Finding Elliptic Curves With Many Integral Points

In this paper we construct parameterizations of elliptic curves over the rationals which have many consecutive integral multiples. Using these parameterizations, we perform searches in GMP and Magma to find curves with points of small height, curves with many integral multiples of a point, curves with high multiples of a point integral, and over two hundred curves with more than one hundred integral points. In addition, a novel and complete classification of "self-descriptive numbers" is constructed by bounding the number of zeros such a number must contain.

==> anc/high_multiples_data.m <==
original_curves := 
[ PowerStructure(CrvEll) |
    EllipticCurve([7, 3, 18, 0, 0]),
    EllipticCurve([40573391, -99637318801020, -4252372805009114085300, 0, 0]),
    EllipticCurve([6343475, -1255195781250, -8155289409832031250, 0, 0]),
    EllipticCurve([-1031227461, -12689973335689650, 13238953142757293072271150, 0, 0]),
    EllipticCurve([-4227938524, 49832822039427840, -210098644288660124198261760, 0, 0]),
    EllipticCurve([971376941, -3509628056285820, -3421752360545117522219520, 0, 0]),
    EllipticCurve([7289702775, -219025733830312500, -1603152348231034237710937500, 0, 0]),
    EllipticCurve([1061429136, -20456252504962560, -22092239171596680219893760, 0, 0]),
    EllipticCurve([6763519, 5709574206420, 5990136973349272380, 0, 0]),
    EllipticCurve([7307600, 6665400000000, 6716057040000000000, 0, 0]),
    EllipticCurve([-11521453, -1083180051030, 12595264210119034290, 0, 0]),
    EllipticCurve([1291084, 285316500480, 256261009337118720, 0, 0]),
    EllipticCurve([73880171, 26673047863410, 1960891652404030731450, 0, 0]),
    EllipticCurve([-22873964751, 819875780544744000, -18724209421620661237407744000, 0, 0]),
    EllipticCurve([8390053616, -300821446860211200, -2534586141593052476160000000, 0, 0]),
    EllipticCurve([23101376, 105092229365760, 681838384125050880000, 0, 0]),
    EllipticCurve([23862879, 114477481099800, 731130924512989564200, 0, 0]),
    EllipticCurve([-9423789516, 475879776798847680, -4460230796024879765568000000, 0, 0]),
    EllipticCurve([6252851, 594729396030, 3672825726357768750, 0, 0]),
    EllipticCurve([689264, -321601505280, -296382801641963520, 0, 0]),
    EllipticCurve([-8765316, 3711018084480, -30620486015312417280, 0, 0]),
    EllipticCurve([758202975, -2431075624312500, -1850974486030222523437500, 0, 0]),
    EllipticCurve([-1094910400, 16442025600000000, -17746049227146240000000000, 0, 0]),
    EllipticCurve([-2731920079, -45695855810524920, 125610686946781249174241280, 0, 0]),
    EllipticCurve([106057719, -288636759225360, -31327010264549931750000, 0, 0]),
    EllipticCurve([1441689831, -22049835946505640, -32114154382287293995300440, 0, 0]),
    EllipticCurve([-87702525, 220580275781250, -18737472766089902343750, 0, 0]),
    EllipticCurve([65223236, -175032248576640, -11835028828658697392640, 0, 0]),
    EllipticCurve([2836896479, 77963994574245780, 218994994358284656896283900, 0, 0]),
    EllipticCurve([-1232399376, 6537581423493120, -8021909578927244543262720, 0, 0]),
    EllipticCurve([1166458239, -20471160506615280, -24224739702632941106250000, 0, 0]),
    EllipticCurve([-37058581, 48232597322910, -1716707674950887228610, 0, 0]),
    EllipticCurve([1915847275, -32680526871093750, -63151148311387005761718750, 0, 0]),
    EllipticCurve([-2096391353, 18614330564327820, -38856076254537146100202140, 0, 0]),
    EllipticCurve([20892431, -29945791165290, -661801984752909000000, 0, 0]),
    EllipticCurve([-1312419904, 18416482847293440, -23902443690590321246208000, 0, 0]),
    EllipticCurve([693903024, 4254059869954560, 2925358653475630683095040, 0, 0]),
    EllipticCurve([348771465, 727849179925560, 252317128359944934316800, 0, 0]),
    EllipticCurve([1096168500, -5902775635680000, -6501892015484867232000000, 0, 0]),
    EllipticCurve([64730429, 113290240851060, 7144067180595087855840, 0, 0]),
    EllipticCurve([2663379956, -59158860458617920, -158852838253924060215889920, 0, 0]),
    EllipticCurve([178305904, 1230006905487360, 210194974793652511703040, 0, 0]),
    EllipticCurve([319178844, 3705347480103360, 1139137213838053947229440, 0, 0]),
    EllipticCurve([1053303872, 8046311043563520, 8412909729094689368309760, 0, 0]),
    EllipticCurve([98085556, -395760754571520, -40293391824812880000000, 0, 0]),
    EllipticCurve([71302004, 89258364652800, 6258689776450211251200, 0, 0]),
    EllipticCurve([-969402525, 5036101476656250, -4855543515341599549218750, 0, 0]),
    EllipticCurve([891515236, -10666555312465920, -9633421095271380898283520, 0, 0]),
    EllipticCurve([998366719, -6155061339760788, -6182458422578080212223836, 0, 0]),
    EllipticCurve([555093900, 2456957002500000, 1352805439490505000000000, 0, 0]),
    EllipticCurve([-18911629, 13487334186690, -244120748779089000000, 0, 0]),
    EllipticCurve([10033579, -7962878761110, -85106205061625974590, 0, 0]),
    EllipticCurve([-24982736, -9225064611840, 234104243253112995840, 0, 0]),
    EllipticCurve([61583391, 747322622602920, 33410085412069617615000, 0, 0]),
    EllipticCurve([62619584, 788821494988800, 35825419923865416499200, 0, 0]),
    EllipticCurve([264203631, -407902325916960, -108391310331536563803360, 0, 0]),
    EllipticCurve([34806563, -6351005299170, -222202628753066089170, 0, 0]),
    EllipticCurve([706098379, -3391718848319970, -2410943869538245383826050, 0, 0]),
    EllipticCurve([57956171, -36118159421190, -2113950217568742315840, 0, 0]),
    EllipticCurve([11175856, -11563075829760, -139232568644453007360, 0, 0]),
    EllipticCurve([-1212876, -139644673920, 186564725778424320, 0, 0]),
    EllipticCurve([-367525, -138419531250, 79421666542968750, 0, 0]),
    EllipticCurve([134814484, 192143330312640, 25623927101165170176000, 0, 0]),
    EllipticCurve([-1485025, 138107812500, -189556425351562500, 0, 0]),
    EllipticCurve([1042224, -53930311680, -58209358329937920, 0, 0]),
    EllipticCurve([40207600, 202133400000000, 6924605163840000000000, 0, 0]),
    EllipticCurve([41722079, 217645911098280, 7763768958851049818520, 0, 0]),
    EllipticCurve([449859200, -1505304837120000, -682131897550602240000000, 0, 0]),
    EllipticCurve([43354975, -45187106250000, -2002013612728593750000, 0, 0]),
    EllipticCurve([-2155241, -68009788770, 149045900441850720, 0, 0]),
    EllipticCurve([-8983169, 3284292884040, -28120460523903304200, 0, 0]),
    EllipticCurve([4420889, -1822045249080, -8657192914668748800, 0, 0]),
    EllipticCurve([1025162369, -6443329715539080, -6645320782498673305605120, 0, 0]),
    EllipticCurve([-1629570901, 12135241328178150, -19683455494560494008840650, 0, 0]),
    EllipticCurve([12127929, 1261858088520, 15170340596399268480, 0, 0]),
    EllipticCurve([1077077569, -7875273512789760, -8538790381113162002595840, 0, 0]),
    EllipticCurve([1071589, 34429439220, 36040186104468480, 0, 0]),
    EllipticCurve([2995725, -1426321627500, -4797290161933500000, 0, 0]),
    EllipticCurve([-258335980, 849970176405504, -216662575984077631930368, 0, 0]),
    EllipticCurve([132908400, 195960623760000, 25749931420309536000000, 0, 0]),
    EllipticCurve([6178851, 3551765661990, 19461633562449555750, 0, 0]),
    EllipticCurve([81055611, -41264453832030, -3365427385248393838230, 0, 0]),
    EllipticCurve([293527971, -1031622030701262, -306344252398091481403830, 0, 0]),
    EllipticCurve([-846950211, 4934163525831540, -4149609301751804794743840, 0, 0]),
    EllipticCurve([693310400, -4101384787500000, -2867218224723352500000000, 0, 0]),
    EllipticCurve([338545900, -1101194640000000, -376312235402376000000000, 0, 0]),
    EllipticCurve([-92156031, 54571629170520, -4996316423032792704000, 0, 0]),
    EllipticCurve([54018155, 31181229575034, 1665996040061489076402, 0, 0]),
    EllipticCurve([52400, -11520000000, -1267200000000000, 0, 0]),
    EllipticCurve([-376255975, 947453271375000, -354023115494131200000000, 0, 0]),
    EllipticCurve([105892400, -98793240000000, -10551908377920000000000, 0, 0]),
    EllipticCurve([114558129, -259965444317040, -30346926800871510466560, 0, 0]),
    EllipticCurve([31311, -4268727540, -274270013172540, 0, 0]),
    EllipticCurve([-1335025, 94520212500, -117821807886562500, 0, 0]),
    EllipticCurve([-101517885, -209301131725686, 21681660583409211827442, 0, 0]),
    EllipticCurve([-3904279, 673414021560, -2493506664408023040, 0, 0]),
    EllipticCurve([1746431, -345220338120, -655639359174460920, 0, 0]),
    EllipticCurve([-86784880, -124191997369440, 10950764488943509950720, 0, 0]),
    EllipticCurve([-59993361, 30279918922092, -1801024535993083589916, 0, 0]),
    EllipticCurve([357136304, -172154802339840, -61564703054183147765760, 0, 0]),
    EllipticCurve([47450000, 34487685120000, 1610657665548288000000, 0, 0]),
    EllipticCurve([-20785725, -19454364843750, 421334852040000000000, 0, 0]),
    EllipticCurve([16200972, -2236123169280, -36530211487118469120, 0, 0]),
    EllipticCurve([19435284, 17142813146880, 316700855778131896320, 0, 0]),
    EllipticCurve([10114511, 1402225962720, 14003659099804519200, 0, 0]),
    EllipticCurve([4673869, -212616638220, -1003215448576565280, 0, 0]),
    EllipticCurve([-86025, -2547187500, 289169460937500, 0, 0]),
    EllipticCurve([-47774275, 23732657812500, -1121733564570937500000, 0, 0]),
    EllipticCurve([-14416, -3418030080, 206777147719680, 0, 0]),
    EllipticCurve([-81171, -114717379140, 42289414646169600, 0, 0]),
    EllipticCurve([-6362667, 1384573210020, -8472790531153428480, 0, 0]),
    EllipticCurve([-7024592, 1559881973760, -10570983201665187840, 0, 0]),
    EllipticCurve([14974839, 3653915102838, 53797615155312668640, 0, 0]),
    EllipticCurve([543775, 61350000000, 8820596250000000, 0, 0]),
    EllipticCurve([-13528629, -997790253390, 13576807254096056250, 0, 0]),
    EllipticCurve([-1515541, 110863540410, -158379099512023950, 0, 0]),
    EllipticCurve([34094475, -16526407218750, -571230720754108593750, 0, 0]),
    EllipticCurve([-212229, 2167163910, -429391021307850, 0, 0]),
    EllipticCurve([-29884, -33749760, 1044217574400, 0, 0]),
    EllipticCurve([598051, -51237493230, -33865933525300800, 0, 0]),
    EllipticCurve([-251344, 4328325120, -994822245580800, 0, 0]),
    EllipticCurve([103239, -1031345460, -112824036596700, 0, 0]),
    EllipticCurve([15418611, -3208817991330, -50124435640505308530, 0, 0]),
    EllipticCurve([343475, -16330781250, -6160378957031250, 0, 0]),
    EllipticCurve([-258449, -2149087980, 576224214637500, 0, 0]),
    EllipticCurve([1321783, 29885842140, 38805301612525140, 0, 0]),
    EllipticCurve([10903039, -4095948523212, -46088083817261593380, 0, 0]),
    EllipticCurve([118447, 1011276300, 113613858476100, 0, 0]),
    EllipticCurve([5546519, -440023249380, -2474459742307195500, 0, 0]),
    EllipticCurve([-676837, 24829821450, -15732646637327550, 0, 0]),
    EllipticCurve([4983489, 556121907360, 2706756547502592000, 0, 0]),
    EllipticCurve([7603389, 2225843788140, 16223516521991170560, 0, 0]),
    EllipticCurve([589300, -19178423040, -11795880874982400, 0, 0]),
    EllipticCurve([8085060, -1075085809920, -8830187197375242240, 0, 0]),
    EllipticCurve([474435, 24362283330, 10384179646579200, 0, 0]),
    EllipticCurve([1356559, 383439538560, 372672172877696640, 0, 0]),
    EllipticCurve([4883500, 1114518720000, 5164791200352000000, 0, 0]),
    EllipticCurve([2313775, 333434062500, 716841555117187500, 0, 0]),
    EllipticCurve([-507041, 13657804230, -6478388227241280, 0, 0]),
    EllipticCurve([3536204, -282234163200, -1019570914560000000, 0, 0]),
    EllipticCurve([5723280, -612976066560, -3571345678034534400, 0, 0]),
    EllipticCurve([168491, -5474955570, -1043663405531250, 0, 0]),
    EllipticCurve([3122284, -172543599360, -547916340814064640, 0, 0]),
    EllipticCurve([-26246116, 3926281806720, -102446099708533701120, 0, 0]),
    EllipticCurve([-2965725, 297799031250, -850357688758593750, 0, 0]),
    EllipticCurve([-6685209, 1127623688100, -7334412903122022900, 0, 0]),
    EllipticCurve([2735900, -416734500000, -1197028177800000000, 0, 0]),
    EllipticCurve([318475, 10319531250, 2835033222656250, 0, 0]),
    EllipticCurve([4370996, 326465314560, 1403943191485148160, 0, 0]),
    EllipticCurve([865721, 65713961040, 50905714203402240, 0, 0]),
    EllipticCurve([4467600, -562826880000, -2581349202432000000, 0, 0]),
    EllipticCurve([-487964, 9806407680, -4546682082385920, 0, 0]),
    EllipticCurve([33275, -1147781250, -56269975781250, 0, 0]),
    EllipticCurve([-2429253, -190918998270, 477986904177752970, 0, 0]),
    EllipticCurve([2197296, 165873277440, 351120553684992000, 0, 0]),
    EllipticCurve([-1862196, 44531827200, -81827232480000000, 0, 0]),
    EllipticCurve([-2596, -10819200, 2120563200, 0, 0]),
    EllipticCurve([-116368, 790358016, -84991939608576, 0, 0]),
    EllipticCurve([-449168, 7251763200, -3129628940697600, 0, 0]),
    EllipticCurve([260784, 7685922816, 1712177653874688, 0, 0]),
    EllipticCurve([-2160603, 57924733284, -123449191574860800, 0, 0]),
    EllipticCurve([401555, -4361920710, -1796435234809950, 0, 0]),
    EllipticCurve([353031, -2783992860, -1003782545637300, 0, 0]),
    EllipticCurve([-138289, 1127238420, -144427422562500, 0, 0]),
    EllipticCurve([-1323009, -34415856720, 46469150139762000, 0, 0]),
    EllipticCurve([-370489, -15540256410, 6317176391690640, 0, 0]),
    EllipticCurve([4784, 2703360, 2551971840, 0, 0]),
    EllipticCurve([-277408, 3906790944, -1018422263281920, 0, 0]),
    EllipticCurve([35789, -366768780, -15398420459520, 0, 0]),
    EllipticCurve([7551, 6797196, 5077505412, 0, 0]),
    EllipticCurve([-914229, 8151452010, -7377023311789950, 0, 0]),
    EllipticCurve([134784, -3533492160, -544949294883840, 0, 0]),
    EllipticCurve([16400, 48000000, 499200000000, 0, 0]),
    EllipticCurve([-1616804, 67937543520, -106779067651428480, 0, 0]),
    EllipticCurve([1056929, -50163932280, -55180325508000000, 0, 0]),
    EllipticCurve([384111, -12969937890, -5353679082482640, 0, 0]),
    EllipticCurve([-24741, 46123830, -1029068771130, 0, 0]),
    EllipticCurve([154100, -3349500000, -574439250000000, 0, 0]),
    EllipticCurve([366275, -11029593750, -4323600750000000, 0, 0]),
    EllipticCurve([3764, -4844928, -20794430976, 0, 0]),
    EllipticCurve([-12355, -19050900, 268236672000, 0, 0]),
    EllipticCurve([12399, 27392820, 215718457500, 0, 0]),
    EllipticCurve([508859, -10663249350, -5631528562968750, 0, 0]),
    EllipticCurve([75005, 231403524, 16585153372128, 0, 0]),
    EllipticCurve([-22556, -349345920, 11205619729920, 0, 0]),
    EllipticCurve([-160281, 1124752230, -170710394460480, 0, 0]),
    EllipticCurve([11111, 24941280, 59235540000, 0, 0]),
    EllipticCurve([680879, -4381631100, -3008756535592500, 0, 0]),
    EllipticCurve([51840, 376233984, 15603175784448, 0, 0]),
    EllipticCurve([118544, 1484700672, 152555963449344, 0, 0]),
    EllipticCurve([197361, 2295737640, 423150361804800, 0, 0]),
    EllipticCurve([264060, -2783963520, -762193532505600, 0, 0]),
    EllipticCurve([80275, -1159593750, -105667980468750, 0, 0]),
    EllipticCurve([290187, -4397346954, -1336129474625946, 0, 0]),
    EllipticCurve([6431, 9853350, 53759877600, 0, 0]),
    EllipticCurve([111475, 1125468750, 111674636718750, 0, 0]),
    EllipticCurve([-27979, 51624300, -1321582080000, 0, 0]),
    EllipticCurve([113004, -732382560, -87007048128000, 0, 0]),
    EllipticCurve([30879, 120328740, 3130833486060, 0, 0]),
    EllipticCurve([-368, -3548160, -3065610240, 0, 0]),
    EllipticCurve([25769, 121102800, 2294171443200, 0, 0]),
    EllipticCurve([45724, 147917280, 6212525760000, 0, 0]),
    EllipticCurve([38576, 187514880, 6225494016000, 0, 0]),
    EllipticCurve([40688, -72669696, -3075381534720, 0, 0]),
    EllipticCurve([-48709, 128633610, -5868136654590, 0, 0]),
    EllipticCurve([12299, 24562230, 222656614950, 0, 0]),
    EllipticCurve([-207125, 1256351250, -251867016843750, 0, 0]),
    EllipticCurve([38484, 135717120, 4641525504000, 0, 0]),
    EllipticCurve([132059, -885988950, -122252299276800, 0, 0]),
    EllipticCurve([-6525, -22781250, 199905468750, 0, 0]),
    EllipticCurve([747, -7807590, -19112980320, 0, 0]),
    EllipticCurve([3600, -14580000, -78732000000, 0, 0]),
    EllipticCurve([68544, -268738560, -19349176320000, 0, 0]),
    EllipticCurve([-23445, 15245334, -346724631162, 0, 0]),
    EllipticCurve([-796, -219648, 217012224, 0, 0]),
    EllipticCurve([-421, -106590, 14496240, 0, 0]),
    EllipticCurve([2871, 1185030, 2389020480, 0, 0]),
    EllipticCurve([10096, -8279040, -89413632000, 0, 0]),
    EllipticCurve([8009, -5820360, -50194784640, 0, 0]),
    EllipticCurve([3331, 1102290, 3224198250, 0, 0]),
    EllipticCurve([-1200, -1920000, 3840000000, 0, 0]),
    EllipticCurve([3015, -5051970, -20005801200, 0, 0]),
    EllipticCurve([6228, -3983616, -26929244160, 0, 0]),
    EllipticCurve([99, -30618, 1928934, 0, 0]),
    EllipticCurve([-3509, 914550, -2889063450, 0, 0]),
    EllipticCurve([1124, 510720, 328903680, 0, 0]),
    EllipticCurve([3488, -1689600, -6542131200, 0, 0]),
    EllipticCurve([-133, 546, -49686, 0, 0]),
    EllipticCurve([1341, 306180, 286584480, 0, 0]),
    EllipticCurve([-3141, 614790, -1765062090, 0, 0]),
    EllipticCurve([-844, 59136, -44233728, 0, 0]),
    EllipticCurve([-3312, 746496, -2257403904, 0, 0]),
    EllipticCurve([1036, 161280, 121927680, 0, 0]),
    EllipticCurve([1372, -921984, -1626379776, 0, 0]),
    EllipticCurve([1684, -599040, -1164533760, 0, 0]),
    EllipticCurve([-85, -330, 18150, 0, 0]),
    EllipticCurve([-21, -990, 10890, 0, 0]),
    EllipticCurve([-428, 11520, -4561920, 0, 0]),
    EllipticCurve([156, -110880, -37255680, 0, 0]),
    EllipticCurve([484, 42240, 13685760, 0, 0]),
    EllipticCurve([1396, -456960, -740275200, 0, 0]),
    EllipticCurve([-2900, 480000, -1296000000, 0, 0]),
    EllipticCurve([99, 1458, 65610, 0, 0]),
    EllipticCurve([115, 11970, 538650, 0, 0]),
    EllipticCurve([140, 3360, 268800, 0, 0]),
    EllipticCurve([116, -26880, -5376000, 0, 0]),
    EllipticCurve([-45, -810, 51030, 0, 0]),
    EllipticCurve([171, -17010, -3827250, 0, 0]),
    EllipticCurve([20, -1920, 53760, 0, 0]),
    EllipticCurve([-156, 1920, -268800, 0, 0]),
    EllipticCurve([-181, 2730, -436800, 0, 0]),
    EllipticCurve([-396, 10368, -3732480, 0, 0]),
    EllipticCurve([35, 330, 1650, 0, 0]),
    EllipticCurve([11, 210, 1050, 0, 0]),
    EllipticCurve([-53, 210, -10080, 0, 0]),
    EllipticCurve([-80, 480, -34560, 0, 0]),
    EllipticCurve([5443, -3806400, -924955200, 0, 0]),
    EllipticCurve([-7717, -18800232, -1334816472, 0, 0]),
    EllipticCurve([-13102, 3852030, -52433832360, 0, 0]),
    EllipticCurve([4063, -5044158, -24943361310, 0, 0]),
    EllipticCurve([6713, 1828500, 11726170500, 0, 0]),
    EllipticCurve([7765, 5071440, 34916864400, 0, 0]),
    EllipticCurve([1901, 807300, -826675200, 0, 0]),
    EllipticCurve([3907, 47955096, -46276667640, 0, 0]),
    EllipticCurve([-8821, 32836440, -361365022200, 0, 0]),
    EllipticCurve([5735, -11263560, -78923764920, 0, 0]),
    EllipticCurve([-629, 25227720, -79442090280, 0, 0]),
    EllipticCurve([515, 30907800, -79278507000, 0, 0]),
    EllipticCurve([3707, 46966920, -49456166760, 0, 0]),
    EllipticCurve([9171, 58868040, -4061894760, 0, 0]),
    EllipticCurve([515, 7617480, -7960266600, 0, 0]),
    EllipticCurve([3071, 893970, 2302866720, 0, 0]),
    EllipticCurve([-9499, -14160960, -70804800, 0, 0]),
    EllipticCurve([6971, 1501500, -1094593500, 0, 0]),
    EllipticCurve([9097, 6673920, 54305687040, 0, 0]),
    EllipticCurve([9892, 139971000, -122474625000, 0, 0]),
    EllipticCurve([-8009, 23231856, -227323710960, 0, 0]),
    EllipticCurve([11476, 148086876, -42945194040, 0, 0]),
    EllipticCurve([6569, 4090905, 23007249720, 0, 0]),
    EllipticCurve([2890, 354960, 977559840, 0, 0]),
    EllipticCurve([-755, -12103980, -26447196300, 0, 0]),
    EllipticCurve([-6631, 4804800, -49037788800, 0, 0]),
    EllipticCurve([-4431, 5522946, -29210861394, 0, 0]),
    EllipticCurve([1879, -155400, -300699000, 0, 0]),
    EllipticCurve([-931, 618860, -773575000, 0, 0]),
    EllipticCurve([1541, 2966700, -160201800, 0, 0]),
    EllipticCurve([8332, 5022820, 38093066880, 0, 0]),
    EllipticCurve([-11093, -79254000, -90904338000, 0, 0]),
    EllipticCurve([12668, -448800, -5561978400, 0, 0]),
    EllipticCurve([154, -15093960, -46700712240, 0, 0]),
    EllipticCurve([7907, 5732760, 39412725000, 0, 0]),
    EllipticCurve([3263, -9508200, -45858048600, 0, 0]),
    EllipticCurve([11599, 34353990, -377893890, 0, 0]),
    EllipticCurve([-527, -3459456, -3843455616, 0, 0]),
    EllipticCurve([-601, 70670880, -347771400480, 0, 0]),
    EllipticCurve([6743, 130747680, -185269462560, 0, 0]),
    EllipticCurve([4213, 1566180, 5512953600, 0, 0]),
    EllipticCurve([2619, 653796, 1453388508, 0, 0]),
    EllipticCurve([19678, -3453450, -49608809250, 0, 0]),
    EllipticCurve([427, 28201833, -68925279852, 0, 0]),
    EllipticCurve([1383, -286440, -444268440, 0, 0]),
    EllipticCurve([1088, -13741560, -49579548480, 0, 0]),
    EllipticCurve([10247, 5135130, 10562962410, 0, 0]),
    EllipticCurve([2584, 605220, 1364165880, 0, 0]),
    EllipticCurve([8369, 5876400, 43632270000, 0, 0]),
    EllipticCurve([6207, 259350, 1564399200, 0, 0]),
    EllipticCurve([-3853, -900900, 5968462500, 0, 0]),
    EllipticCurve([8241, -34200, -233107200, 0, 0]),
    EllipticCurve([2023, -354960, -772392960, 0, 0]),
    EllipticCurve([4879, -11930100, -72475357500, 0, 0]),
    EllipticCurve([-13636, -76753540, -32543500960, 0, 0]),
    EllipticCurve([-8767, 1100580, -9934935660, 0, 0]),
    EllipticCurve([-4303, -722400, 3686407200, 0, 0]),
    EllipticCurve([13403, -3620412, -46048020228, 0, 0]),
    EllipticCurve([7951, 5207820, 36876573420, 0, 0]),
    EllipticCurve([-3599, -4149288, -116180064, 0, 0]),
    EllipticCurve([-1879, -1599360, -129548160, 0, 0]),
    EllipticCurve([911, 554490, -2217960, 0, 0]),
    EllipticCurve([7895, 5231061, 36638351244, 0, 0]),
    EllipticCurve([-6412, -8983800, -44919000, 0, 0]),
    EllipticCurve([13789, 10727970, 127394643750, 0, 0]),
    EllipticCurve([2425, 459030, 934126050, 0, 0]),
    EllipticCurve([11669, 4465560, 47098261320, 0, 0]),
    EllipticCurve([3866, 421080, 1579050000, 0, 0]),
    EllipticCurve([-10393, -36795360, -4967373600, 0, 0]),
    EllipticCurve([-2851, -92820, 285143040, 0, 0]),
    EllipticCurve([7681, -2182950, -558835200, 0, 0]),
    EllipticCurve([7457, -3139500, -1984164000, 0, 0]),
    EllipticCurve([6197, 1270200, 7109309400, 0, 0]),
    EllipticCurve([-5455, -29337750, -34471856250, 0, 0]),
    EllipticCurve([-496, 1504230, -1603509180, 0, 0]),
    EllipticCurve([10133, 8629695, 73076257260, 0, 0]),
    EllipticCurve([1953, 204360, 374591880, 0, 0]),
    EllipticCurve([-11689, -30244500, -332689500, 0, 0]),
    EllipticCurve([6611, 2934600, 17827695000, 0, 0]),
    EllipticCurve([4487, 196980, 856272060, 0, 0]),
    EllipticCurve([-1017, -1236900, -352516500, 0, 0]),
    EllipticCurve([-5949, 2487240, -16015338360, 0, 0]),
    EllipticCurve([7065, 34530300, -1381212000, 0, 0]),
    EllipticCurve([-1567, 988260, -1818398400, 0, 0]),
    EllipticCurve([191, 4084080, -3679756080, 0, 0]),
    EllipticCurve([725, 5088720, -3256780800, 0, 0]),
    EllipticCurve([821, 953988, -38159520, 0, 0]),
    EllipticCurve([9227, -583440, -3746851680, 0, 0]),
    EllipticCurve([3177, 574770, 1705342590, 0, 0]),
    EllipticCurve([-1451, -3207960, -1745130240, 0, 0]),
    EllipticCurve([-4633, -7236606, -434196360, 0, 0]),
    EllipticCurve([9164, 1333860, 11535221280, 0, 0]),
    EllipticCurve([-8549, 597840, -5254415760, 0, 0]),
    EllipticCurve([-2023, 1649340, -3752248500, 0, 0]),
    EllipticCurve([2329, 494340, 960996960, 0, 0]),
    EllipticCurve([194, -8921640, -21679585200, 0, 0]),
    EllipticCurve([15129, 72432360, -22816193400, 0, 0]),
    EllipticCurve([-24, 1464372, -1634239152, 0, 0]),
    EllipticCurve([-2455, -1346436, -2692872, 0, 0]),
    EllipticCurve([-5084, -20497048, -15967200392, 0, 0]),
    EllipticCurve([6077, 2458056, 13738074984, 0, 0]),
    EllipticCurve([-3659, -27422550, -51856042050, 0, 0]),
    EllipticCurve([-13483, -58854600, -7356825000, 0, 0]),
    EllipticCurve([1283, -120540, 22540980, 0, 0]),
    EllipticCurve([-2138, -11999064, -17686620336, 0, 0]),
    EllipticCurve([2614, 271320, 678300000, 0, 0]),
    EllipticCurve([2917, 24364800, -14813798400, 0, 0]),
    EllipticCurve([3101, 708510, 1995164160, 0, 0]),
    EllipticCurve([-15375, -14851350, -222770250, 0, 0]),
    EllipticCurve([4883, 2199960, 9316830600, 0, 0]),
    EllipticCurve([2307, 6615180, -218300940, 0, 0]),
    EllipticCurve([959, 71250, 61560000, 0, 0]),
    EllipticCurve([7617, 177870, -83243160, 0, 0]),
    EllipticCurve([12149, 5949090, 64250172000, 0, 0]),
    EllipticCurve([-3371, -14280, 51779280, 0, 0]),
    EllipticCurve([937, -867360, -1229049120, 0, 0]),
    EllipticCurve([-13939, -50376270, -1763169450, 0, 0]),
    EllipticCurve([4117, 1308960, 4858859520, 0, 0]),
    EllipticCurve([-3823, -18102150, -20401123050, 0, 0]),
    EllipticCurve([2403, 410550, 900336150, 0, 0]),
    EllipticCurve([-6667, -12594120, -403011840, 0, 0]),
    EllipticCurve([-5125, -35099400, -44927232000, 0, 0]),
    EllipticCurve([2735, 555900, 1378632000, 0, 0]),
    EllipticCurve([1037, -187330, -221049400, 0, 0]),
    EllipticCurve([-443, 361224, -254301696, 0, 0]),
    EllipticCurve([2689, 434910, 1086840090, 0, 0]),
    EllipticCurve([7339, -8092392, -5179130880, 0, 0]),
    EllipticCurve([-4625, -804960, -44272800, 0, 0]),
    EllipticCurve([-4246, -20141184, -21913608192, 0, 0]),
    EllipticCurve([4528, 1383060, 5750763480, 0, 0]),
    EllipticCurve([-1913, 564642, -1219626720, 0, 0]),
    EllipticCurve([-227, 2460120, -2989045800, 0, 0]),
    EllipticCurve([2063, 5135130, -821620800, 0, 0]),
    EllipticCurve([1993, 221130, 380343600, 0, 0]),
    EllipticCurve([2443, 5424120, -146451240, 0, 0]),
    EllipticCurve([2934, 273000, 773682000, 0, 0]),
    EllipticCurve([3703, 974268, 3292051572, 0, 0]),
    EllipticCurve([-637, 5400780, -9678197760, 0, 0]),
    EllipticCurve([-7135, -22635270, -12472033770, 0, 0]),
    EllipticCurve([2025, 189840, 364492800, 0, 0]),
    EllipticCurve([-1965, -3144120, -990397800, 0, 0]),
    EllipticCurve([-7547, -13305600, -2035756800, 0, 0]),
    EllipticCurve([-4622, 9841440, -57474009600, 0, 0]),
    EllipticCurve([4337, 1284120, 5106945240, 0, 0]),
    EllipticCurve([2023, 346038, 620100096, 0, 0]),
    EllipticCurve([-1415, -1625250, -381933750, 0, 0]),
    EllipticCurve([10565, 1750320, -75263760, 0, 0]),
    EllipticCurve([1577, -8260560, -20296195920, 0, 0]),
    EllipticCurve([-9348, -40941780, -18096266760, 0, 0]),
    EllipticCurve([4595, 651000, 2717925000, 0, 0]),
    EllipticCurve([2501, 474240, 1072256640, 0, 0]),
    EllipticCurve([1349, 112860, 141075000, 0, 0]),
    EllipticCurve([1525, 415800, 387109800, 0, 0]),
    EllipticCurve([4067, 138180, 542632860, 0, 0]),
    EllipticCurve([-4079, -12587120, -7250181120, 0, 0]),
    EllipticCurve([2721, 242400, 636300000, 0, 0]),
    EllipticCurve([1976, 74340, 137529000, 0, 0]),
    EllipticCurve([-251, -1607760, -303866640, 0, 0]),
    EllipticCurve([1421, 162750, 206855250, 0, 0]),
    EllipticCurve([877, 35280, 29352960, 0, 0]),
    EllipticCurve([635, 1166550, -157484250, 0, 0]),
    EllipticCurve([1217, 22620, 26171340, 0, 0]),
    EllipticCurve([761, 50490, 33878790, 0, 0]),
    EllipticCurve([461, 8004, 3137568, 0, 0]),
    EllipticCurve([2337, 373065, 738668700, 0, 0]),
    EllipticCurve([1624, 106020, 153092880, 0, 0]),
    EllipticCurve([593, 31584, 15697248, 0, 0]),
    EllipticCurve([1255, 110484, 126725148, 0, 0]),
    EllipticCurve([883, 65142, 51071328, 0, 0]),
    EllipticCurve([649, 39480, 21477120, 0, 0]),
    EllipticCurve([1001, 783216, -5482512, 0, 0]),
    EllipticCurve([-437, -99510, -2786280, 0, 0]),
    EllipticCurve([-479, -58080, -58080, 0, 0]),
    EllipticCurve([-2665, 74214, -202455792, 0, 0]),
    EllipticCurve([-1055, 98700, -114492000, 0, 0]),
    EllipticCurve([605, 22950, 12852000, 0, 0]),
    EllipticCurve([-653, 58590, -1347570, 0, 0]),
    EllipticCurve([-1244, -850080, -115610880, 0, 0]),
    EllipticCurve([843, 33088, 26437312, 0, 0]),
    EllipticCurve([-161, -916980, -420893820, 0, 0]),
    EllipticCurve([1823, 23562, 41469120, 0, 0]),
    EllipticCurve([803, 13608, 10165176, 0, 0]),
    EllipticCurve([812, 593880, -16628640, 0, 0]),
    EllipticCurve([-211, 27930, -9077250, 0, 0]),
    EllipticCurve([479, 43860, 12061500, 0, 0]),
    EllipticCurve([1402, 2248194, -92175954, 0, 0]),
    EllipticCurve([-596, 649740, -640643640, 0, 0]),
    EllipticCurve([162, 277680, -41652000, 0, 0]),
    EllipticCurve([-1009, -999600, -215913600, 0, 0]),
    EllipticCurve([3105, -604890, -1814670, 0, 0]),
    EllipticCurve([893, 27720, 22259160, 0, 0]),
    EllipticCurve([665, 43050, 24108000, 0, 0]),
    EllipticCurve([499, 16560, 7601040, 0, 0]),
    EllipticCurve([213, -20790, -5738040, 0, 0]),
    EllipticCurve([416, 12210, 4273500, 0, 0]),
    EllipticCurve([1363, 126672, 146306160, 0, 0]),
    EllipticCurve([-917, -536256, -48799296, 0, 0]),
    EllipticCurve([511, 23520, 10043040, 0, 0]),
    EllipticCurve([553, 9114, 4657254, 0, 0]),
    EllipticCurve([2128, 8580, 18069480, 0, 0]),
    EllipticCurve([-359, -6270, 2664750, 0, 0]),
    EllipticCurve([767, 43050, 30005850, 0, 0]),
    EllipticCurve([1523, 57960, 81317880, 0, 0]),
    EllipticCurve([347, 9450, 2948400, 0, 0]),
    EllipticCurve([967, -459096, -322744488, 0, 0]),
    EllipticCurve([1657, -5280, -6890400, 0, 0]),
    EllipticCurve([341, 9240, 2827440, 0, 0]),
    EllipticCurve([486, 14760, 6642000, 0, 0]),
    EllipticCurve([-1616, -981750, -33379500, 0, 0]),
    EllipticCurve([-607, 11934, -15621606, 0, 0]),
    EllipticCurve([1427, -133980, -173504100, 0, 0]),
    EllipticCurve([863, 61560, 47278080, 0, 0]),
    EllipticCurve([-731, 641520, -7056720, 0, 0]),
    EllipticCurve([1981, -1002540, -121307340, 0, 0]),
    EllipticCurve([403, 11480, 4224640, 0, 0]),
    EllipticCurve([851, -122850, -3931200, 0, 0]),
    EllipticCurve([466, 14040, 6037200, 0, 0]),
    EllipticCurve([-95, -70800, -10266000, 0, 0]),
    EllipticCurve([1061, 105570, 94062870, 0, 0]),
    EllipticCurve([-127, 292050, -102801600, 0, 0]),
    EllipticCurve([527, 21978, 10395594, 0, 0]),
    EllipticCurve([-371, -34968, -34968, 0, 0]),
    EllipticCurve([-689, 191235, -163314690, 0, 0]),
    EllipticCurve([1039, 1166880, -19836960, 0, 0]),
    EllipticCurve([-1363, -872508, -56713020, 0, 0]),
    EllipticCurve([-1561, -716625, -10032750, 0, 0]),
    EllipticCurve([-416, -4620, 2245320, 0, 0]),
    EllipticCurve([-837, -214200, -642600, 0, 0]),
    EllipticCurve([82, 17088, -239232, 0, 0]),
    EllipticCurve([137, 74620, -3357900, 0, 0]),
    EllipticCurve([121, 10920, -2653560, 0, 0]),
    EllipticCurve([-893, -373065, -15668730, 0, 0]),
    EllipticCurve([707, 49910, 27550320, 0, 0]),
    EllipticCurve([1079, 1297200, -32430000, 0, 0]),
    EllipticCurve([-325, 63600, -25758000, 0, 0]),
    EllipticCurve([883, 31878, 24992352, 0, 0]),
    EllipticCurve([19, 196560, -43439760, 0, 0]),
    EllipticCurve([-1441, -827320, -32265480, 0, 0]),
    EllipticCurve([323, 321200, -24732400, 0, 0]),
    EllipticCurve([-229, -144690, -23295090, 0, 0]),
    EllipticCurve([-439, -136620, -7650720, 0, 0]),
    EllipticCurve([206, 139230, -6822270, 0, 0]),
    EllipticCurve([243, -14760, -4250880, 0, 0]),
    EllipticCurve([584, 28644, 14837592, 0, 0]),
    EllipticCurve([228, 44268, -36565368, 0, 0]),
    EllipticCurve([418, 5520, 2086560, 0, 0]),
    EllipticCurve([253, 5320, 1197000, 0, 0]),
    EllipticCurve([-1763, 295680, -887040, 0, 0]),
    EllipticCurve([383, 10080, 3538080, 0, 0]),
    EllipticCurve([1601, -64260, -72292500, 0, 0]),
    EllipticCurve([11, 442890, -134638560, 0, 0]),
    EllipticCurve([1271, -153510, -12434310, 0, 0]),
    EllipticCurve([-397, -21420, -492660, 0, 0]),
    EllipticCurve([403, 10989, 4065930, 0, 0]),
    EllipticCurve([635, 32844, 18622548, 0, 0]),
    EllipticCurve([-269, -205656, -38457672, 0, 0]),
    EllipticCurve([1549, -471240, -4241160, 0, 0]),
    EllipticCurve([273, 155232, -5433120, 0, 0]),
    EllipticCurve([167, 2652, 373932, 0, 0]),
    EllipticCurve([117, -9840, -1623600, 0, 0]),
    EllipticCurve([409, 15834, 5557734, 0, 0]),
    EllipticCurve([311, -101010, -42020160, 0, 0]),
    EllipticCurve([-457, -273000, -39039000, 0, 0]),
    EllipticCurve([-1015, -311100, -1555500, 0, 0]),
    EllipticCurve([296, 6210, 1552500, 0, 0]),
    EllipticCurve([1243, 57960, -985320, 0, 0]),
    EllipticCurve([253, 4950, 1128600, 0, 0]),
    EllipticCurve([-467, 83700, -48127500, 0, 0]),
    EllipticCurve([688, 520884, -7292376, 0, 0]),
    EllipticCurve([632, -86940, -173880, 0, 0]),
    EllipticCurve([-747, 8260, -6335420, 0, 0]),
    EllipticCurve([1039, -79800, -51072000, 0, 0]),
    EllipticCurve([-17, 286440, -85072680, 0, 0]),
    EllipticCurve([143, 368280, -79916760, 0, 0]),
    EllipticCurve([439, 519480, -42077880, 0, 0]),
    EllipticCurve([535, 23940, 11371500, 0, 0]),
    EllipticCurve([-197, -132090, -21134400, 0, 0]),
    EllipticCurve([-227, 23310, -6923070, 0, 0]),
    EllipticCurve([-407, -122430, -6733650, 0, 0]),
    EllipticCurve([-269, -37050, -592800, 0, 0]),
    EllipticCurve([404, 28980, 7042140, 0, 0]),
    EllipticCurve([-193, -12648, -139128, 0, 0]),
    EllipticCurve([755, 6825, 4914000, 0, 0]),
    EllipticCurve([1017, -43890, -40027680, 0, 0]),
    EllipticCurve([-183, -256410, -37692270, 0, 0]),
    EllipticCurve([-983, -318780, -2231460, 0, 0]),
    EllipticCurve([-433, -146370, -11270490, 0, 0]),
    EllipticCurve([-41, -14850, -1024650, 0, 0]),
    EllipticCurve([346, 6600, 2138400, 0, 0]),
    EllipticCurve([255, 4872, 1125432, 0, 0]),
    EllipticCurve([863, 29640, 22763520, 0, 0]),
    EllipticCurve([1087, -294840, -2063880, 0, 0]),
    EllipticCurve([-621, -8190, 7665840, 0, 0]),
    EllipticCurve([467, 6468, -782628, 0, 0]),
    EllipticCurve([263, 2660, 625100, 0, 0]),
    EllipticCurve([-281, -48972, -1322244, 0, 0]),
    EllipticCurve([817, 27027, 19621602, 0, 0]),
    EllipticCurve([718, -115830, -347490, 0, 0]),
    EllipticCurve([-524, 39270, -23326380, 0, 0]),
    EllipticCurve([185, 2800, 462000, 0, 0]),
    EllipticCurve([406, 13680, 4938480, 0, 0]),
    EllipticCurve([494, 273240, -3278880, 0, 0]),
    EllipticCurve([503, 4290, 2029170, 0, 0]),
    EllipticCurve([245, 4200, 940800, 0, 0]),
    EllipticCurve([-793, -171570, -857850, 0, 0]),
    EllipticCurve([-577, -109980, -879840, 0, 0]),
    EllipticCurve([-472, 198660, -1986600, 0, 0]),
    EllipticCurve([799, 4200, 3255000, 0, 0]),
    EllipticCurve([-239, 39900, -12887700, 0, 0]),
    EllipticCurve([409, 189420, -2083620, 0, 0]),
    EllipticCurve([248, 3780, 869400, 0, 0]),
    EllipticCurve([-207, -52416, -3459456, 0, 0]),
    EllipticCurve([811, -100750, -503750, 0, 0]),
    EllipticCurve([173, 3990, 271320, 0, 0]),
    EllipticCurve([-522, -126672, -3040128, 0, 0]),
    EllipticCurve([182, 2760, 447120, 0, 0]),
    EllipticCurve([-37, 2520, -887040, 0, 0]),
    EllipticCurve([25, -10150, -964250, 0, 0]),
    EllipticCurve([185, 3150, 488250, 0, 0]),
    EllipticCurve([539, 14490, 1811250, 0, 0]),
    EllipticCurve([53, -4060, -357280, 0, 0]),
    EllipticCurve([-65, -12210, -549450, 0, 0]),
    EllipticCurve([211, 6630, 537030, 0, 0]),
    EllipticCurve([61, 990, -102960, 0, 0]),
    EllipticCurve([-133, -7038, -35190, 0, 0]),
    EllipticCurve([98, -4200, -529200, 0, 0]),
    EllipticCurve([383, 13104, 4193280, 0, 0]),
    EllipticCurve([701, -80040, -400200, 0, 0]),
    EllipticCurve([271, -21930, -350880, 0, 0]),
    EllipticCurve([205, 2736, 517104, 0, 0]),
    EllipticCurve([-41, 5460, -2211300, 0, 0]),
    EllipticCurve([-209, 23520, -2446080, 0, 0]),
    EllipticCurve([-103, -32760, -2522520, 0, 0]),
    EllipticCurve([-212, 6006, -1189188, 0, 0]),
    EllipticCurve([257, 6006, 1345344, 0, 0]),
    EllipticCurve([119, 1260, 131040, 0, 0]),
    EllipticCurve([-151, -13200, -184800, 0, 0]),
    EllipticCurve([147, 1710, 225720, 0, 0]),
    EllipticCurve([185, 2295, 390150, 0, 0]),
    EllipticCurve([166, 1904, 289408, 0, 0]),
    EllipticCurve([-278, -22960, -45920, 0, 0]),
    EllipticCurve([-347, -37800, -113400, 0, 0]),
    EllipticCurve([512, -29580, -59160, 0, 0]),
    EllipticCurve([-229, 7176, -1815528, 0, 0]),
    EllipticCurve([-37, 8120, -625240, 0, 0]),
    EllipticCurve([115, 23400, -117000, 0, 0]),
    EllipticCurve([77, 1260, -220500, 0, 0]),
    EllipticCurve([67, 374, 20944, 0, 0]),
    EllipticCurve([112, 1020, 102000, 0, 0]),
    EllipticCurve([393, -33930, -101790, 0, 0]),
    EllipticCurve([148, 1560, 210600, 0, 0]),
    EllipticCurve([-152, 7140, -1299480, 0, 0]),
    EllipticCurve([43, 30360, -2337720, 0, 0]),
    EllipticCurve([202, 48720, -389760, 0, 0]),
    EllipticCurve([131, 1260, 149940, 0, 0]),
    EllipticCurve([-37, 240, -28080, 0, 0]),
    EllipticCurve([261, 4680, 1034280, 0, 0]),
    EllipticCurve([95, 546, 44226, 0, 0]),
    EllipticCurve([198, 2640, 443520, 0, 0]),
    EllipticCurve([-61, 3990, -383040, 0, 0]),
    EllipticCurve([119, 660, 68640, 0, 0]),
    EllipticCurve([137, 14280, -42840, 0, 0]),
    EllipticCurve([169, 11200, -67200, 0, 0]),
    EllipticCurve([-127, -8370, -66960, 0, 0]),
    EllipticCurve([213, -6720, -20160, 0, 0]),
    EllipticCurve([97, 840, 71400, 0, 0]),
    EllipticCurve([-106, 4680, -617760, 0, 0]),
    EllipticCurve([100, 780, 70200, 0, 0]),
    EllipticCurve([15, -1368, -53352, 0, 0]),
    EllipticCurve([-157, -1170, 288990, 0, 0]),
    EllipticCurve([11, -4200, -134400, 0, 0]),
    EllipticCurve([118, -2310, -145530, 0, 0]),
    EllipticCurve([-28, -3300, -89100, 0, 0]),
    EllipticCurve([-5, 3450, -120750, 0, 0]),
    EllipticCurve([103, 990, 84150, 0, 0]),
    EllipticCurve([63, 234, 13338, 0, 0]),
    EllipticCurve([64, 390, 21060, 0, 0]),
    EllipticCurve([73, 330, 20790, 0, 0]),
    EllipticCurve([103, 330, 26730, 0, 0]),
    EllipticCurve([97, 1365, -133770, 0, 0]),
    EllipticCurve([-189, -9945, -59670, 0, 0]),
    EllipticCurve([86, 594, 45738, 0, 0]),
    EllipticCurve([73, 440, 28600, 0, 0]),
    EllipticCurve([123, 532, 50540, 0, 0]),
    EllipticCurve([75, 520, 33800, 0, 0]),
    EllipticCurve([25, -780, -31200, 0, 0]),
    EllipticCurve([65, 396, 22176, 0, 0]),
    EllipticCurve([49, 9240, -101640, 0, 0]),
    EllipticCurve([-3, 4620, -291060, 0, 0]),
    EllipticCurve([-31, -2970, -71280, 0, 0]),
    EllipticCurve([161, 9240, -36960, 0, 0]),
    EllipticCurve([-3, -672, -12096, 0, 0]),
    EllipticCurve([122, 630, 68040, 0, 0]),
    EllipticCurve([-99, -4680, -23400, 0, 0]),
    EllipticCurve([73, 252, 16128, 0, 0]),
    EllipticCurve([87, 630, 15120, 0, 0]),
    EllipticCurve([-65, -1518, -1518, 0, 0]),
    EllipticCurve([-38, 1584, -88704, 0, 0]),
    EllipticCurve([67, 6120, -30600, 0, 0]),
    EllipticCurve([77, 420, 27300, 0, 0]),
    EllipticCurve([157, -360, -40320, 0, 0]),
    EllipticCurve([-23, 924, -1848, 0, 0]),
    EllipticCurve([19, 1560, -32760, 0, 0]),
    EllipticCurve([37, 168, 2184, 0, 0]),
    EllipticCurve([-43, 924, -50820, 0, 0]),
    EllipticCurve([53, 4620, -32340, 0, 0]),
    EllipticCurve([11, 1020, -9180, 0, 0]),
    EllipticCurve([-53, -1026, -1026, 0, 0]),
    EllipticCurve([-77, -2640, -7920, 0, 0]),
    EllipticCurve([-3, -330, -3960, 0, 0]),
    EllipticCurve([-17, -330, -1650, 0, 0]),
    EllipticCurve([7, 780, -6240, 0, 0]),
    EllipticCurve([43, 210, -5670, 0, 0]),
    EllipticCurve([-17, -30, 960, 0, 0]),
    EllipticCurve([-41, -630, -630, 0, 0]),
    EllipticCurve([61, -840, -840, 0, 0]),
    EllipticCurve([53, 90, 4320, 0, 0]),
    EllipticCurve([55, 420, -2100, 0, 0]),
    EllipticCurve([19, 30, 480, 0, 0]),
    EllipticCurve([25, 36, -396, 0, 0]),
    EllipticCurve([-28, -420, -840, 0, 0]),
    EllipticCurve([17, 120, -840, 0, 0]),
    EllipticCurve([28, 30, 750, 0, 0]),
    EllipticCurve([0, -60, -360, 0, 0]),
    EllipticCurve([23, 14, 294, 0, 0]),
    EllipticCurve([19, 30, 270, 0, 0]),
    EllipticCurve([7, 70, -210, 0, 0]),
    EllipticCurve([-8, -70, -140, 0, 0]),
    EllipticCurve([12, 12, 120, 0, 0]),
    EllipticCurve([-2, 30, -150, 0, 0]),
    EllipticCurve([4, 60, -120, 0, 0]),
    EllipticCurve([-7, -40, -40, 0, 0]),
    EllipticCurve([-5, -6, 48, 0, 0]),
    EllipticCurve([1151, 68250, 68318250, 0, 0]),
    EllipticCurve([597, 23760, 13044240, 0, 0]),
    EllipticCurve([-421, 1638560, -1686078240, 0, 0]),
    EllipticCurve([-944, 540960, -908271840, 0, 0]),
    EllipticCurve([1888, 4001580, -188074260, 0, 0]),
    EllipticCurve([-1262, 679770, -1071997290, 0, 0]),
    EllipticCurve([-439, -44520, 24218880, 0, 0]),
    EllipticCurve([1543, 191520, 262765440, 0, 0]),
    EllipticCurve([1403, 133980, 172432260, 0, 0]),
    EllipticCurve([484, -40260, -22143000, 0, 0]),
    EllipticCurve([4091, 88320, -28704000, 0, 0]),
    EllipticCurve([703, 166530, -34471710, 0, 0]),
    EllipticCurve([-383, -141372, -13147596, 0, 0]),
    EllipticCurve([-92, -129480, -28485600, 0, 0]),
    EllipticCurve([-743, -433290, -49828350, 0, 0]),
    EllipticCurve([-293, 97110, -41077530, 0, 0]),
    EllipticCurve([983, 42432, 39673920, 0, 0]),
    EllipticCurve([2159, 37950, 79429350, 0, 0]),
    EllipticCurve([-1451, -2104530, -671345070, 0, 0]),
    EllipticCurve([2699, 5839470, -181023570, 0, 0]),
    EllipticCurve([1634, 222222, 322666344, 0, 0]),
    EllipticCurve([1642, 226070, 329383990, 0, 0]),
    EllipticCurve([1093, 97344, 95007744, 0, 0]),
    EllipticCurve([1166, 603720, -2414880, 0, 0]),
    EllipticCurve([-842, 76440, -74299680, 0, 0]),
    EllipticCurve([-153, -14616, 3463992, 0, 0]),
    EllipticCurve([1107, 104940, 102316500, 0, 0]),
    EllipticCurve([619, 1527960, -337679160, 0, 0]),
    EllipticCurve([-439, -118080, -4841280, 0, 0]),
    EllipticCurve([-695, -415800, -60291000, 0, 0]),
    EllipticCurve([1969, 141360, 244411440, 0, 0]),
    EllipticCurve([823, 38940, 29905920, 0, 0]),
    EllipticCurve([17, -1921920, -1681680000, 0, 0]),
    EllipticCurve([-375, -574574, -94230136, 0, 0]),
    EllipticCurve([347, -39760, -16977520, 0, 0]),
    EllipticCurve([629, 37170, 20034630, 0, 0]),
    EllipticCurve([-443, -447174, -115818066, 0, 0]),
    EllipticCurve([4513, 47580, 211873740, 0, 0]),
    EllipticCurve([847, 40260, 31885920, 0, 0]),
    EllipticCurve([683, -823977, -934389918, 0, 0]),
    EllipticCurve([347, 7350, 2182950, 0, 0]),
    EllipticCurve([-4117, -4404576, -48450336, 0, 0]),
    EllipticCurve([1583, 211140, 296229420, 0, 0]),
    EllipticCurve([1522, 5519424, -2296080384, 0, 0]),
    EllipticCurve([3008, 812820, 1884116760, 0, 0]),
    EllipticCurve([-1613, 1131384, -2286527064, 0, 0]),
    EllipticCurve([2041, 7824432, -1502290944, 0, 0]),
    EllipticCurve([-613, -606606, -148618470, 0, 0]),
    EllipticCurve([-1591, -2285010, -683217990, 0, 0]),
    EllipticCurve([-1073, -2307480, -1308341160, 0, 0]),
    EllipticCurve([747, 4621500, -2555689500, 0, 0]),
    EllipticCurve([3583, -200070, -14605110, 0, 0]),
    EllipticCurve([593, 25704, 13854456, 0, 0]),
    EllipticCurve([4601, -5099490, -56094390, 0, 0]),
    EllipticCurve([1702, 241680, 365420160, 0, 0]),
    EllipticCurve([1607, 174900, 257977500, 0, 0]),
    EllipticCurve([-1165, -781200, -74214000, 0, 0]),
    EllipticCurve([535, 22770, 10929600, 0, 0]),
    EllipticCurve([677, 3582360, -1443691080, 0, 0]),
    EllipticCurve([3135, 569800, 1535611000, 0, 0]),
    EllipticCurve([541, 23100, 11226600, 0, 0]),
    EllipticCurve([-2087, -1446720, -36168000, 0, 0]),
    EllipticCurve([57, -110670, -32647650, 0, 0]),
    EllipticCurve([1005, 24024, 22294272, 0, 0]),
    EllipticCurve([-413, 186690, -57500520, 0, 0]),
    EllipticCurve([1337, 69540, 89011200, 0, 0]),
    EllipticCurve([4813, 366390, 1664509770, 0, 0]),
    EllipticCurve([-536, -503580, -117837720, 0, 0]),
    EllipticCurve([-1687, -33810, 60587520, 0, 0]),
    EllipticCurve([-1025, -2941056, -2067562368, 0, 0]),
    EllipticCurve([-3391, -6119729, -1395298212, 0, 0]),
    EllipticCurve([1321, 977130, -63513450, 0, 0]),
    EllipticCurve([1379, 28710, 36748800, 0, 0]),
    EllipticCurve([843, 44730, 34889400, 0, 0]),
    EllipticCurve([3431, -144144, -350269920, 0, 0]),
    EllipticCurve([1051, 3088260, -645446340, 0, 0]),
    EllipticCurve([2017, 6479550, -809943750, 0, 0]),
    EllipticCurve([1145, 5177718, -2552614974, 0, 0]),
    EllipticCurve([3193, 703560, 1880615880, 0, 0]),
    EllipticCurve([-887, 1981350, -3005707950, 0, 0]),
    EllipticCurve([-247, 5644884, -9455180700, 0, 0]),
    EllipticCurve([3739, 456960, -777288960, 0, 0]),
    EllipticCurve([591, -1240200, -1587456000, 0, 0]),
    EllipticCurve([-3269, 934830, -3342017250, 0, 0]),
    EllipticCurve([2089, 416262, 737200002, 0, 0]),
    EllipticCurve([-1018, -1463760, -512316000, 0, 0]),
    EllipticCurve([2809, 10015356, -1552380180, 0, 0]),
    EllipticCurve([747, 53130, 33843810, 0, 0]),
    EllipticCurve([863, 45990, 36792000, 0, 0]),
    EllipticCurve([1137, 98670, 101334090, 0, 0]),
    EllipticCurve([4767, -3298680, -8659035000, 0, 0]),
    EllipticCurve([-3217, -4361280, -623663040, 0, 0]),
    EllipticCurve([2753, 60060, 159879720, 0, 0]),
    EllipticCurve([1959, 4583880, -2571556680, 0, 0]),
    EllipticCurve([-817, 3960, -5195520, 0, 0]),
    EllipticCurve([-393, 956802, -818065710, 0, 0]),
    EllipticCurve([-1547, 236082, -401575482, 0, 0]),
    EllipticCurve([1927, 342210, 572175120, 0, 0]),
    EllipticCurve([-3523, 266772, -975051660, 0, 0]),
    EllipticCurve([3709, 12960090, -686884770, 0, 0]),
    EllipticCurve([5727, 33880, 192675560, 0, 0]),
    EllipticCurve([2083, 350460, 652906980, 0, 0]),
    EllipticCurve([-926, 640080, -189463680, 0, 0]),
    EllipticCurve([637, 1378080, -1106598240, 0, 0]),
    EllipticCurve([-5801, -8691930, -112995090, 0, 0]),
    EllipticCurve([1345, 138450, 168216750, 0, 0]),
    EllipticCurve([-2075, -3980400, -1612062000, 0, 0]),
    EllipticCurve([5048, 1666350, 3582652500, 0, 0]),
    EllipticCurve([-3670, -4658724, -251571096, 0, 0]),
    EllipticCurve([577, 9336600, -10755763200, 0, 0]),
    EllipticCurve([-4864, -2676432, -53528640, 0, 0]),
    EllipticCurve([1118, 119280, 113316000, 0, 0]),
    EllipticCurve([3572, 872508, 2640209208, 0, 0]),
    EllipticCurve([525, -70488, -43984512, 0, 0]),
    EllipticCurve([1285, 79800, 96957000, 0, 0]),
    EllipticCurve([5671, 1297170, 6539033970, 0, 0]),
    EllipticCurve([845, -92820, -86879520, 0, 0]),
    EllipticCurve([2887, 635250, 1540481250, 0, 0]),
    EllipticCurve([2735, 16137954, -5535318222, 0, 0]),
    EllipticCurve([1453, 98496, 135628992, 0, 0]),
    EllipticCurve([113, 91932, -6894900, 0, 0]),
    EllipticCurve([-1099, 240240, -306306000, 0, 0]),
    EllipticCurve([1571, 5580960, -1054801440, 0, 0]),
    EllipticCurve([1003, 4669920, -2040755040, 0, 0]),
    EllipticCurve([2843, 690300, 1639462500, 0, 0]),
    EllipticCurve([-253, 2613600, -2752120800, 0, 0]),
    EllipticCurve([2485, -1249248, -26234208, 0, 0]),
    EllipticCurve([-1951, -960960, -49008960, 0, 0]),
    EllipticCurve([3931, -3100020, -933106020, 0, 0]),
    EllipticCurve([2297, -1440894, -1554724626, 0, 0]),
    EllipticCurve([1419, 94800, 127411200, 0, 0]),
    EllipticCurve([-3662, 9536670, -1449573840, 0, 0]),
    EllipticCurve([-653, -3333330, -3373329960, 0, 0]),
    EllipticCurve([-2077, -1777860, -115560900, 0, 0]),
    EllipticCurve([4276, 4894890, -68528460, 0, 0]),
    EllipticCurve([1481, 182490, 240156840, 0, 0]),
    EllipticCurve([-1393, 18480, -48510000, 0, 0]),
    EllipticCurve([-298, -2429910, -2446919370, 0, 0]),
    EllipticCurve([739, 38760, 24225000, 0, 0]),
    EllipticCurve([2752, 647220, 1572744600, 0, 0]),
    EllipticCurve([2921, -112530, -98463750, 0, 0]),
    EllipticCurve([1352, 92820, 118252680, 0, 0]),
    EllipticCurve([1229, 2343110, -187448800, 0, 0]),
    EllipticCurve([-571, 695640, -657379800, 0, 0]),
    EllipticCurve([2081, 409530, 717087030, 0, 0]),
    EllipticCurve([2293, -2086560, -52164000, 0, 0]),
    EllipticCurve([5683, -8854560, -3568387680, 0, 0]),
    EllipticCurve([1593, 114240, 172845120, 0, 0]),
    EllipticCurve([1147, 78320, 83567440, 0, 0]),
    EllipticCurve([-3581, -4370520, -214155480, 0, 0]),
    EllipticCurve([-1525, -6468930, -6727687200, 0, 0]),
    EllipticCurve([-2797, -2120580, -16964640, 0, 0]),
    EllipticCurve([527, 1475760, -373367280, 0, 0]),
    EllipticCurve([-883, 322140, -347266920, 0, 0]),
    EllipticCurve([1043, -479400, -643834200, 0, 0]),
    EllipticCurve([-5477, 14572740, -247736580, 0, 0]),
    EllipticCurve([2348, 381150, 819472500, 0, 0]),
    EllipticCurve([2321, 414960, 868511280, 0, 0]),
    EllipticCurve([1467, 174174, 228690462, 0, 0]),
    EllipticCurve([1997, 302784, 546525120, 0, 0]),
    EllipticCurve([2953, 656040, 1753594920, 0, 0]),
    EllipticCurve([-3149, 4194751, -16485371430, 0, 0]),
    EllipticCurve([5607, -6820800, -47745600, 0, 0]),
    EllipticCurve([-553, -608580, -167359500, 0, 0]),
    EllipticCurve([1423, 1449420, -7247100, 0, 0]),
    EllipticCurve([1381, 146520, 170109720, 0, 0]),
    EllipticCurve([1111, 76140, 78424200, 0, 0]),
    EllipticCurve([769, 2329470, -514812870, 0, 0]),
    EllipticCurve([-3139, 299754, -997581312, 0, 0]),
    EllipticCurve([5083, 413280, 1981677600, 0, 0]),
    EllipticCurve([3893, 1443000, 4751799000, 0, 0]),
    EllipticCurve([-2813, 19399380, -2968105140, 0, 0]),
    EllipticCurve([-7634, -12001080, -120010800, 0, 0]),
    EllipticCurve([5141, -1606500, -668304000, 0, 0]),
    EllipticCurve([3235, 876876, 2517510996, 0, 0]),
    EllipticCurve([-2191, -1339800, -12058200, 0, 0]),
    EllipticCurve([1299, 205590, 223887510, 0, 0]),
    EllipticCurve([-2831, -5370750, -1713269250, 0, 0]),
    EllipticCurve([-1861, -1470700, -94124800, 0, 0]),
    EllipticCurve([1859, 277680, 462059520, 0, 0]),
    EllipticCurve([3148, 1218780, 1401597000, 0, 0]),
    EllipticCurve([753, -117720, -102769560, 0, 0]),
    EllipticCurve([821, 9103680, -18744477120, 0, 0]),
    EllipticCurve([3404, 963900, 2916761400, 0, 0]),
    EllipticCurve([-3272, 5877300, -24960893100, 0, 0]),
    EllipticCurve([1087, 79200, 79120800, 0, 0]),
    EllipticCurve([2624, 646380, 1424621520, 0, 0]),
    EllipticCurve([5671, 486846, 2611928790, 0, 0]),
    EllipticCurve([107, 1500240, -9217474560, 0, 0]),
    EllipticCurve([-5839, 23851920, -7608762480, 0, 0]),
    EllipticCurve([5329, 2600430, 11595317370, 0, 0]),
    EllipticCurve([-407, 18458880, -47845416960, 0, 0]),
    EllipticCurve([4867, 1915485, -5531920680, 0, 0]),
    EllipticCurve([2317, 76440, 167938680, 0, 0]),
    EllipticCurve([12049, -10645320, -10954034280, 0, 0]),
    EllipticCurve([-1217, -4175710, -3507596400, 0, 0]),
    EllipticCurve([2063, 335580, 621829740, 0, 0]),
    EllipticCurve([-821, 510510, -2111469360, 0, 0]),
    EllipticCurve([1623, 198198, 291152862, 0, 0]),
    EllipticCurve([1187, -389130, -554510250, 0, 0]),
    EllipticCurve([713, 45320, 28325000, 0, 0]),
    EllipticCurve([2828, 411180, 1076469240, 0, 0]),
    EllipticCurve([91, -4395600, -7362630000, 0, 0]),
    EllipticCurve([1631, 141570, 48700080, 0, 0]),
    EllipticCurve([3539, -2333760, -7001280, 0, 0]),
    EllipticCurve([701, 40280, 25175000, 0, 0]),
    EllipticCurve([2999, 95040, 272194560, 0, 0]),
    EllipticCurve([-1159, 1267860, -2306237340, 0, 0]),
    EllipticCurve([7019, 51393720, -3135016920, 0, 0]),
    EllipticCurve([-649, 20955480, -61378600920, 0, 0]),
    EllipticCurve([-10471, 442680, -4688423880, 0, 0]),
    EllipticCurve([5878, 166056, 954157776, 0, 0]),
    EllipticCurve([-1613, 1115730, -3347190, 0, 0]),
    EllipticCurve([-3309, -3611520, -126403200, 0, 0]),
    EllipticCurve([1339, 48678, 59630550, 0, 0]),
    EllipticCurve([-10859, -30720690, -952341390, 0, 0]),
    EllipticCurve([3865, 1263675, 4334405250, 0, 0]),
    EllipticCurve([2669, 235125, 605211750, 0, 0]),
    EllipticCurve([5273, 2920050, 12331371150, 0, 0]),
    EllipticCurve([1591, 133536, 199636320, 0, 0]),
    EllipticCurve([1350, -189840, -279064800, 0, 0]),
    EllipticCurve([4432, 1332980, 5421229660, 0, 0]),
    EllipticCurve([1515, 129492, 183360672, 0, 0]),
    EllipticCurve([-29, 234930, -64605750, 0, 0]),
    EllipticCurve([2567, 4198194, -29387358, 0, 0]),
    EllipticCurve([-1103, 96096, -283579296, 0, 0]),
    EllipticCurve([6037, 3221400, -12482925000, 0, 0]),
    EllipticCurve([-1193, 6946170, -24332433510, 0, 0]),
    EllipticCurve([2353068212, -34243048381301760, -81058454028321618742333440, 0, 0]),
    EllipticCurve([-68452451, 153954030323940, -10151802657495159091200, 0, 0]),
    EllipticCurve([-6291036, 2278155559680, -13357637069783086080, 0, 0]),
    EllipticCurve([-12033739, -151574296792380, 2949029518392545280000, 0, 0]),
    EllipticCurve([1689111, 440752430430, 542590923995434080, 0, 0]),
    EllipticCurve([918097232, 21959537426211840, 19609838462046668749455360, 0, 0]),
    EllipticCurve([-2311884, -2426415264000, 7326560889648000000, 0, 0]),
    EllipticCurve([-7808101, -2991314061750, 24606175557697781250, 0, 0]),
    EllipticCurve([181994385, -105223923941136, -19210592056562205691392, 0, 0]),
    EllipticCurve([8828852400, 485228920176000000, 4257036564849772704000000000, 0, 0]),
    EllipticCurve([1733657584, 13044928890470400, 22516486291113162021273600, 0, 0]),
    EllipticCurve([4294502100, 85580320636097280, 365804635492957453280409600, 0, 0]),
    EllipticCurve([405866576, -3224960515822080, -1332779432373791001600000, 0, 0]),
    EllipticCurve([-22626818249, 2678043980770714920, -60273960916229545178810025000, 0, 0]),
    EllipticCurve([-21357496720, 1104383434950248544, -23529399580649084112408966912, 0, 0]),
    EllipticCurve([9635821407, 491835637981708020, 4713887754938109796842453660, 0, 0]),
    EllipticCurve([26959942775, -2987600220150000000, -80871776913861781916250000000, 0, 0]),
    EllipticCurve([74384101, -299453390379780, -23322752428949183508480, 0, 0]),
    EllipticCurve([-120331249, 446845119013020, -51929975474168486511180, 0, 0]),
    EllipticCurve([-11882856475, -1303470130101562500, 15629662149335064600000000000, 0, 0]),
    EllipticCurve([1770244, 446978138880, 550464305506053120, 0, 0]),
    EllipticCurve([12109573827, 719884493602604694, 8674307628530109687357466230, 0, 0]),
    EllipticCurve([9871422400, 1032209031168000000, 10079313096014836531200000000, 0, 0]),
    EllipticCurve([85721616, 546914012130720, 42830967066947944485120, 0, 0]),
    EllipticCurve([7725083436, -181051130259064800, -1402851146165429924376000000, 0, 0]),
    EllipticCurve([2604151475, -18762252785718750, -48994135716167970152343750, 0, 0]),
    EllipticCurve([-56938124025, 6933806935043625000, -393943707284714729391965625000, 0, 0]),
    EllipticCurve([4243823679, -248218964724633012, -1067495224400267442767224380, 0, 0]),
    EllipticCurve([-4479205975, 159046171659375000, -706566052994081280000000000, 0, 0]),
    EllipticCurve([6323171404, -472209606617548800, -3020249623673198198957875200, 0, 0]),
    EllipticCurve([23310622391, -3181157384381565420, -74583497398662727705676062500, 0, 0]),
    EllipticCurve([35434393751, -7298588469031721400, -260103046244839033471612931400, 0, 0]),
    EllipticCurve([1497883532, -5739926942821344, -8619618809770033954377216, 0, 0]),
    EllipticCurve([-37977475775, 7672138462904685000, -289797366104627484128256000000, 0, 0]),
    EllipticCurve([129929099, -825943863045210, -111933518780700482133450, 0, 0]),
    EllipticCurve([-202802809, 1196425531094430, -234865223164895712916800, 0, 0]),
    EllipticCurve([2599523356, 248708177592800640, 621380398926413652241098240, 0, 0]),
    EllipticCurve([27215635, 6492572635290, 175397628851075584800, 0, 0]),
    EllipticCurve([22874219900, -1690137291769680000, -38784611587000555641768000000, 0, 0]),
    EllipticCurve([339856789, 351403392356940, 119061409453475673713760, 0, 0]),
    EllipticCurve([62272629, -356606208120708, -23915735437772317741056, 0, 0]),
    EllipticCurve([-46589159, -11028703258440, 516740450604216975360, 0, 0]),
    EllipticCurve([2585886281, 432852187481399400, 1040463078291289038397440000, 0, 0]),
    EllipticCurve([165666159, 1856787505028820, 283826642238662790774780, 0, 0]),
    EllipticCurve([-4337529975, -54172947906000000, 235649723089600512000000000, 0, 0]),
    EllipticCurve([32763505775, 4635542911168125000, 151215335024152841889046875000, 0, 0]),
    EllipticCurve([-40933669, 74134857994890, -2875176571572440568510, 0, 0]),
    EllipticCurve([5512475, -9781958681250, -64758767410578281250, 0, 0]),
    EllipticCurve([26222008256, -1877314918227640320, -49360605674460908704046776320, 0, 0]),
    EllipticCurve([28130724, -17196528666240, -492331181611392668160, 0, 0]),
    EllipticCurve([-21259189, 24041675975226, -479589194481070227918, 0, 0]),
    EllipticCurve([3493426851, 35118742259283210, 122329815214600597759490610, 0, 0]),
    EllipticCurve([217786619, -2116812109065990, -479296861769195249424960, 0, 0]),
    EllipticCurve([-329625269, 2988867210411810, -955531506958623120093750, 0, 0]),
    EllipticCurve([-53034001, 94091183195856, -4793194653913410681552, 0, 0]),
    EllipticCurve([-9598561, -26070966634440, 302824731916641010440, 0, 0]),
    EllipticCurve([-34775616, -37447331217408, 1346275295748679532544, 0, 0]),
    EllipticCurve([191572701151, -112451005000611469920, -21608010336039264809344564164000, 0, 0]),
    EllipticCurve([746019919, -1157553553943160, -865346243583111905098440, 0, 0]),
    EllipticCurve([-592373525, 3120122930531250, -1830592581991142927343750, 0, 0]),
    EllipticCurve([26551138416, 5282816812949897760, 139198390865913692120164896000, 0, 0]),
    EllipticCurve([-5564787775, -97768342546875000, 545768542509740550000000000, 0, 0]),
    EllipticCurve([24713872064, 1788140737341235200, 44061790485713857511424000000, 0, 0]),
    EllipticCurve([23437243636, -4773216591047224320, -112825279504021217760506880000, 0, 0]),
    EllipticCurve([2916135391, 1697047653757852032, 3577718957370176454426654336, 0, 0]),
    EllipticCurve([-1464436809, 29462527459646820, -42516508033122308655249780, 0, 0]),
    EllipticCurve([352307071, -5091297031526160, -1859643971674600497750000, 0, 0]),
    EllipticCurve([-519117871, 7030365707405040, -3545870793715822614282240, 0, 0]),
    EllipticCurve([2842946975, -177427233407812500, -514935433600025171835937500, 0, 0]),
    EllipticCurve([-6809812304, 416803158844047360, -2811895682590089095062487040, 0, 0]),
    EllipticCurve([-21586747039, -7957261436050606680, 174629451413476716956119941120, 0, 0]),
    EllipticCurve([55933411600, 23534424796080000000, 1306319800686840358848000000000, 0, 0]),
    EllipticCurve([48908065275, 13637915420501531250, 663221801670328019507456250000, 0, 0]),
    EllipticCurve([16253296319, 4225498382246909040, 67548670763109628498263945360, 0, 0]),
    EllipticCurve([36074819, 157585931367150, 4772485046290265368350, 0, 0]),
    EllipticCurve([-16612290179, -4820993767152386460, 81448640773688529477454500000, 0, 0]),
    EllipticCurve([41361986624, -3437750424793251840, -142476702792649614443937792000, 0, 0]),
    EllipticCurve([16463221296, -512032203804549120, -8445561174559746312337489920, 0, 0]),
    EllipticCurve([-393389392975, 256955897025937500000, -100914555028611600384000000000000, 0, 0]),
    EllipticCurve([107391284244, -26585715867349242240, -2861567609835830623396014528000, 0, 0]),
    EllipticCurve([1292957525, -29474235324187500, -38736171873683661300000000, 0, 0]),
    EllipticCurve([-881104329, 19879844303783520, -17035083293681937497136480, 0, 0]),
    EllipticCurve([32061101751, 2548887400015259940, 81516553151690634644745924300, 0, 0]),
    EllipticCurve([79115232465, 17244501524672337864, 1360524534231811830819004634112, 0, 0]),
    EllipticCurve([57740198975, -3571553810729190000, -206439516729403111485152250000, 0, 0]),
    EllipticCurve([-6768962191, 634557532810557720, -4233491699473761953120256000, 0, 0]),
    EllipticCurve([119732833539, -68614391854100145690, -8254316585549890380609037854810, 0, 0]),
    EllipticCurve([93160101824, 38102459540853227520, 3534126808484560635939394682880, 0, 0]),
    EllipticCurve([28537451775, 10960870859032185000, 308484590608884360571275375000, 0, 0]),
    EllipticCurve([728012736, -23376384884736000, -17705010600099704733696000, 0, 0]),
    EllipticCurve([552543281, -11584480351058160, -6620228397382182843187200, 0, 0]),
    EllipticCurve([-795212161, 15686481339394320, -12138545382634078551670800, 0, 0]),
    EllipticCurve([96090751, 50901665457720, 4867941632668315213320, 0, 0]),
    EllipticCurve([406710130959, -411785545185772544160, -167890624869932751297912003519840, 0, 0]),
    EllipticCurve([1273994415, 3280704648547704, 4171118882980365695759688, 0, 0]),
    EllipticCurve([-154945025, -81640176763320, 12697374639934898436600, 0, 0]),
    EllipticCurve([29358927, -115944996000834, -3742651599988745139696, 0, 0]),
    EllipticCurve([-68680801, 233110566260880, -15069926983445626926480, 0, 0]),
    EllipticCurve([1014634917959, -1843380029744835099960, -1873687253906757992311635080276040, 0, 0]),
    EllipticCurve([30558204144, -1466136051348533760, -44872595737834700341207203840, 0, 0]),
    EllipticCurve([100188879, -161913343526088, -16442728619694549954936, 0, 0]),
    EllipticCurve([-60974656, 183688117616640, -10568315097965647626240, 0, 0]),
    EllipticCurve([-15035039296, 1822336677272616960, -27170675390799264350208000000, 0, 0]),
    EllipticCurve([843322571, -25101071757828990, -21847278587470603103965590, 0, 0]),
    EllipticCurve([-1188653669, 33405146109411930, -38693353910809269710445120, 0, 0]),
    EllipticCurve([-31357504, -199970305081344, 7273121565876003274752, 0, 0]),
    EllipticCurve([-122705361, -325628164576440, 40896357896745332344440, 0, 0]),
    EllipticCurve([50509768939, -3939390521971131150, -199283952161094079408505283600, 0, 0]),
    EllipticCurve([65687690471, -18966095592963879360, -1251207254494278204228105000000, 0, 0]),
    EllipticCurve([2556638261, -9407438598846420, -24085928638911417327799200, 0, 0]),
    EllipticCurve([419097111875, -377189203685214843750, -158416841489648846795983886718750, 0, 0]),
    EllipticCurve([1115045359, 248097796443719040, 77372814607238372341392000, 0, 0]),
    EllipticCurve([-851453541, 18070122473913510, -14966838697029427164206250, 0, 0]),
    EllipticCurve([10108691524, -1781002487272488480, -18306014196566524829798517120, 0, 0]),
    EllipticCurve([113941670976, 25475150034669404160, 2896964280411629674643324928000, 0, 0]),
    EllipticCurve([-151452736, 935200434094080, -134901630156791800135680, 0, 0]),
    EllipticCurve([28461852, -165821156653824, -5395522622718082692096, 0, 0]),
    EllipticCurve([11504171, 26422215959370, 189393519219205582050, 0, 0]),
    EllipticCurve([1256470759, -52078530584759490, -67408058542788231700219200, 0, 0]),
    EllipticCurve([-1738364149, 68244336754630470, -115751117785755570213523050, 0, 0]),
    EllipticCurve([323790750569, -198500546018619925080, -64392933999375238312586416005120, 0, 0]),
    EllipticCurve([180134435520, -45465757017700884480, -8201390264617242990451359744000, 0, 0]),
    EllipticCurve([-1365993, -1432289525940, 395857611468823140, 0, 0]),
    EllipticCurve([-31737040, 53592846827520, -1583162707279164211200, 0, 0]),
    EllipticCurve([26606740, -203080448234496, -6425378463707609075712, 0, 0]),
    EllipticCurve([498172901204, 1386795757850015248320, 686965764967729302738985004052480, 0, 0]),
    EllipticCurve([1037738151684, -2286640481656714634880, -2377950079564777525745874116843520, 0, 0]),
    EllipticCurve([173307212721, -39238680566576494080, -6809206102924976566577481646080, 0, 0]),
    EllipticCurve([1832198159, -103939160043852420, -195853737836766852248590380, 0, 0]),
    EllipticCurve([-2492974459, 134326912478370780, -327112897267328523456000000, 0, 0]),
    EllipticCurve([159006239024, 168285892360792926720, 26580927095257837342137192775680, 0, 0]),
    EllipticCurve([111254409324, 19264450652882265600, 2139909432751546946105491814400, 0, 0]),
    EllipticCurve([205378276275, 305263880833424906250, 62234729561889070082661832031250, 0, 0]),
    EllipticCurve([290024297, 310733507415240, 89827896331654731694080, 0, 0]),
    EllipticCurve([810541240073, -995180648511586115040, -807852957922920221507198859018240, 0, 0]),
    EllipticCurve([482789985275, -305136658666876188750, -147509243577715271953821213843750, 0, 0]),
    EllipticCurve([-37605263184, -21705292393800744960, 828437177726106347966768087040, 0, 0]),
    EllipticCurve([4086266993, 23558834987266320, 96131500488205354790392320, 0, 0]),
    EllipticCurve([-168209625025, -88563088514610937500, 14944194231215667736361367187500, 0, 0]),
    EllipticCurve([521344882529, 1278480900032658497280, 663366735166712614583587590635520, 0, 0]),
    EllipticCurve([-1212061162091, 2560016686415463031380, -3097445589068802268930988549575680, 0, 0]),
    EllipticCurve([-63847140236, 35903785371822551040, -2271679045998953693568678051840, 0, 0]),
    EllipticCurve([-445418749, -475396034849910, 212307115203621306900000, 0, 0]),
    EllipticCurve([-52586990225, -64002840855835612500, 3441150546692166269554694062500, 0, 0]),
    EllipticCurve([338831707200, -168041909925765120000, -57021018702846322043781120000000, 0, 0]),
    EllipticCurve([2620657661, -200333584974045180, -539137743882150388416000000, 0, 0]),
    EllipticCurve([-3512538161, 255682911508819620, -878201495878484725562622420, 0, 0]),
    EllipticCurve([303579584, -1152263273840640, -353584061297110233907200, 0, 0]),
    EllipticCurve([-154396449, 1098891528081480, -160840121137495364161800, 0, 0]),
    EllipticCurve([36349597359, -3652540164001146600, -133124988824026150875374669400, 0, 0]),
    EllipticCurve([47610957359, -27153673671296051880, -1307908433132927846329840250520, 0, 0]),
    EllipticCurve([-86969781, -1194680383052310, 117304580847438124350210, 0, 0]),
    EllipticCurve([-367083100, -2166408090000000, 809095145237379000000000, 0, 0]),
    EllipticCurve([-7894056018944, 22944497246719231131648, -181058200972132837213174336050954240, 0, 0]),
    EllipticCurve([1726074748279, -6540357407689914547200, -11313732513780791145686250000000000, 0, 0]),
    EllipticCurve([1051876924375, -4014863128417968750000, -4238323080511214072570800781250000, 0, 0]),
    EllipticCurve([7633702539, -60523264820331390, -462495412585412364560281110, 0, 0]),
    EllipticCurve([176322768444, 41485216799115573120, 7305002880311938454908267783680, 0, 0]),
    EllipticCurve([-13166942047, -7467108696145305480, 102317784269858334682306314240, 0, 0]),
    EllipticCurve([442262875500, 269541548046044820000, 119043515152336519336154472000000, 0, 0]),
    EllipticCurve([-3006028564439, -14508760568302825539000, 43683945736392278854412413824000000, 0, 0]),
    EllipticCurve([47453505984, 281481499881756426240, 11404524103373491109300545781760, 0, 0]),
    EllipticCurve([47153702111, 277936032725235962616, 11183078350920143188364891159112, 0, 0]),
    EllipticCurve([523345058249, -888725202313836440280, -466599790943429382816490692280320, 0, 0]),
    EllipticCurve([3683684971, -374142884497339650, -1413434529064584159761801250, 0, 0]),
    EllipticCurve([-4870435921, 472123435753442550, -2250664162965219213153480000, 0, 0]),
    EllipticCurve([-10132058197071, 121689471249281717852400, -1231498770407367787106824173413990400, 0, 0]),
    EllipticCurve([592919275264, -261013779299036037120, -154874792565685142641390890516480, 0, 0]),
    EllipticCurve([-1231709573281, 541947574563848239248, -667283214446708603218273577615760, 0, 0]),
    EllipticCurve([-710936662716, -692275942369323607680, 492836751394260239824266850721280, 0, 0]),
    EllipticCurve([-64586558416, -53295309700785684480, 3485153238218917793599055462400, 0, 0]),
    EllipticCurve([-6721171344, -3262584219115502880, 23381756780329270213414560000, 0, 0]),
    EllipticCurve([-10944279451, -4719932096163133500, 53659036906917375387465396000, 0, 0]),
    EllipticCurve([89209093275, 9166800944819306250, 816817959816141639227710781250, 0, 0]),
    EllipticCurve([667783934100, -453316595970420000000, -303024614200142997888180000000000, 0, 0]),
    EllipticCurve([-472660353, 8439998863947336, -3815941922001188426603016, 0, 0]),
    EllipticCurve([112070399, -1863989184221640, -232144715438640198061560, 0, 0]),
    EllipticCurve([5096731091, -679024449912558750, -3544934881591832855566440000, 0, 0]),
    EllipticCurve([-6655480789, 848031715962721290, -5529179897799239878508422110, 0, 0]),
    EllipticCurve([200236912, 4526971351203840, 774471289070746557480960, 0, 0]),
    EllipticCurve([-610118712161, 1437015053848400546520, -873319733267384315277228758895000, 0, 0]),
    EllipticCurve([39137149116, -14172114015987445440, -559610521253200217502747152640, 0, 0]),
    EllipticCurve([4004256782771, 29072580271638775597530, 116202273310229116431601902519233730, 0, 0]),
    EllipticCurve([-693713322133, -598446026656213245510, 415665090726505851737862066080370, 0, 0]),
    EllipticCurve([774869779, 1559613731212890, 1205700052484483603329410, 0, 0]),
    EllipticCurve([11592134659, 137571215471032590, 1593108221757878788026038910, 0, 0]),
    EllipticCurve([-1143194381, -2294436079311090, 2628001359426297895287390, 0, 0]),
    EllipticCurve([6950997119, -1200570208987432920, -8538646234990405063685773800, 0, 0]),
    EllipticCurve([-8974234439, 1485269696154677160, -13068441762626703773446963200, 0, 0]),
    EllipticCurve([99350679375, 10086612306735937500, 1001085749846079332950195312500, 0, 0]),
    EllipticCurve([5536623299, -1075032140514585330, -6146274558438771160827808770, 0, 0]),
    EllipticCurve([-7517591884, -3347893326068578560, 26546286249182709834246589440, 0, 0]),
    EllipticCurve([36197281775, -12405211610285812500, -453126073480790616880410937500, 0, 0]),
    EllipticCurve([18245393801999, -455725289343291475664520, -8326229694102167905884175456673475000, 0, 0]),
    EllipticCurve([-21989309258025, 311759768840289249375000, -6850946236101659387244549229359375000, 0, 0]),
    EllipticCurve([812266299, -6599433439864710, -5407693157946605127326190, 0, 0]),
    EllipticCurve([-354465100, 5426531100000000, -1830722207204610000000000, 0, 0]),
    EllipticCurve([-4139120896, 311731766207447040, -1264898855033099079898890240, 0, 0]),
    EllipticCurve([-213675100, -5879850900000000, 1392202284832590000000000, 0, 0]),
    EllipticCurve([-969473901, -11723411724912690, 11518303497227602016621790, 0, 0]),
    EllipticCurve([23412444475, 15443483372346093750, 351315513561714095644277343750, 0, 0]),
    EllipticCurve([20427246553, -323256567440419800, -6608348805577133124056764800, 0, 0]),
    EllipticCurve([-383303845921, -2532749573133755140620, 987165937870459371560241870937500, 0, 0]),
    EllipticCurve([123370863231, -128732163538530672120, -16012570856943004020167215725000, 0, 0]),
    EllipticCurve([9355781449, -2072510242431119400, -19819646375750047467248025600, 0, 0]),
    EllipticCurve([-11953544449, 2541798460244160600, -29811522956574578912109375000, 0, 0]),
    EllipticCurve([-271706409, 2805711144862230, -727343758483934217246720, 0, 0]),
    EllipticCurve([1496268346100, 2248494925153620000000, 3360966414962265625736220000000000, 0, 0]),
    EllipticCurve([30484556479, -16558770618956365800, -513394196023574953564455178200, 0, 0]),
    EllipticCurve([-4704327655749, 55179197189150467002570, -258930240693657925105783701531900000, 0, 0]),
    EllipticCurve([137139079559, 3753179475386313292320, 372628695266749398674723970444000, 0, 0]),
    EllipticCurve([72954222044, 4744763229967904640, 345841396682264438260045493760, 0, 0])
]
;
minimal_curves := 
[ PowerStructure(CrvEll) |
    EllipticCurve([1, 0, 1, -15, 22]),
    EllipticCurve([1, 0, 0, -118696435454201824542616607600, 15737723682630747643396756208827685964960000]),
    EllipticCurve([1, 0, 0, -132371164691553081805, 586152016345184761957503067025]),
    EllipticCurve([1, 0, 0, -20044521716500830523825, 1092299320763208318767501501755625]),
    EllipticCurve([1, 0, 0, -24851840083212246264277378637106910, 1507946519245885104862919516997013873276246997020100]),
    EllipticCurve([1, 0, 0, -19662627841561408913266888829635585, 1061232282132202757684946066163460647881009164969225]),
    EllipticCurve([1, 0, 0, -24483801315834696789108006410, 1474573359203145594908548950190911057560100]),
    EllipticCurve([1, 0, 0, -6492856355048893272124611195, 201373213986092688550939460003599904993937]),
    EllipticCurve([1, 0, 0, -13484669138916190200, 19259001576138384690512040000]),
    EllipticCurve([1, 0, 0, -4257930143531715, 107797680267944736924225]),
    EllipticCurve([1, 0, 0, -416087575698908055093724475, 3266821730807567710347498130265462093457]),
    EllipticCurve([1, 0, 0, 4453390561252873525, 814327888339444598047404800625]),
    EllipticCurve([1, 0, 0, -572750156896900756883149868945, 166838370172990114581683871518630225126234025]),
    EllipticCurve([1, -1, 1, -25941772973203260213714375472157, 50856631954985499099664142341734567944596849189]),
    EllipticCurve([1, 0, 0, -292127449183796892653151500, 1921793247920766504526459731754952250000]),
    EllipticCurve([1, 0, 0, -660820996509695498880, 7205143570210443727893679718400]),
    EllipticCurve([1, -1, 1, -2021783900622871365137757, 1207635157652064799815271583688412389]),
    EllipticCurve([1, 0, 0, -89551351682154039861909288049095, 326179252206495857842419584091862130441993750025]),
    EllipticCurve([1, 0, 0, -24357741757035550313692855, 46269681751688236066968242576127130025]),
    EllipticCurve([1, 0, 0, -1767827960049888570, 860493475413784884384540900]),
    EllipticCurve([1, 0, 0, -24344826187872768530, 46360552831701127439778384900]),
    EllipticCurve([1, 0, 0, -2870079427517600816809220, 1871496361388429878198730442470864400]),
    EllipticCurve([1, 0, 0, -3601319861662074628440, 83184201136807562379621890001600]),
    EllipticCurve([1, 0, 0, -221325194270802704572596013100, 40076926240359186001039677902174893043610000]),
    EllipticCurve([1, 0, 0, -576709415548446672278662960, 5330646762885067652159578274133376313600]),
    EllipticCurve([1, 0, 0, -16106358164122705831934689196100, 24879639667678576237607108094492739161207210000]),
    EllipticCurve([1, -1, 1, -276987318857462558322, 1774424429574982253641637261169]),
    EllipticCurve([1, 0, 0, -88775841437954833591505, 10180626320234964701737293929691177]),
    EllipticCurve([1, 0, 0, -67438363867484080087445710, 213161437656734461367390438435105956100]),
    EllipticCurve([1, 1, 1, -127680721120109980, 17560468670851380459052925]),
    EllipticCurve([1, 0, 0, -1119591656592687581919684660, 14419077625974554608214358979040355987600]),
    EllipticCurve([1, 0, 0, -19298916473098089512809254845, 1032119911698316576063947142636688892455025]),
    EllipticCurve([1, 0, 0, -823121685454497967684928125295, 287437980738115339049558169467676666343748025]),
    EllipticCurve([1, 0, 0, -65121454536205717405322992530, 6396379932971020542074113849233519879131652]),
    EllipticCurve([1, 0, 0, -9003025029162913021354392025, 328724030894529776891497904987218409725625]),
    EllipticCurve([1, 0, 0, -3071051162293880911862685520, 65505653208051069746956486870972656646400]),
    EllipticCurve([1, 0, 0, -224889037411112250, 41048807035374144725062500]),
    EllipticCurve([1, 0, 0, -7381673757209304431088, 244107084384349216880649054273792]),
    EllipticCurve([1, 0, 0, -49493073353329849148851, 4238037036736903806206710326659297]),
    EllipticCurve([1, 0, 0, -217930896259694489786082230965, 39153701944031054047843040258760672537464225]),
    EllipticCurve([1, 0, 0, -4652662373331031897605102377566145, 122151953989080079535891689363510686606951148262025]),
    EllipticCurve([1, 0, 0, -24723595381590908970, 47309254619688254262793716900]),
    EllipticCurve([1, 0, 0, -60677991578188409418920940, 181848008085242188959049184338401651600]),
    EllipticCurve([1, 0, 0, -1354337290974486943141384100, 19183964708198357498631474439687850114832]),
    EllipticCurve([1, 0, 0, -12976721191994308238323132635, 568974700743806931124462875435892558950225]),
    EllipticCurve([1, 0, 0, -1537631063678574516695769775, 23207084146457462332771757464107150925625]),
    EllipticCurve([1, -1, 1, -7479072210561643455692, 248954340948261680899258989764559]),
    EllipticCurve([1, 0, 0, -802074471196802691950, 8743194298144010104562775802500]),
    EllipticCurve([1, 0, 0, -3950504620201986358915146352, 95571185714510056130513733371637451092224]),
    EllipticCurve([1, -1, 1, -2637881629232611605177, 52147208532938117037320339357529]),
    EllipticCurve([1, 0, 0, -1221093160256584265114510850, 16428806488795621052151625052555354722500]),
    EllipticCurve([1, 0, 0, -525634010475155320175546505, 4636694574180229935573486336028389104025]),
    EllipticCurve([1, 0, 0, -154244948678835894150915, 23316625915925621569683437621340225]),
    EllipticCurve([1, -1, 1, 10755727322247673501971363, 110399006555537838054590621532718450149]),
    EllipticCurve([1, 0, 0, 4674148439446703468160, 1012032172519303553390538359193600]),
    EllipticCurve([1, 0, 0, -16939464708261040310771662190, 848589466989662331465493745099330127764100]),
    EllipticCurve([1, 0, 0, -33175724607588700467330336595, 2325834130514008730446575439030936063301537]),
    EllipticCurve([1, 0, 0, -997756071466679652665890065, 12130667014484630861542681833619858797225]),
    EllipticCurve([1, 0, 0, -47967297830570523241040, 4043577445333453298103513591609600]),
    EllipticCurve([1, 0, 0, -13837959711446429976365, 626360554606371919178499009606225]),
    EllipticCurve([1, 0, 0, -77688319830161485, 8353713569324478799022225]),
    EllipticCurve([1, 0, 0, -46708034218554975, 4026105510789527578625625]),
    EllipticCurve([1, 0, 0, -3895507241040662947475, 93582390294100695934524692750625]),
    EllipticCurve([1, 0, 0, -45289214970267450, 3733529117485121880502500]),
    EllipticCurve([1, -1, 1, -703747928680069982, 227156436082229112357892589]),
    EllipticCurve([1, 0, 0, 651530999190636285, 88426857045952353391884225]),
    EllipticCurve([1, 0, 0, 3451713600127034163300, 31374196883938183462458562890000]),
    EllipticCurve([0, 1, 0, -25321276722000, 49042933153914696948]),
    EllipticCurve([1, 0, 0, -265035395778073157517150, 52517112199946402997860189837122500]),
    EllipticCurve([1, 0, 0, -559017923296942098358135, 160875094107900159804038214521885225]),
    EllipticCurve([1, 0, 0, -57130258570110736638496680, 166294857441785930881713491708832206400]),
    EllipticCurve([1, 0, 0, -22265649912040239337531350, 40412147960751096414838217097342622500]),
    EllipticCurve([1, 0, 0, -4389079581382959737545632400, 111920152952604643875100439178688537760000]),
    EllipticCurve([1, 0, 0, -23642152525202075813335591425, 1399196264391693941173344070698189040655625]),
    EllipticCurve([1, 0, 0, -4817167460160488497331335, 4069450073483707174747514493961628297]),
    EllipticCurve([1, 0, 0, -31134441961170684791960779673808560, 2114509978946989380111798862616211642325237417785600]),
    EllipticCurve([1, 0, 0, -15145061263382577757715, 716959688087812410873748357704225]),
    EllipticCurve([1, -1, 1, -18965311214876772818, 31750070420468071357435206353]),
    EllipticCurve([1, 0, 0, -291009719368976727075279495005, 60424014786703046028234114350128128262512561]),
    EllipticCurve([0, 1, 0, -512437439844595596, 141191766019987145066590128]),
    EllipticCurve([1, -1, 1, 78103729894188, -190266899320761629001]),
    EllipticCurve([1, 0, 0, -185173141289925905, 30670093750443058447418025]),
    EllipticCurve([1, 0, 0, -131649941453731849271, 581405459035622106646661753001]),
    EllipticCurve([1, 0, 0, -1457193648233632720057904776855, 677055119008373133597103259915506151334370025]),
    EllipticCurve([0, 1, 0, -54845639195097111864020705, 156336813369004153212292591452759223203]),
    EllipticCurve([1, 0, 0, -549437120078314895, 156756335782827570585212025]),
    EllipticCurve([1, 0, 0, -29510876065476110, 1951287522535383541124100]),
    EllipticCurve([1, 0, 0, -147876692609876140503415817385, 21887577104532369991092549456034997651600601]),
    EllipticCurve([1, 0, 0, -2825103415, 45744557165225]),
    EllipticCurve([1, 0, 0, -956382760269316587357139780, 11384022318173956911354190453814259472400]),
    EllipticCurve([1, 0, 0, -117062599997265977340, 487500829703971590087625683600]),
    EllipticCurve([1, 0, 0, -126384974392617390170, 546878844403368544838312364900]),
    EllipticCurve([1, 0, 0, -1476966111046490, 15470779254695900768100]),
    EllipticCurve([1, 0, 0, -47580178973921670, 4020365096300456238924900]),
    EllipticCurve([1, -1, 1, -452426159292043094185329252, 3704002804737487743769791294214797438855]),
    EllipticCurve([1, 0, 0, -1835197648695224052800890, 957848646517520442498585935148400100]),
    EllipticCurve([1, 0, 0, -630556699937787101164280, 192481891779995616214216254421262400]),
    EllipticCurve([0, 1, 0, -1251158587833, 538662040757095563]),
    EllipticCurve([1, 0, 0, -456064727762742, 3748761747732441829284]),
    EllipticCurve([1, 0, 0, -5283536594285766009158865645, 147820679115520533374254626114089257667025]),
    EllipticCurve([1, 0, 0, -3153702668387029896, 2155654163917285614150576192]),
    EllipticCurve([1, -1, 1, -2728560691202976957, 1734812181594252568030374789]),
    EllipticCurve([1, 1, 1, -148366642912965035, 21996445839944384480518937]),
    EllipticCurve([1, 0, 0, -638302371513508608055, 6203423211319581754065763642025]),
    EllipticCurve([1, 0, 0, -801390371385107890, 276129067270277163173140100]),
    EllipticCurve([1, 0, 0, -11527211170365028212592305, 15063797969419243563152430050509922025]),
    EllipticCurve([1, -1, 1, -32255718344987, 73684775362599137099]),
    EllipticCurve([1, 0, 0, -232824110808758193330235, 43240435390936238706197455663022225]),
    EllipticCurve([1, 0, 0, -80372155299885, 369057137444091270225]),
    EllipticCurve([1, 0, 0, -911135518590385575, 518080508359545140680055625]),
    EllipticCurve([1, 0, 0, -2617040177427759222145, 51537660803072719620894030537737]),
    EllipticCurve([1, 0, 0, -415631473395599622295, 3261794439033447680991743215337]),
    EllipticCurve([1, 0, 0, -558753919339011, 5083686917034248997441]),
    EllipticCurve([1, 0, 0, -9475502297742750, 387769646108731302562500]),
    EllipticCurve([1, 0, 0, -115775354623074569920875, 15162552371448526783089972307640625]),
    EllipticCurve([1, 0, 0, -36429709149031698130505, 2681502917217606609485694030944025]),
    EllipticCurve([1, 0, 0, -13569912520240418465, 19240380331071285822163089225]),
    EllipticCurve([1, 0, 0, -2215241594751675, 40423712413933889780625]),
    EllipticCurve([1, 0, 0, -107712894649900, 430278531810816410000]),
    EllipticCurve([1, 0, 0, -10612650185968761235270, 419723513626602949828890487148900]),
    EllipticCurve([1, 0, 0, -151682505217215, 736166279027521539225]),
    EllipticCurve([1, 0, 0, -1023176982722200, 12561349940053854440000]),
    EllipticCurve([1, 0, 0, -219502941877903822708745, 39582990944419257599076821809616025]),
    EllipticCurve([1, 0, 0, -2856250442613805, 58566709219502338387025]),
    EllipticCurve([1, 0, 0, -145028655205378898120, 672310545541394870909713550400]),
    EllipticCurve([1, 0, 0, -46945487570751327879090, 3915061683264223192577510983810692]),
    EllipticCurve([1, 0, 0, -81546287182824244696, 283433967818236754348128794176]),
    EllipticCurve([1, 0, 0, -77603963302261360, -73331524311298113588137728]),
    EllipticCurve([1, 0, 0, -113770514330623800, 14770413798410840230440000]),
    EllipticCurve([1, 0, 0, -199352950894145, 1085729537022287737737]),
    EllipticCurve([1, 0, 0, -1297078937807880255970, 17980269091673003085162488696900]),
    EllipticCurve([1, 0, 0, -721303893204564285, 235754137006956571827258225]),
    EllipticCurve([1, 0, 0, -19534069638579787463, 33221165409627106074766353417]),
    EllipticCurve([1, 0, 0, -67509289607658139638, 213497776103570231938944944292]),
    EllipticCurve([1, 0, 0, 45115927869190312, -782741891108073434563008]),
    EllipticCurve([1, 0, 0, 15610339176584559380300, 8104264510462588597141667444090000]),
    EllipticCurve([1, 0, 0, -40819184145058631, 3171880151337176224528137]),
    EllipticCurve([1, 0, 0, -262038360877313150, 50967612586121814615922500]),
    EllipticCurve([1, 0, 0, -381980693735278289285, 2885995859767953085260560508225]),
    EllipticCurve([1, 0, 0, -2519172870995, 1538986627800581025]),
    EllipticCurve([1, -1, 1, -68263065018337755, 6864780801437890883364747]),
    EllipticCurve([1, 0, 0, -88801283865750543325, 320172391949491907249528680625]),
    EllipticCurve([1, 0, 0, -46739621976995, 122991700347461921025]),
    EllipticCurve([1, 0, 0, -35146367162202413628364370, 80198968673217663905370037003078512900]),
    EllipticCurve([1, -1, 1, -55286982, 158251541589]),
    EllipticCurve([1, 0, 0, -3950482017271188770200, 95571528434240539097919544040000]),
    EllipticCurve([1, 0, 0, -23427158839381945, 1380108077595811326604025]),
    EllipticCurve([1, 0, 0, 69585744312945, 17720197294839932025]),
    EllipticCurve([1, 0, 0, -3802328575589055, 90243833448150319952025]),
    EllipticCurve([1, 0, 0, 684877388404914195270, -10301471981476240850286213923100]),
    EllipticCurve([1, 0, 0, -73225660696, 7626792189860672]),
    EllipticCurve([1, 0, 0, -1926075070382813010, 1030102929988328262985892100]),
    EllipticCurve([1, 0, 0, -3043987067415, 1928542274405685225]),
    EllipticCurve([1, 0, 0, -172301289502480557815, 870525414974300692789330706217]),
    EllipticCurve([1, 0, 0, -564041579217460, 5155690767239458403600]),
    EllipticCurve([1, 1, 1, -1679285042040, 837595743511309497]),
    EllipticCurve([1, 0, 0, -119394092950, -15554701439297500]),
    EllipticCurve([1, 0, 0, -13230677440142, 18840898484680428036]),
    EllipticCurve([1, 0, 0, -6202758337575030, 188032388359440293375652]),
    EllipticCurve([1, 0, 0, 46719535813, 1151481990780561]),
    EllipticCurve([1, 0, 0, -55910141611182605613, 160910694594507137874971291217]),
    EllipticCurve([1, 0, 0, -137294770517463, 619196731817751501417]),
    EllipticCurve([1, 1, 1, -5500485697009281495, 4965344619023692028575586157]),
    EllipticCurve([1, 0, 0, -1649248343251948800, 824459277222354538045440000]),
    EllipticCurve([1, 0, 0, -12943484073073496530, 17923702020418954852793264900]),
    EllipticCurve([1, 0, 0, -223377311645075, 1285334380522799630625]),
    EllipticCurve([1, 0, 0, -267883705, 1715559196025]),
    EllipticCurve([0, 1, 0, -145756038479680753, 21468731761794054853470323]),
    EllipticCurve([1, 0, 0, -276269511087428865, 54994273201614655779561225]),
    EllipticCurve([1, 0, 0, -19593524342, 1059370108452516]),
    EllipticCurve([1, 0, 0, -1880719369305293075, 992736931035060591765230625]),
    EllipticCurve([0, 1, 0, -210209680, 1170427022225]),
    EllipticCurve([1, 0, 0, -13020, 4496400]),
    EllipticCurve([1, 0, 0, -59071404374510, 174750939956374772100]),
    EllipticCurve([1, 0, 0, -46658095331286780609380, 3879084929693395124520375449648400]),
    EllipticCurve([1, 0, 0, -32225272115, 2226164428896225]),
    EllipticCurve([1, 0, 0, -74768665315, 8961948753092225]),
    EllipticCurve([1, 0, 0, -464917498045, 121948200162583025]),
    EllipticCurve([1, 0, 0, -426626500, 3391102250000]),
    EllipticCurve([1, 0, 0, -155082261347, 22202252573902209]),
    EllipticCurve([1, 0, 0, -2846032744044, 1859862541708871568]),
    EllipticCurve([1, -1, 1, -107034733907987, 3417887062233490178099]),
    EllipticCurve([1, 0, 0, -2951205564455, 1951384577551166025]),
    EllipticCurve([1, 0, 0, -272189699118563485, 54644031307579937056655921]),
    EllipticCurve([1, 0, 0, -557920223468570, 5180915774394937740900]),
    EllipticCurve([1, 0, 0, -808746796761785, 8867147225144069583225]),
    EllipticCurve([1, 0, 0, -708977766704010, 7628809705898708312100]),
    EllipticCurve([1, 0, 0, -5169678044920154021960, 143068218909135923075474700993600]),
    EllipticCurve([53, 250]),
    EllipticCurve([1, 0, 0, 10926209017958, 100616407455848804]),
    EllipticCurve([1, 0, 0, -992579839568050, 11943846802805361402500]),
    EllipticCurve([1, 0, 0, -15621952188, 751530515326992]),
    EllipticCurve([1, 0, 0, -11031492582305, 14075685821969822025]),
    EllipticCurve([1, 0, 0, -43640334077445007, 3508884010503697274537081]),
    EllipticCurve([1, 0, 0, 36948627062635, 168884874556553616225]),
    EllipticCurve([1, 0, 0, 112855, -14247975]),
    EllipticCurve([1, 0, 0, -1902504769984435, 33131747971145661056225]),
    EllipticCurve([1, 0, 0, -4127982517670, 3228044332397964900]),
    EllipticCurve([1, 0, 0, 830405453290, 168667869201176100]),
    EllipticCurve([1, 0, 0, -54209980, -12209080048]),
    EllipticCurve([1, 0, 0, 2081266858505010, 240031455034465642148100]),
    EllipticCurve([1, 0, 0, -12796539045, 494494553966337]),
    EllipticCurve([1, 0, 0, 239791529015, 16080581299187225]),
    EllipticCurve([1, 0, 0, -1546834420968, 740470133006943552]),
    EllipticCurve([1, 0, 0, -30737650905776525, 2077473999702220609700625]),
    EllipticCurve([1, 0, 0, 12523895, 137498800025]),
    EllipticCurve([1, 0, 0, -55727300802471, 160129388522806855497]),
    EllipticCurve([1, -1, 1, 2367476898, -37770297892371]),
    EllipticCurve([1, 0, 0, -12094932309346798720, 16189248328903864340680294400]),
    EllipticCurve([1, 0, 0, -273635, 55620225]),
    EllipticCurve([1, 0, 0, -4075377950, 74666923713732]),
    EllipticCurve([0, 1, 0, -281, 1611]),
    EllipticCurve([1, 0, 0, -8509130, 9552420900]),
    EllipticCurve([1, 0, 0, -564565953575, 163278428869134921]),
    EllipticCurve([1, 0, 0, -342270082, 2439748807364]),
    EllipticCurve([1, 0, 0, -4344380940, -28707117548400]),
    EllipticCurve([1, -1, 1, -12507672, 469062638619]),
    EllipticCurve([1, 0, 0, -8392498450, 295884183402500]),
    EllipticCurve([1, 0, 0, -235791586538690, 1393316017002475484100]),
    EllipticCurve([1, 0, 0, 361644408545, -25392672507463975]),
    EllipticCurve([1, -1, 1, -122, 569]),
    EllipticCurve([1, 0, 0, -4989146813, 132707332885617]),
    EllipticCurve([1, -1, 1, -370072539020, 86624713975096207]),
    EllipticCurve([1, 0, 0, -25757, 320049]),
    EllipticCurve([1, 0, 0, -245342693245, 55579041434071025]),
    EllipticCurve([1, 0, 0, -167547450, 4381512502500]),
    EllipticCurve([1, 0, 0, -11461945, 14923054025]),
    EllipticCurve([1, 0, 0, -4923717, 4228856001]),
    EllipticCurve([1, 0, 0, 269585, 7714775225]),
    EllipticCurve([1, 0, 0, -59852395, 185731807025]),
    EllipticCurve([1, 0, 0, -356027, 475886481]),
    EllipticCurve([1, 0, 0, -742, 8036]),
    EllipticCurve([1, 0, 0, 6401065, 133143621225]),
    EllipticCurve([1, 0, 0, -802, 8516]),
    EllipticCurve([1, 0, 0, -3845957765, 91567381308225]),
    EllipticCurve([1, 0, 0, -1497813, 700123617]),
    EllipticCurve([1, -1, 1, -372332, -54226961]),
    EllipticCurve([1, 0, 0, -464025, 121689657]),
    EllipticCurve([1, 1, 1, -316680, 53530377]),
    EllipticCurve([1, 0, 0, -293730, 2786616900]),
    EllipticCurve([1, 0, 0, -2019597615, 34719811911225]),
    EllipticCurve([1, 0, 0, -3439, 77753]),
    EllipticCurve([1, 0, 0, -281, 2361]),
    EllipticCurve([1, 0, 0, -46815563, 178886581617]),
    EllipticCurve([1, 0, 0, -15338, 1952292]),
    EllipticCurve([1, 0, 0, -1938055, 931942025]),
    EllipticCurve([1, -1, 1, -180, 1047]),
    EllipticCurve([1, 0, 0, -54655, 4768025]),
    EllipticCurve([1, 0, 0, -2213, 146817]),
    EllipticCurve([1, -1, 1, -1517, 26709]),
    EllipticCurve([1, 0, 0, -220220, 268304400]),
    EllipticCurve([1, -1, 1, -48, 147]),
    EllipticCurve([1, 0, 0, -106063, 13626617]),
    EllipticCurve([1, 0, 0, -13465, 839225]),
    EllipticCurve([1, 0, 0, -10280, 409152]),
    EllipticCurve([0, 1, 0, -233, 1563]),
    EllipticCurve([1, 0, 0, -6837654985575, 6691207096030822857]),
    EllipticCurve([1, 0, 0, 48594314547, 2726503286631439761]),
    EllipticCurve([0, 1, 0, -385576400660360, 2909614047712504122900]),
    EllipticCurve([1, 0, 0, -50952836172256, 139993989951181521920]),
    EllipticCurve([1, 0, 0, -17797224114670, 28898673072410478212]),
    EllipticCurve([1, 0, 0, 287743875287, 65951439559763417]),
    EllipticCurve([1, 0, 0, -1761310250225, 989798278577675625]),
    EllipticCurve([1, 0, 0, -983822530497471, 12374011127625940367001]),
    EllipticCurve([1, 0, 0, 682422324330775, 15456787057921073825625]),
    EllipticCurve([1, 0, 0, -229396463843938, 1325749879314266817092]),
    EllipticCurve([1, 0, 0, -188828195880345, 2570204706294991700025]),
    EllipticCurve([1, 0, 0, -544340215810, 254928384467138756]),
    EllipticCurve([1, 0, 0, -938467050581365, 11636165302232181104417]),
    EllipticCurve([1, -1, 1, -2146354850578622, 38276737029881040904269]),
    EllipticCurve([1, 0, 0, -21729959028063, 54695537602771990617]),
    EllipticCurve([1, 0, 0, 11468642305, 39924047504384025]),
    EllipticCurve([1, 0, 0, -23165741436565, 42913696834533392225]),
    EllipticCurve([1, 0, 0, -65924618933985, 206060436837848097225]),
    EllipticCurve([1, 0, 0, -2564350900350, 1885029298316011332]),
    EllipticCurve([0, 1, 1, -601162317017605, 5723271757912856053384]),
    EllipticCurve([1, 0, 0, 396329098810882, 5488767340571645104452]),
    EllipticCurve([0, 1, 1, -698008936310728, 7103957228128366047454]),
    EllipticCurve([1, 0, 1, 1773966380857, 1539665140637279306]),
    EllipticCurve([1, 0, 0, -36051120913, 2634667826549417]),
    EllipticCurve([1, 0, 0, -37708468154063, 87899484475813018617]),
    EllipticCurve([1, 0, 0, 79399469108310, 37064179663432424100]),
    EllipticCurve([1, -1, 1, 28445390386177, 72370351930283065703]),
    EllipticCurve([1, 0, 0, -458809200910, 119583077162500100]),
    EllipticCurve([1, -1, 1, 127384422408, 92520858617876859]),
    EllipticCurve([1, 0, 0, -4348847592595, 3496025926918165025]),
    EllipticCurve([0, -1, 0, -514678386065, 142616204075382225]),
    EllipticCurve([1, 0, 0, -279570040986025, 1769897535744561149657]),
    EllipticCurve([0, 1, 0, -34988699899340, 79659867638679505188]),
    EllipticCurve([1, 0, 0, -2068899625, 36220705765625]),
    EllipticCurve([1, 0, 0, 3693392600985, 947880319488643017]),
    EllipticCurve([1, 0, 0, -90441839317320, 331225271200101045312]),
    EllipticCurve([1, 0, 0, -1542989600105120, 23328829304706009830400]),
    EllipticCurve([1, 0, 0, -2818003120372, 1951599024582602384]),
    EllipticCurve([1, 0, 0, -1564542904280090, 54016557299056366016100]),
    EllipticCurve([1, 0, 0, -7356831244125110, 250780922637860485604772]),
    EllipticCurve([1, 0, 0, -401056377015, 386650670706415017]),
    EllipticCurve([1, 1, 1, 409201358, 13385847846335]),
    EllipticCurve([0, 1, 0, -3392995688146030, 76065757861900221806225]),
    EllipticCurve([1, 0, 1, -280687703350380, 2995793571497440598842]),
    EllipticCurve([1, -1, 1, -319465378157, 69499914653703381]),
    EllipticCurve([0, 1, 0, -5452054747265, 4899910763754442863]),
    EllipticCurve([1, 0, 0, -274228068418570, 1751777286937974387812]),
    EllipticCurve([0, 1, 1, 2379780930, 8928148687256]),
    EllipticCurve([1, 0, 0, 270704626060, 105971068475091600]),
    EllipticCurve([1, -1, 1, -27755924560592, 56283946617157773491]),
    EllipticCurve([1, 0, 0, -14131217305335, 21322020965194944297]),
    EllipticCurve([1, 1, 1, -1193380836985, 501783373853574087]),
    EllipticCurve([1, 0, 0, -930093530930, 345253418017029252]),
    EllipticCurve([1, 0, 0, -188719541465960, 944971143780831873600]),
    EllipticCurve([-5219421635692, 7019890654679477476]),
    EllipticCurve([1, 0, 0, -94025451648700, 350857324143148297232]),
    EllipticCurve([1, 0, 0, -13018355251460, 18141601509043590672]),
    EllipticCurve([1, 0, 0, -876870314538257, 9991552325487513907881]),
    EllipticCurve([1, 0, 0, -571117289660, 361649986309587600]),
    EllipticCurve([1, 0, 0, -67627604232, 10846460728401984]),
    EllipticCurve([1, 0, 0, -49509014230, 6002753540996900]),
    EllipticCurve([1, 0, 0, -194543168075, 33028104372080625]),
    EllipticCurve([1, 0, 1, 224895363557, 74196232188269942]),
    EllipticCurve([0, 1, 1, -25917738135, 1548304041137564]),
    EllipticCurve([1, 0, 0, -253168403845975, 1649275437340240075625]),
    EllipticCurve([1, 0, 0, -107958693438, 21647283330279492]),
    EllipticCurve([1, 0, 0, -219466933513785, 1256838722077101615225]),
    EllipticCurve([1, 0, 0, -169343104995, 26822494733407137]),
    EllipticCurve([1, 0, 0, -6146484420810, 20878067694074593572]),
    EllipticCurve([1, 0, 0, -1660009391025, 823273443779387625]),
    EllipticCurve([1, 0, 0, -54785098986715, 156065081702665574225]),
    EllipticCurve([1, 0, 0, -46006359645350, 119859643053462991332]),
    EllipticCurve([1, 0, 0, -17363976733785, 27975327587830919097]),
    EllipticCurve([1, 0, 0, -105321634535, 13153082318913225]),
    EllipticCurve([0, 1, 0, -419504042945, 719590017576863043]),
    EllipticCurve([1, 0, 1, -21902290635293, 90981940859082573608]),
    EllipticCurve([1, -1, 1, -81131288747, 8894711197614971]),
    EllipticCurve([1, 0, 0, -3161227250330, 1931480382215052900]),
    EllipticCurve([1, 0, 0, -5112349975955, 4446334009868981025]),
    EllipticCurve([1, 0, 0, -2997724380, 63174728048400]),
    EllipticCurve([1, -1, 1, -139787088557, 20161962664213781]),
    EllipticCurve([1, -1, 1, 59395616773, -10962929219536149]),
    EllipticCurve([1, -1, 1, -14646715787, 682307917320475]),
    EllipticCurve([1, 0, 0, 569105897570, 370404576324461252]),
    EllipticCurve([1, 0, 0, -5936179467840, 8944524208614297600]),
    EllipticCurve([1, 0, 0, -10263822395313, 15242731099452688617]),
    EllipticCurve([1, 0, 0, -435665256711, 110991815513730441]),
    EllipticCurve([1, 0, 0, -160129103571625, 779896956996162212057]),
    EllipticCurve([1, -1, 1, -490475812937, 132217964471861961]),
    EllipticCurve([1, 0, 0, -1130918294645, 464681080138997025]),
    EllipticCurve([1, 0, 0, -160358269773, 189513040388389137]),
    EllipticCurve([0, 1, 0, -7083385661045, 7257649613258778975]),
    EllipticCurve([1, 0, 0, -96222113397445, 363287181199266649025]),
    EllipticCurve([1, 0, 0, 589211460, 13197502659600]),
    EllipticCurve([1, 0, 0, -22246068480, 9943295578214400]),
    EllipticCurve([1, 0, 0, -1786179597720, 919036621895730912]),
    EllipticCurve([1, -1, 1, -71308412559302, 231871243851950569301]),
    EllipticCurve([0, 1, 0, -536516076, 19092442028481]),
    EllipticCurve([1, 0, 0, -5262027140, 130399158721296]),
    EllipticCurve([0, 0, 1, -1567152641068, 762951161293221867]),
    EllipticCurve([1, 0, 0, -3813087352687, 2867487131216284601]),
    EllipticCurve([1, 0, 0, -98338946133745, 399922409758682866025]),
    EllipticCurve([1, 0, 0, -10317860808465, 56671217103075419817]),
    EllipticCurve([1, 0, 0, -13763517935, 549496602992697]),
    EllipticCurve([1, 0, 0, -1273715071047, 810080668870426089]),
    EllipticCurve([1, 0, 0, -26230815120, 1635178079764512]),
    EllipticCurve([1, 0, 0, -255548339264565, 1622903159400655661217]),
    EllipticCurve([1, 0, 0, -135841739880, 19272189190478400]),
    EllipticCurve([1, 0, 0, -12856612200, 561095540832384]),
    EllipticCurve([1, 0, 0, 547042210445, 82541520310785377]),
    EllipticCurve([1, -1, 1, -262922840767, 51904503620793959]),
    EllipticCurve([1, 0, 0, -716486495, 7588270376025]),
    EllipticCurve([1, -1, 1, -72176047215872, 236014034273547703971]),
    EllipticCurve([1, 0, 0, -221714320610640, 1285023172738544697600]),
    EllipticCurve([1, 0, 0, -2750553499845, 1755813012652505025]),
    EllipticCurve([1, 0, 0, -715720386550, 233147850048596132]),
    EllipticCurve([1, 0, 0, 11205599956965, 7726135374859158225]),
    EllipticCurve([1, 0, 0, -252156365785, 49062815023207097]),
    EllipticCurve([1, 0, 0, -30587881891580, 68445954425808206352]),
    EllipticCurve([1, -1, 1, -64206304502, 6246881748554501]),
    EllipticCurve([1, 0, 0, 611432988155, 463160576262569537]),
    EllipticCurve([1, 0, 0, -250001939380, -7752646409282416]),
    EllipticCurve([1, 0, 0, -122360505, 525184233849]),
    EllipticCurve([1, -1, 1, -116828862867, 15370007546211891]),
    EllipticCurve([1, 0, 0, 216223351, 13579787132025753]),
    EllipticCurve([1, 0, 0, -215147175460, 38413586723363600]),
    EllipticCurve([1, 0, 0, -28627284384381, 52231331782894603761]),
    EllipticCurve([1, 0, 0, -6776315556588, 6789422947966587792]),
    EllipticCurve([1, 0, 0, -2184498024337, 1241178195502324649]),
    EllipticCurve([0, 1, 1, -68848314820, 6958111549857574]),
    EllipticCurve([1, 0, 0, 436899092039, 36450260782468985]),
    EllipticCurve([1, 0, 0, -1699323344535, 3074251704880997097]),
    EllipticCurve([1, 0, 0, -13657207412015, 19566448967632105017]),
    EllipticCurve([1, 0, 0, -112368070345, 15352712879744537]),
    EllipticCurve([1, 0, 0, -16123415828065, 24923383078171990217]),
    EllipticCurve([1, -1, 1, -51585045332, 4509569629393431]),
    EllipticCurve([1, 0, 0, -364907708962, 84924345672292676]),
    EllipticCurve([1, 0, 0, -2919190855, 255865528630025]),
    EllipticCurve([1, 0, 0, 11769747235912, 113786820006728467392]),
    EllipticCurve([1, -1, 1, -123023002505, 16608433396207497]),
    EllipticCurve([1, -1, 1, -609343947230, 185759357027468397]),
    EllipticCurve([1, 0, 0, 7391328320915, -1294504445903910703]),
    EllipticCurve([1, 0, 0, 3499360331810, 6450896351942044100]),
    EllipticCurve([1, 0, 0, -871698886860, 313530847891504272]),
    EllipticCurve([1, 0, 0, 981059, -54030223]),
    EllipticCurve([1, 0, 0, -242283545, 2072934689337]),
    EllipticCurve([1, 0, 0, -293539751780013, 1935746625701220270417]),
    EllipticCurve([1, 0, 0, -35454113614310, 29216767097386297572]),
    EllipticCurve([0, 0, 1, -2310258760527, 1632388310062410460]),
    EllipticCurve([1, 0, 0, -8760398030, 316626133104900]),
    EllipticCurve([1, 0, 0, -43611158045, 3556336673183025]),
    EllipticCurve([1, 0, 0, -12314405835, 526033178874225]),
    EllipticCurve([1, 0, 0, -36302212513, 12802940568435017]),
    EllipticCurve([1, 0, 0, -2075632425, 36398083505625]),
    EllipticCurve([1, 1, 1, -8887843385700, 10342445590174893285]),
    EllipticCurve([1, -1, 1, -595032895427, 176668843043971779]),
    EllipticCurve([0, 1, 1, -14497514130, 672147373316006]),
    EllipticCurve([1, 0, 0, -806696418045, -255563601788616975]),
    EllipticCurve([1, 0, 0, -1574907335, 29598347529225]),
    EllipticCurve([1, 0, 0, -4390252915, 111964902411617]),
    EllipticCurve([1, 0, 0, -936637660, 11398956874256]),
    EllipticCurve([1, 0, 0, -35529512980, 2578079488087952]),
    EllipticCurve([1, 0, 0, 180722750, -588530237500]),
    EllipticCurve([1, 0, 0, -522589417, 4648079512409]),
    EllipticCurve([1, -1, 0, -144276827409, 25420784785629165]),
    EllipticCurve([0, 1, 0, -4434329100, 114919980530625]),
    EllipticCurve([1, 0, 0, -105550556, 2607809654544]),
    EllipticCurve([1, 0, 0, -5232712870, 145914114261476]),
    EllipticCurve([1, 0, 0, 3519936, 319328593920]),
    EllipticCurve([1, 0, 0, -17781490, 3775351348100]),
    EllipticCurve([1, 0, 0, -149493444, 703563871248]),
    EllipticCurve([1, 0, 0, -284497800, 2169781693632]),
    EllipticCurve([1, 0, 0, 13737480, 4154126400]),
    EllipticCurve([1, 0, 0, -870777649755, 312742606331036241]),
    EllipticCurve([1, 0, 0, 20846707, -22007333103]),
    EllipticCurve([1, 0, 0, -766423, 258202217]),
    EllipticCurve([1, 0, 0, -8656178215, 310140549343817]),
    EllipticCurve([1, 0, 0, 1535635, 1729216026225]),
    EllipticCurve([1, 0, 0, -3661895617, 85291659149961]),
    EllipticCurve([1, 0, 0, -242454645740, -1341038206604400]),
    EllipticCurve([1, 0, 0, -205530741931, 35864708412205745]),
    EllipticCurve([1, 0, 0, -6104889671, 183714228775689]),
    EllipticCurve([0, 1, 0, -5170620, 4530927600]),
    EllipticCurve([1, 0, 0, 449082165, 12544869114225]),
    EllipticCurve([1, 0, 0, -526450420, 15722900512400]),
    EllipticCurve([0, 1, 0, -2566408931762, 1584219026987041809]),
    EllipticCurve([0, 1, 1, 568503630, 1335108122102756]),
    EllipticCurve([1, -1, 1, -1894049627, 38351525767179]),
    EllipticCurve([1, 0, 0, -76119533420, 8069120714432400]),
    EllipticCurve([1, 1, 1, -13447733013, 600229592751931]),
    EllipticCurve([1, 0, 0, -7250067815, 238957799414217]),
    EllipticCurve([1, 0, 0, 241520, 213514496]),
    EllipticCurve([1, 0, 0, -173892355, 882666025025]),
    EllipticCurve([1, 0, 0, -7911785, 8564907225]),
    EllipticCurve([0, 1, 0, -136900225, 774391961123]),
    EllipticCurve([1, 0, 0, -16764370811, 1004783423891985]),
    EllipticCurve([1, 0, 0, -5438647, 3907685801]),
    EllipticCurve([1, 0, 0, -26030, 9611652]),
    EllipticCurve([1, 0, 0, -480132, 128305296]),
    EllipticCurve([0, 1, 1, -25905499100, 1604847407353154]),
    EllipticCurve([1, 0, 0, -702794450, 7207161802500]),
    EllipticCurve([1, 0, 0, -541579840, 4882128392192]),
    EllipticCurve([1, 0, 0, -73690679675, 7709653420234257]),
    EllipticCurve([1, 0, 0, -9912760, 12297399872]),
    EllipticCurve([1, 0, 0, -172970557386, 13473227224804644]),
    EllipticCurve([1, 0, 0, -160355743730, 24715779848728452]),
    EllipticCurve([1, 0, 0, -7146565, 7384172225]),
    EllipticCurve([1, 1, 1, -155800, 23606585]),
    EllipticCurve([0, 1, 0, -9084697665, 600167486693763]),
    EllipticCurve([1, 0, 0, 1132616708, -19990005734896]),
    EllipticCurve([1, 0, 0, -170695741335, 26913966409368297]),
    EllipticCurve([1, 0, 0, -59900940, 516819368592]),
    EllipticCurve([1, 0, 0, -197686068725, 33841078160750625]),
    EllipticCurve([1, 0, 0, -120308284195, 2819028965569025]),
    EllipticCurve([1, -1, 1, -52921962, 148219592361]),
    EllipticCurve([1, 0, 0, -2801815300, 50917322090000]),
    EllipticCurve([1, 0, 0, -9351030, 11002019652]),
    EllipticCurve([1, 0, 0, -1725515, 872474481]),
    EllipticCurve([1, 0, 0, -22711965, 68192561394225]),
    EllipticCurve([1, 0, 0, -22693664655, 3920438881734777]),
    EllipticCurve([1, 0, 0, -46038916, 130682495504]),
    EllipticCurve([1, 0, 0, 6382869, 1499330097]),
    EllipticCurve([1, 0, 1, 24246089977, 3060713991245006]),
    EllipticCurve([1, 0, 0, -698398639380, 224728212920000400]),
    EllipticCurve([1, 0, 0, -16855962311, 1027982261899785]),
    EllipticCurve([1, 0, 1, 1658657, 1816853558]),
    EllipticCurve([0, 1, 1, -60300800, 180465170156]),
    EllipticCurve([1, 1, 1, -2957710, -1111071285]),
    EllipticCurve([1, 0, 0, -7952102, 8834344164]),
    EllipticCurve([1, 1, 1, -2326827150, 45855113774667]),
    EllipticCurve([1, 0, 0, -231401610, 2770159832100]),
    EllipticCurve([1, 0, 1, -3061460508, 78229408380718]),
    EllipticCurve([1, -1, 1, -454396487, 18181275864511]),
    EllipticCurve([1, 0, 0, -858352858910, 306303258036860100]),
    EllipticCurve([1, 0, 0, 2376480, 6035457024]),
    EllipticCurve([1, 0, 0, -6111994392, 186138545818176]),
    EllipticCurve([1, 0, 0, -13303117995, 1062116093711025]),
    EllipticCurve([1, -1, 1, -8415083627, 480017629525179]),
    EllipticCurve([1, -1, 1, -44195936322, 3717830824953921]),
    EllipticCurve([1, 0, 0, -3103789065, 83906099667225]),
    EllipticCurve([1, 0, 0, -927863420, 12899943632400]),
    EllipticCurve([0, 1, 0, -8186602450, 295925956110473]),
    EllipticCurve([1, 0, 0, -6376320, 6196838400]),
    EllipticCurve([0, 1, 1, 472878, 187615622]),
    EllipticCurve([0, 0, 1, -328844199, 6683334957540]),
    EllipticCurve([1, 0, 0, -23176360, 43104641600]),
    EllipticCurve([1, 1, 1, -125615, 61201397]),
    EllipticCurve([1, 0, 0, -382795749455, 91158858824905977]),
    EllipticCurve([1, 0, 0, -51048640, 140237115392]),
    EllipticCurve([1, 0, 0, -168669699540, 26623671785139600]),
    EllipticCurve([1, 0, 0, -66133294700, 11077606464090000]),
    EllipticCurve([1, 0, 0, -28793753230, 1860352318736900]),
    EllipticCurve([1, 0, 0, -9994095, -94778555463]),
    EllipticCurve([1, 0, 1, -67934131, 215350094858]),
    EllipticCurve([1, 0, 0, -41470785, 128354424201]),
    EllipticCurve([1, 0, 0, -6554413307, 204350656145169]),
    EllipticCurve([1, 0, 0, -8798310555, 302891905667025]),
    EllipticCurve([1, -1, 1, -4505573, 3738272797]),
    EllipticCurve([1, 0, 0, 347926, 823190820]),
    EllipticCurve([1, -1, 1, -108709772, 436279081871]),
    EllipticCurve([1, 0, 0, 28552422, 75475796580]),
    EllipticCurve([1, 0, 0, -8501738375, 240490662335625]),
    EllipticCurve([1, 0, 0, -7328665350, 240272327071332]),
    EllipticCurve([1, 0, 0, -265965, 212681169]),
    EllipticCurve([0, 1, 0, -33695665, 95317951763]),
    EllipticCurve([1, 0, 0, -66390178845, 6584239454943537]),
    EllipticCurve([1, 0, 0, -3564360, 2662414272]),
    EllipticCurve([1, 0, 0, 4869307785, 256908538379817]),
    EllipticCurve([0, 1, 1, -8669332092, 310855998615302]),
    EllipticCurve([0, 1, 1, -6909610, 6305918164]),
    EllipticCurve([1, 0, 0, -4911614805, 132462393521377]),
    EllipticCurve([1, 0, 0, -38575404480, 2841865859174400]),
    EllipticCurve([1, 0, 0, -26639972020, 3482468505556112]),
    EllipticCurve([1, 0, 0, -52187972460, 6164084481654672]),
    EllipticCurve([1, 0, 0, -116648814470, 15740044405836900]),
    EllipticCurve([1, 0, 0, 2031662, 8219116292]),
    EllipticCurve([1, 0, 0, -2911182050, 60798055128132]),
    EllipticCurve([1, 0, 0, 349142125, 6014341857057]),
    EllipticCurve([1, 0, 0, -817660830, 8949704790852]),
    EllipticCurve([1, 0, 0, -40092440, 86894721600]),
    EllipticCurve([0, 1, 0, -200756605, 4481267131103]),
    EllipticCurve([1, 0, 0, 9716776, 17018932800]),
    EllipticCurve([1, 0, 1, -8925183, 10262920402]),
    EllipticCurve([1, -1, 1, -35716898102, 2590032362188101]),
    EllipticCurve([1, 1, 1, -210601635, -672300035135]),
    EllipticCurve([1, 0, 0, -890249630, -4620750741948]),
    EllipticCurve([1, 0, 0, -859873000, 39719217914432]),
    EllipticCurve([1, 0, 0, -48400570, 140949020900]),
    EllipticCurve([1, 0, 0, -4677880, 3893963552]),
    EllipticCurve([1, -1, 1, -5308403, 4713669843]),
    EllipticCurve([1, 0, 0, -5705394500, 167634303420432]),
    EllipticCurve([1, 0, 0, -1121820440, 1271308886592]),
    EllipticCurve([1, 1, 1, -61413755, 185908400777]),
    EllipticCurve([1, 0, 0, -1422680503, 20673548008361]),
    EllipticCurve([1, -1, 1, -50496777, 139362427401]),
    EllipticCurve([1, 0, 0, -99056454, 397001777508]),
    EllipticCurve([1, 0, 1, -4516881967, 118190914122086]),
    EllipticCurve([0, 1, 0, -181525110, 737489756025]),
    EllipticCurve([0, 1, 0, 2229701095, 9280790171403]),
    EllipticCurve([1, 1, 1, -405, 4731]),
    EllipticCurve([1, 0, 0, -109750, 69843932]),
    EllipticCurve([1, 0, 0, -2378167585, 44672886824297]),
    EllipticCurve([1, 0, 0, -1010315590, 12363600462692]),
    EllipticCurve([1, 0, 0, -7712013, 8248384017]),
    EllipticCurve([1, 0, 0, 271422530, 1592626297412]),
    EllipticCurve([1, 0, 0, 15353130, 1039176159012]),
    EllipticCurve([0, 1, 1, -1318551290, 18440244461294]),
    EllipticCurve([1, 0, 0, -7643134800, 257191835040000]),
    EllipticCurve([1, 0, 0, 561580320, 25490466086400]),
    EllipticCurve([1, 0, 0, -18250118030, 949845541584900]),
    EllipticCurve([0, 1, 1, -906990, 332215994]),
    EllipticCurve([1, 1, 1, -2736797, 3560815347]),
    EllipticCurve([1, -1, 1, -1555995372, 23528313681519]),
    EllipticCurve([1, 0, 0, -20401660, 40497667472]),
    EllipticCurve([1, -1, 1, -21829154, 45759297057]),
    EllipticCurve([1, 0, 0, 3335, -1044775]),
    EllipticCurve([1, 0, 0, 13679415, 182791350297]),
    EllipticCurve([1, -1, 1, -72552, 7593003]),
    EllipticCurve([1, 0, 0, -825, 140409]),
    EllipticCurve([1, 0, 0, -2041847445, 35625136349025]),
    EllipticCurve([1, -1, 1, -13226082, 18514371681]),
    EllipticCurve([1, 0, 0, -23611588, 39078347792]),
    EllipticCurve([1, 0, 0, -48485495, 151650986025]),
    EllipticCurve([1, 0, 0, -4369400, 5184360000]),
    EllipticCurve([1, 0, 0, 59419, 1024262145]),
    EllipticCurve([1, 0, 0, -1688100, 844110000]),
    EllipticCurve([1, 0, 0, -22878568, 207745919552]),
    EllipticCurve([1, 0, 0, -751175935, 7853428211225]),
    EllipticCurve([1, 0, 0, -51791945, -29168415975]),
    EllipticCurve([1, 0, 0, -5449235, 4897479201]),
    EllipticCurve([1, 0, 0, 33805870, 1148671920900]),
    EllipticCurve([1, 0, 0, -139761580, 1587303040400]),
    EllipticCurve([1, 0, 0, -172249090, 872898666692]),
    EllipticCurve([0, 1, 0, 26958407, 8767064075]),
    EllipticCurve([1, 0, 0, 3852843, 665784801]),
    EllipticCurve([1, 0, 0, 116080, 10502400]),
    EllipticCurve([1, 0, 0, -4796350, 12170322500]),
    EllipticCurve([1, 1, 1, -3345, 74095]),
    EllipticCurve([1, 0, 1, -3161001, 2164237648]),
    EllipticCurve([1, -1, 1, -109464, 13982619]),
    EllipticCurve([1, -1, 1, 123048, 73407579]),
    EllipticCurve([1, 0, 0, -76885, 19911414497]),
    EllipticCurve([0, 1, 1, -27880600, 56642829154]),
    EllipticCurve([1, 0, 0, 70700643, 36756257841]),
    EllipticCurve([1, -1, 1, -12302952, 109994225451]),
    EllipticCurve([1, 0, 0, -391150, 94318724]),
    EllipticCurve([1, 0, 0, -10995895, 21441549737]),
    EllipticCurve([1, -1, 1, -44631, 7868655]),
    EllipticCurve([0, 1, 0, -2840, 81813]),
    EllipticCurve([1, 1, 1, -337155, 56665825]),
    EllipticCurve([0, 1, 1, -57335, 5276264]),
    EllipticCurve([0, 1, 1, 2697050, 2447331754]),
    EllipticCurve([1, 0, 0, -366931345, 4051587098537]),
    EllipticCurve([1, 0, 0, -74787115, 249421346225]),
    EllipticCurve([1, 0, 0, -447355, 115627025]),
    EllipticCurve([1, 0, 0, 406475, 110954657]),
    EllipticCurve([1, -1, 1, -22138112, 48654712099]),
    EllipticCurve([1, 0, 0, -516800, 156677376]),
    EllipticCurve([1, -1, 1, -480272, 152088819]),
    EllipticCurve([1, 0, 0, 3613100, 26342810000]),
    EllipticCurve([1, 0, 0, -1796620, 948640400]),
    EllipticCurve([1, 0, 0, -122916630, 524858006052]),
    EllipticCurve([1, 1, 1, -117799990, 492758299955]),
    EllipticCurve([1, 0, 0, -2020065, 1222838217]),
    EllipticCurve([1, -1, 1, -9268772, 10727180871]),
    EllipticCurve([1, 0, 0, 66080, -652288]),
    EllipticCurve([1, 0, 0, 877890, 699860772]),
    EllipticCurve([0, 1, 1, -4758, 128144]),
    EllipticCurve([1, 1, 1, -12021, 501787]),
    EllipticCurve([1, 0, 0, -30993235, 67843412897]),
    EllipticCurve([1, 0, 0, -6534805, -1882402975]),
    EllipticCurve([0, 1, 0, -9043350, 8762180625]),
    EllipticCurve([0, 1, 0, -1964205, 1059396975]),
    EllipticCurve([1, 0, 0, -5888, 406272]),
    EllipticCurve([1, 0, 0, -88270, 87908612]),
    EllipticCurve([1, 1, 1, -1001, 12375]),
    EllipticCurve([0, 1, 0, 7455, 2660643]),
    EllipticCurve([1, 0, 0, -162190, 27801092]),
    EllipticCurve([1, 0, 0, -1588010, 774750372]),
    EllipticCurve([1, 0, 1, -11093828, 16316456798]),
    EllipticCurve([1, 1, 0, 65378, 3758456]),
    EllipticCurve([0, 1, 0, -22682, 1438569]),
    EllipticCurve([1, -1, 1, -3057, 133281]),
    EllipticCurve([1, 0, 0, -3096041, 2116603225]),
    EllipticCurve([1, 0, 0, 30687, 1196617]),
    EllipticCurve([1, 0, 0, -519688, 144252992]),
    EllipticCurve([1, 0, 0, 17710, 933636]),
    EllipticCurve([1, 0, 0, -34767020, 81328256400]),
    EllipticCurve([1, -1, 1, -6685142, 27823181541]),
    EllipticCurve([1, 0, 0, -1379005, 768679025]),
    EllipticCurve([1, 0, 0, -85350700, 303694490000]),
    EllipticCurve([1, -1, 1, -131378, 18407985]),
    EllipticCurve([0, 1, 0, -2159960, 1238574900]),
    EllipticCurve([1, -1, 1, -498962, 176748049]),
    EllipticCurve([1, 0, 0, -247944, 48674880]),
    EllipticCurve([1, 1, 1, -18060, 942765]),
    EllipticCurve([1, 0, 0, -21736, 875072]),
    EllipticCurve([1, 0, 0, 26523, 22181121]),
    EllipticCurve([1, 0, 0, -18508495, 30844806137]),
    EllipticCurve([1, 0, 0, -155135, 29737497]),
    EllipticCurve([1, 0, 0, -14387155, 20996399777]),
    EllipticCurve([1, 0, 0, -350636, 80632464]),
    EllipticCurve([1, 0, 0, -1218995, 772301025]),
    EllipticCurve([1, 0, 0, -46381, 4157009]),
    EllipticCurve([1, 0, 0, 452067, 338148657]),
    EllipticCurve([1, 0, 0, -10299125, 12948417057]),
    EllipticCurve([1, 0, 0, -418165, 124520225]),
    EllipticCurve([1, 0, 0, -7749, 683073]),
    EllipticCurve([1, 0, 0, -141875, 18393057]),
    EllipticCurve([1, -1, 1, -29867, 1968891]),
    EllipticCurve([1, 0, 0, -8120, 616512]),
    EllipticCurve([1, 0, 0, -231060, 52317072]),
    EllipticCurve([1, 0, 0, -272545, 57835337]),
    EllipticCurve([1, 0, 0, -8755, 350177]),
    EllipticCurve([1, 0, 0, -1750, 318500]),
    EllipticCurve([1, 0, 0, -28335, 999225]),
    EllipticCurve([1, 0, 0, -94740, 11259792]),
    EllipticCurve([1, 0, 0, -518938, 144251492]),
    EllipticCurve([1, 0, 0, -260, 3600]),
    EllipticCurve([1, 0, 0, -17270, 881316]),
    EllipticCurve([0, 1, 1, -310, 3364]),
    EllipticCurve([1, 0, 0, -19460, 1158672]),
    EllipticCurve([0, 1, 0, -6525, 202500]),
    EllipticCurve([0, 0, 1, -75, 256]),
    EllipticCurve([1, -1, 1, -3749, 89437]),
    EllipticCurve([1, 0, 0, -2255, 44025]),
    EllipticCurve([1, 1, 1, -2990, 71147]),
    EllipticCurve([-412, 3316]),
    EllipticCurve([0, 0, 1, -3, 4]),
    EllipticCurve([0, 1, 0, -170, 6225]),
    EllipticCurve([0, 1, 1, -100, 406]),
    EllipticCurve([1, -1, 1, -117, 141]),
    EllipticCurve([1, 0, 0, -120, 576]),
    EllipticCurve([1, 0, 0, -13869681200, 652983409440000]),
    EllipticCurve([1, 0, 0, -4348850, 3490426500]),
    EllipticCurve([1, -1, 1, -589097956592, 864655931187851859]),
    EllipticCurve([0, 1, 0, 14641833915, 2032801671392775]),
    EllipticCurve([0, 1, 0, -8157098720325, 8974328921165694375]),
    EllipticCurve([0, 1, 0, 289118543070, 137022992768187225]),
    EllipticCurve([1, 0, 0, -5320509970, 153127743056900]),
    EllipticCurve([1, 0, 0, -3592340770, 168449516684612]),
    EllipticCurve([1, 0, 0, -9698430865, 367925991701417]),
    EllipticCurve([0, 1, 1, -341892800, 2433120620156]),
    EllipticCurve([1, 0, 0, -6143153514765, 5860510759010718225]),
    EllipticCurve([1, 0, 0, -40166043320, 3276824995509312]),
    EllipticCurve([1, 0, 0, -1136247916, 46068012373904]),
    EllipticCurve([0, 1, 0, -256053660, 1647521273808]),
    EllipticCurve([1, 0, 0, -10551751190, 535666374637092]),
    EllipticCurve([1, 0, 0, 1331398655, 307475995478537]),
    EllipticCurve([1, 0, 0, -7386406326, 244341578358180]),
    EllipticCurve([1, 0, 0, -396875781520, 96235495386886400]),
    EllipticCurve([1, 0, 0, -343156259485, 77736583064882225]),
    EllipticCurve([1, 0, 0, -19805992179285, 33933056561471808225]),
    EllipticCurve([0, 1, 0, -243484792, 16066662187124]),
    EllipticCurve([357651683, 6153246917101]),
    EllipticCurve([1, 0, 0, -351917917, 2994822156209]),
    EllipticCurve([1, 0, 0, -18637949375, 979379664648057]),
    EllipticCurve([1, 0, 0, 614300960, -869663250400]),
    EllipticCurve([1, 1, 1, -3587611, 2983188585]),
    EllipticCurve([1, 1, 1, 2991800, 9482755785]),
    EllipticCurve([1, 0, 0, -983366658145, 402193901054542025]),
    EllipticCurve([1, 0, 0, -565997390, 5320960100100]),
    EllipticCurve([1, 0, 0, -12905305, 68270720441]),
    EllipticCurve([1, 0, 0, -170521242420, 27325983274592400]),
    EllipticCurve([1, 0, 0, -2152823960, 38445176580672]),
    EllipticCurve([1, 0, 0, -1245460538060, 172051524542205072]),
    EllipticCurve([1, 0, 0, -79322352505, -6229649848280199]),
    EllipticCurve([1, -1, 1, -2976690432, 62510442762531]),
    EllipticCurve([1, 0, 0, 128279655, 1197777620025]),
    EllipticCurve([1, 0, 0, -27177286877, 2083881123531441]),
    EllipticCurve([1, 0, 0, -8326289280380, 9247522122601473552]),
    EllipticCurve([1, 0, 0, -2572826330, 50230342122852]),
    EllipticCurve([1, 0, 1, -485877737780, 116816798211392342]),
    EllipticCurve([1, 0, 0, -88815185, 354412886697]),
    EllipticCurve([1, 0, 0, 90421557943, 5797942635578649]),
    EllipticCurve([1, 0, 0, 600825480, 4882419266112]),
    EllipticCurve([1, 0, 0, -884045888202, 338615647070112036]),
    EllipticCurve([0, 1, 1, -19864200120, 2132980363891874]),
    EllipticCurve([1, 0, 0, 785782482053, 630818999923364369]),
    EllipticCurve([1, 0, 0, -27734199947962, 56716080420354807524]),
    EllipticCurve([1, 0, 0, -42056479133, 3325299957195057]),
    EllipticCurve([1, 0, 0, -366410412290, 81941777952572100]),
    EllipticCurve([1, 0, 0, -657733979020, 290256805213204112]),
    EllipticCurve([1, -1, 1, -8510264169752, 11141710282979732251]),
    EllipticCurve([1, 0, 0, -3044999022000, 2045163628025010432]),
    EllipticCurve([1, 0, 0, -195037884, 1053234255888]),
    EllipticCurve([1, 0, 0, -141437075030, 9611329150404900]),
    EllipticCurve([1, 0, 0, -175785, 155745963225]),
    EllipticCurve([1, 0, 0, -17128529550, 863487256368132]),
    EllipticCurve([1, 0, 0, -34976598, 86577382692]),
    EllipticCurve([1, 0, 0, -42145813, 105399339617]),
    EllipticCurve([1, 0, 0, -5044483430525, 4866058835522652657]),
    EllipticCurve([1, 0, 0, -1035012283, 13766411255697]),
    EllipticCurve([1, 0, 0, -52525045, 149149813025]),
    EllipticCurve([1, 0, 0, -4938924890, 1434843817985892]),
    EllipticCurve([1, -1, 1, -4953366437, 134185233370461]),
    EllipticCurve([1, -1, 1, -14286788042, 657987238404105]),
    EllipticCurve([1, 0, 0, -2356200, 6904440000]),
    EllipticCurve([1, 0, 0, -29396769080, 1939979448716352]),
    EllipticCurve([1, 0, 0, -8633168880575, 9765367828312072857]),
    EllipticCurve([0, 1, 1, -1909827430, 32102523695506]),
    EllipticCurve([1, 0, 0, -85043725, 301874500625]),
    EllipticCurve([1, 0, 0, -1331649360000, 591450383263481856]),
    EllipticCurve([1, 1, 0, -1144299144079, 514523462107644181]),
    EllipticCurve([1, 0, 0, -707841299990, 229920052884248100]),
    EllipticCurve([1, 0, 0, -59374111220, 5569817478944400]),
    EllipticCurve([1, -1, 1, -21978052, 39663938279]),
    EllipticCurve([1, 0, 0, -3211974864098, 2215237500350086212]),
    EllipticCurve([1, 0, 0, -4112267495105, 3305467389965990025]),
    EllipticCurve([1, 0, 0, -19549943324940, 33412948726971944592]),
    EllipticCurve([1, 0, 0, -11564787645086, 16671718447521003204]),
    EllipticCurve([1, 0, 0, -523571831770, 177597641904992612]),
    EllipticCurve([1, 0, 0, -248257871770, 2056129315295552612]),
    EllipticCurve([1, 0, 0, -9511332639738, 33579159986771845092]),
    EllipticCurve([1, 0, 0, -6659217356085, 6637391310276504225]),
    EllipticCurve([1, -1, 1, -912137153987, 336229142175100099]),
    EllipticCurve([1, 0, 0, 1127104855255, -299929663517343975]),
    EllipticCurve([1, 0, 0, 12745668694, 2643040079681892]),
    EllipticCurve([1, 0, 0, -13936353355, 637937046535025]),
    EllipticCurve([1, 0, 0, -50084176152998, 136930625593413744612]),
    EllipticCurve([1, -1, 1, 271601788, 4168813251111]),
    EllipticCurve([1, 0, 0, -2093784405, 36880670103777]),
    EllipticCurve([1, -1, 1, -1714155827, 27533577506451]),
    EllipticCurve([1, -1, 1, -115850602, 421363890601]),
    EllipticCurve([1, 0, 0, -45872499180, 276890095721380752]),
    EllipticCurve([1, 0, 0, -1053689209670, 416315287729690212]),
    EllipticCurve([1, 1, 1, -157550193275, 25960016467649417]),
    EllipticCurve([1, 0, 0, -7605515960, 255188343108672]),
    EllipticCurve([1, -1, 1, -169533264353, 187030018993365681]),
    EllipticCurve([1, 0, 0, 32716761, -25894005687]),
    EllipticCurve([1, 0, 0, 13198191775, 293217235808457]),
    EllipticCurve([1, 0, 0, -2067303089091, 1142640355150418625]),
    EllipticCurve([1, 0, 0, -90919073388375, 333773603547817163625]),
    EllipticCurve([1, 0, 0, -22045181524240, 39839934425162817792]),
    EllipticCurve([1, 0, 0, -6580077235, 234050629148897]),
    EllipticCurve([1, 0, 0, -9727459210, 471848421979172]),
    EllipticCurve([1, 0, 0, -1082113568855, 719860059232649577]),
    EllipticCurve([1, 0, 0, 301789724750, 32066049225210500]),
    EllipticCurve([1, 0, 0, -5096843, 4318109937]),
    EllipticCurve([1, 0, 0, -1821672920, 29094862845504]),
    EllipticCurve([0, 1, 0, -12488111599825, 17437426764225081875]),
    EllipticCurve([1, 0, 0, -5897307990, 859153655395161]),
    EllipticCurve([1, 0, 0, -32680784222580, 100579952757050270352]),
    EllipticCurve([0, 1, 1, -13144977176, 579929029237796]),
    EllipticCurve([1, 0, 0, 75278560, 871135641600]),
    EllipticCurve([0, 1, 1, -49084851082, 5050963770874000]),
    EllipticCurve([1, 1, 1, -142552696, 655045454777]),
    EllipticCurve([1, 0, 0, -29747360, 62445950976]),
    EllipticCurve([1, 0, 0, -10519858758570, 13281638005619820900]),
    EllipticCurve([1, 0, 0, -39153975013, 2982027846831617]),
    EllipticCurve([1, 0, 0, -240530968570, 66816087770787812]),
    EllipticCurve([1, 0, 0, -115665692056620, 485674419344966540496]),
    EllipticCurve([1, 0, 0, -32215369963, 2225569640419889]),
    EllipticCurve([1, 0, 0, -3405769496, 87995662885440]),
    EllipticCurve([1, 0, 0, 70325057935, 4842741367557225]),
    EllipticCurve([1, 0, 0, -13633491604415, 19626512326243395225]),
    EllipticCurve([1, 0, 0, -9096904306825, 11549634889654632857]),
    EllipticCurve([1, 0, 0, -119276163225, 41828181661478457]),
    EllipticCurve([1, 0, 0, -1956792716535, 2935285917471245097]),
    EllipticCurve([1, 0, 0, -61517524321, 5265654440547017]),
    EllipticCurve([1, 0, 0, 47779038840, 749570510145600]),
    EllipticCurve([1, 0, 0, -2028162825805, 717153372538507025]),
    EllipticCurve([1, 0, 0, -1790549703642, 531637772267615076]),
    EllipticCurve([1, -1, 1, -28878945332, 1888950406854039]),
    EllipticCurve([0, 1, 0, -52723255556080, 147737991113740150100]),
    EllipticCurve([1, 0, 0, -2369198425600, 1540880364898024832]),
    EllipticCurve([1, 0, 0, -43033084415, 5976305319262617]),
    EllipticCurve([0, 1, 0, -30014482678265, 63291954539689656363]),
    EllipticCurve([1, 0, 0, -201478085, 10656031644225]),
    EllipticCurve([1, 0, 0, -50747836420, 4376906865757712]),
    EllipticCurve([0, 1, 0, -1567763223430, 755563495208072225]),
    EllipticCurve([1, 0, 0, -1291086415, 22666169855225]),
    EllipticCurve([0, 1, 1, 784618200, 6161247683354]),
    EllipticCurve([1, 0, 0, -1504653803930, 710308323952428900]),
    EllipticCurve([0, 1, 1, -1301233470, 18066393435224]),
    EllipticCurve([1, -1, 1, -2582626847187, 1605074098654832499]),
    EllipticCurve([1, 0, 0, -13638904125, 94186148606240625]),
    EllipticCurve([1, 0, 0, 3938369720, 3541784213902400]),
    EllipticCurve([1, 0, 0, -258517671185, -48806186666409303]),
    EllipticCurve([1, 0, 0, -10342601286595, 510366912902009537]),
    EllipticCurve([1, -1, 1, -49155592397, 4194769211637621]),
    EllipticCurve([1, -1, 1, -7350726792, 242576121983691]),
    EllipticCurve([1, 0, 0, -68675431255, 43311081620914025]),
    EllipticCurve([1, 0, 0, -6424450478938, 6265884541633691492]),
    EllipticCurve([1, 0, 0, 14674480075, 1043663844100257]),
    EllipticCurve([1, 0, 0, -894255308100, 358807626603554832]),
    EllipticCurve([1, 0, 0, 64200555055, 13963417623728937]),
    EllipticCurve([1, 0, 0, -350103008675, 79752994172800257]),
    EllipticCurve([1, 0, 0, -161714433581985, 791547238747319277897]),
    EllipticCurve([0, 1, 0, -69799234825, 7099164799206875]),
    EllipticCurve([1, 0, 0, -26645405980, 1714928739376400]),
    EllipticCurve([1, -1, 1, -1330045628, 11225074647935]),
    EllipticCurve([1, 0, 0, -17442766243, 899475016197377]),
    EllipticCurve([1, 0, 0, -91956850790, 10822074750027492]),
    EllipticCurve([1, 1, 0, 11109676275035, 32218074825829750225]),
    EllipticCurve([1, -1, 1, -205566467, 1104676265859]),
    EllipticCurve([1, 0, 0, -48111745690, 4049070926805092]),
    EllipticCurve([1, 0, 0, -1280014885960, 557414349669188672]),
    EllipticCurve([1, 0, 0, -12044460925, 767703226480625]),
    EllipticCurve([1, 0, 0, -5771913820, 168804291088400]),
    EllipticCurve([1, 0, 0, -2243634240100, 1355894412118730000]),
    EllipticCurve([1, 0, 0, -979174321682, 369337658179681284]),
    EllipticCurve([1, 0, 0, -10707328771685, 13488358497709757697]),
    EllipticCurve([1, 0, 0, 125249219175, 122449733876428857]),
    EllipticCurve([1, 0, 0, -148159604475155, 696130870793527071777]),
    EllipticCurve([1, 0, 0, -108801690010, 13538493658226372]),
    EllipticCurve([1, 0, 0, -10054443245795, 12239988613867793025]),
    EllipticCurve([1, 0, 0, 4633292125, 369114024008961]),
    EllipticCurve([1, 0, 0, 6706280580, 449528261072400]),
    EllipticCurve([1, -1, 1, 14187848638, 415485238134849]),
    EllipticCurve([1, 0, 0, -1354010066140, 627987957982787600]),
    EllipticCurve([1, -1, 1, -34372678422, 3480922193848869]),
    EllipticCurve([1, 0, 0, -4970773935, 155736805671225]),
    EllipticCurve([0, 1, 1, -146749320490, 23651415880255744]),
    EllipticCurve([1, 0, 0, -480064885, 4048494440225]),
    EllipticCurve([1, 0, 0, -36352445201825, 170669901916662455625]),
    EllipticCurve([0, 1, 1, -251076400, 12302723181406]),
    EllipticCurve([0, 1, 0, 16446879108395, 85687163625248897975]),
    EllipticCurve([1, 0, 0, -3770963120, 89121955936512]),
    EllipticCurve([0, 1, 0, 24861720, 241449326833725]),
    EllipticCurve([1, 0, 0, -16829919314718, 26579204114382304452]),
    EllipticCurve([1, 0, 0, -1246240346945, 21739090934454764937]),
    EllipticCurve([1, 0, 0, -327175065055540, 2288436320545271699600]),
    EllipticCurve([1, 0, 0, -467547151000, 1321978684526000000]),
    EllipticCurve([1, 0, 0, -104350395427110, 981284499501479372772]),
    EllipticCurve([1, 0, 1, -33936913108898, 78479582377767131828]),
    EllipticCurve([1, 0, 0, -476215991595, 126505576709679537]),
    EllipticCurve([1, 0, 0, -285287771967540, 1844165937057023379600]),
    EllipticCurve([1, -1, 1, -2692746413642, 1701149203064380041]),
    EllipticCurve([1, 0, 0, -11516784180, 504408965620752]),
    EllipticCurve([1, 0, 0, 713068672310, 941584386520504100]),
    EllipticCurve([1, -1, 1, -8391692909, 299022592700629]),
    EllipticCurve([1, 0, 0, -329555402075, 72820050129163857]),
    EllipticCurve([1, -1, 1, 189201183, -116574078159]),
    EllipticCurve([0, 1, 1, -25926961160, 1628515060060214]),
    EllipticCurve([1, 0, 0, -6769367553045, 6779338847289533025]),
    EllipticCurve([1, 0, 0, -177158449895, 28788596952398025]),
    EllipticCurve([1, 0, 0, -224321870155, 40858191785287025]),
    EllipticCurve([1, -1, 1, -46655322, 199275830169]),
    EllipticCurve([1, 0, 0, -1422571225070, 653097510804000900]),
    EllipticCurve([1, 0, 0, 479201090450, 920767992110202500]),
    EllipticCurve([1, 0, 0, -1364003552597825, 19391694930318293855625]),
    EllipticCurve([1, 0, 0, -127934798914390, 1493981853694205560100]),
    EllipticCurve([1, 0, 0, -234052897371650, 1378220465415386722500]),
    EllipticCurve([1, 0, 0, -1439451674057, 664728773398218489]),
    EllipticCurve([1, 0, 0, -1037088630155, 406512327976641777]),
    EllipticCurve([1, 0, 0, -562697540, 21197884286992]),
    EllipticCurve([1, 0, 0, -42383283081, 3364870458129561]),
    EllipticCurve([1, 0, 0, 4657195421075, 2224430860558780625]),
    EllipticCurve([1, 0, 1, 78079364, -592304220802]),
    EllipticCurve([1, 0, 1, -547117415703, 155764619815594006]),
    EllipticCurve([1, 0, 0, 31580366070, 2287679437614897252]),
    EllipticCurve([1, 0, 0, -36956608078, 2734582913690372]),
    EllipticCurve([1, -1, 1, -13244747630, 586700133007997]),
    EllipticCurve([-980885240272, 374210930901978436]),
    EllipticCurve([1, 0, 0, -320746096, 2210982904064]),
    EllipticCurve([1, 0, 0, -17493529015, 1933095397133225]),
    EllipticCurve([1, 0, 0, -11427933601706, 14869767501478704804]),
    EllipticCurve([1, 0, 0, 102994427868, 3988413248234256]),
    EllipticCurve([1, 0, 0, -88378552914145, 332799620949106017737]),
    EllipticCurve([1, 0, 0, -3258685004390, 141528672531281393892]),
    EllipticCurve([1, 0, 0, -2745541189691212900707051510108235, 55371979508641446775104283337771717240732953046897]),
    EllipticCurve([1, 0, 0, -238093709033809308413248992565, 44722179360303650406253378906432863717272225]),
    EllipticCurve([1, 0, 0, -4389536825870251640, 3547659742471458817683777600]),
    EllipticCurve([1, 0, 0, -22180792783551906567902098775, 1378059235317288357740650774473989868875625]),
    EllipticCurve([1, 0, 0, 2182973242160494375, 21016970637843624836984765625]),
    EllipticCurve([1, 0, 0, -169203879439074090715, 847148378913201214311269572817]),
    EllipticCurve([1, 0, 0, -5278151574862349365, 4706918947992492175295576225]),
    EllipticCurve([1, 0, 0, -25341205131667193825, 49114903043202579540077255625]),
    EllipticCurve([1, -1, 1, -24026429865067328226915863389247, 45329609518631352828796278043554487185058159335]),
    EllipticCurve([1, 0, 0, -679756851214983360860845, 215714084926241147233638308378995025]),
    EllipticCurve([1, 0, 0, -2674409173794631470017327224400, 1683409964110463655028518397498701808083360000]),
    EllipticCurve([1, 0, 0, -678137362397699450507063, 214943651544662754655167192973288617]),
    EllipticCurve([1, 0, 0, -11454908565640755109901411425, 471883156310620668391669544431387677655625]),
    EllipticCurve([1, 0, 0, -869025017225338421646186140838770, 9860445416672417570274941152034586185019213888900]),
    EllipticCurve([0, 1, 0, -2824124817607328028101693562665, 1826728247552881781902644133865847936123735579]),
    EllipticCurve([1, 0, 0, -25085152027529418167654737155297750, 1529231443851311194555018183648234265465531264176932]),
    EllipticCurve([1, 0, 0, -30047582845924750847458884446969780, 2004760167989651487964703716410901290744161346272400]),
    EllipticCurve([1, 0, 0, -1258958353004065279311833058335, 543655788852795322864036078328080419186219225]),
    EllipticCurve([1, 0, 0, -2388412312457172842085531989560, 1420846823479766292850026591970383420620225600]),
    EllipticCurve([1, 0, 0, -212325294099451927768057745, 1190832610262416416451160400225547226025]),
    EllipticCurve([1, 0, 0, -68029876620620800320, 3394558842893967835030532198400]),
    EllipticCurve([1, 0, 0, -77212481485593383241171983, 261143595117123970068780501417166996857]),
    EllipticCurve([1, 0, 0, -4372500028554087030, 3519190919219191042126644900]),
    EllipticCurve([0, 1, 0, -2056255779065, 711902607800753163]),
    EllipticCurve([1, -1, 1, -8037384323478798190236717, 8770416472478254446512721906639785109]),
    EllipticCurve([1, 0, 0, -2562133737226862001336074510545, 1578522607717515828076499981483609904092458025]),
    EllipticCurve([1, 0, 0, -82528161763480632584567514242610, 288570127423445038346316394982882410413432404100]),
    EllipticCurve([1, 1, 1, -14686006851108483816968901, 21662255562289593792384158201728165323]),
    EllipticCurve([1, 0, 0, -18800617404138922744970188193680, 31376631128853163340737097716873261535768326400]),
    EllipticCurve([1, 0, 0, -155392914929574843632563039971749275, 23577346215687440100910065378921170532474418567900625]),
    EllipticCurve([1, 0, 0, -7897810794829509992662130970, 270152008742815843725280232133505661196900]),
    EllipticCurve([1, 0, 0, -5152546459770050241659777512470, 4501745998393673421766227366557614865085156900]),
    EllipticCurve([1, 0, 0, -61146431185028312934362, 5819756114977925886421603771362276]),
    EllipticCurve([1, 0, 0, -101627912111434399997597073139903986, 12470033481765990573970138369395221073435168895584132]),
    EllipticCurve([1, 0, 0, -11112471571742501530872959148765, 14257265025883758878422711202725094679180738225]),
    EllipticCurve([1, 0, 0, -20104294290754617313783234533075, 34698083082263590068674312490989778601172030625]),
    EllipticCurve([1, 0, 0, -1736000157036290517560842400070850, 27834759757822015903042110687790511385785206722500]),
    EllipticCurve([1, 0, 0, -9858412952595883702562107838, 376754207555290295300728717449611658740292]),
    EllipticCurve([1, 0, 0, -7656435238069566, 257862407206115892711492]),
    EllipticCurve([1, 0, 0, -264508482887915734613094778554075, 1655798635799193995754389349249544015637211980625]),
    EllipticCurve([1, 0, 0, -132578657039614508144859357, 587392621497571248081122452698244956849]),
    EllipticCurve([1, 0, 0, -106239865736680808266813073150, 13328442770070664903390585755660050223922500]),
    EllipticCurve([1, 0, 0, -611699061256762169263642680, 5540899704105450774322533408009639566400]),
    EllipticCurve([1, 0, 0, -278142438009802747904384810, 1695390262392065070518522257044654248100]),
    EllipticCurve([1, 0, 0, -3010901697468786403600419030, 63590608147968543034024621103137631364900]),
    EllipticCurve([1, 0, 0, -267100171803695161417785880, 1680193748751498480798858904766402638400]),
    EllipticCurve([1, 0, 0, -3847343997366753903985, 91973337950961917784530380997225]),
    EllipticCurve([1, 0, 0, -461010219254524880255, 3758670990775881182877017504025]),
    EllipticCurve([1, 0, 0, -612908216933407758164088544583800, 5840382341514439243374209328915433256061846440000]),
    EllipticCurve([1, 0, 0, -10598551970405447392400, 419962936806265604465657465760000]),
    EllipticCurve([1, 0, 0, -201434685719660557437, 1101400985854092095604288231921]),
    EllipticCurve([1, 0, 0, -451310856397151054816184417452785, 3690300946746750606187984469550167141131278053225]),
    EllipticCurve([1, 0, 0, -83820863708892509720476420517920, 295363533782126960402100632424165365027935462400]),
    EllipticCurve([1, 0, 0, -145565477616015165363985644976025, 676009301582465189905506088464607092209890925625]),
    EllipticCurve([1, 0, 0, -84764055550220295146576619612, 9501965463051620775379724478542904645804816]),
    EllipticCurve([1, 0, 0, -252639606391991060060, 1549851477179462660283470115600]),
    EllipticCurve([1, -1, 1, -2789343704495374536809, 56705492945620494167376825562537]),
    EllipticCurve([1, 0, 0, -36098311086153794927142637837019490, 2639845064662901119270137364644334432972569056108100]),
    EllipticCurve([1, 0, 0, -6668839538575720315136553824058060, 209615558860671736311768673451496458956429254675600]),
    EllipticCurve([1, 0, 0, -5654643100839779175741487495, 163665102809750720059077515839945881766025]),
    EllipticCurve([-195193362718480692, 33192936962945353415907524]),
    EllipticCurve([1, 0, 0, -53747678775034704649443252642930, 151665807945091960198641487123862813007269568900]),
    EllipticCurve([1, 0, 0, -76619461096915723472491600, 258140860334289227998635972608352560000]),
    EllipticCurve([1, 0, 0, -28042625695081479904603963073011499175, 57157881478227095897472911452260964961050801751824055625]),
    EllipticCurve([1, 0, 0, 422635811296536666779399358, 29669597253371335273499763191479275216324]),
    EllipticCurve([1, 0, 0, -786027275766754002877211355, 8482135388361046923562830752352116915025]),
    EllipticCurve([1, 0, 0, -551856141362496367754095893715600, 4989684148047344559186156515014150222776755360000]),
    EllipticCurve([1, 0, 0, -924817404430750950698259447674180, 10825409361270866138575492236857026755958954256400]),
    EllipticCurve([1, 0, 0, -4772811662299666748505085041810, 4013368703588709034258179019296812030670788100]),
    EllipticCurve([1, 0, 0, -587574862661826210675195233170745, 5482049889398680364206910484005449647393172796025]),
    EllipticCurve([1, 0, 0, -7124646230527833652231873131150, 7319698573957708603632288235138972227633322500]),
    EllipticCurve([1, 0, 0, -32771260814415123566550, 2283430705729014468570035987902500]),
    EllipticCurve([1, -1, 1, -6451438556122274098434105057, 199449500795488837772677586769578285085489]),
    EllipticCurve([1, 0, 0, -1344702798046111034522221036170, 600188023316366796238489794592662706090404900]),
    EllipticCurve([1, 0, 0, 38913686109335998695, 57284654916572777192921012025]),
    EllipticCurve([1, 0, 0, -2049165553101233806790392220619993146925, 35703747183595191565534167378990750349886203588201801580625]),
    EllipticCurve([1, 0, 0, -650835199132884176736342680, 6390791705652664762333549873366431566400]),
    EllipticCurve([1, -1, 1, -24061950955853495303084943065506922, 1436628141773645359576359058572542542935544766643369]),
    EllipticCurve([1, 0, 0, -1243497908507238713922485527171542924490, 16877794795552681349803264828131190245938927283435926008100]),
    EllipticCurve([1, -1, 1, -260779272106304186723925125560692, 1620905577524242318904796040353976457323729049559]),
    EllipticCurve([1, 0, 0, -192877175630621094688523352925, 32603827957469820285404905419452543540680625]),
    EllipticCurve([1, -1, 1, -205051867075113052349367, 35739551794863955158038626603110159]),
    EllipticCurve([1, 0, 0, -85207540253199887301961050, 302736758285552215812692122545205702500]),
    EllipticCurve([1, 0, 0, -18130868468823340538732310354940140, 939671434050358446035686301898323004711294914618256]),
    EllipticCurve([1, 0, 0, -602992816189083976655315444089608086, 180225533929643182336362148899100233008798445544298532]),
    EllipticCurve([1, 0, 0, -34388642290872456378483950289468746840, 77619502529130297265418770252943258345503983321819393600]),
    EllipticCurve([1, 0, 0, -41402448058979354430939852735, 3242553459409511219684477965120361473347225]),
    EllipticCurve([1, 0, 0, -87033457104954007461643534487524280, 9882742128537419016844430065082532699808180499342400]),
    EllipticCurve([1, -1, 1, -740684168328899809740423, 245356528702264092473786347486340223]),
    EllipticCurve([1, 0, 0, -94608896387805632391130, 11200578922212026908095687026540900]),
    EllipticCurve([1, 0, 0, -3226136983578554837322688481347580, 70528102082515944072074656742293495357503102800400]),
    EllipticCurve([1, 0, 0, -5239797996824553700375377618108400, 145991950932894821752971242918950896044882291360000]),
    EllipticCurve([1, 0, 0, -1621486807558123954839871876760, 794727391893695304611510633029311976665729600]),
    EllipticCurve([1, 0, 0, -90363786654998209023770776821648673761270, 10455378170761623702974650711887180078455089424909736604788900]),
    EllipticCurve([1, -1, 1, -53115925714333483784547364078145567, 4711782619585246756628250829430149779680380622428295]),
    EllipticCurve([1, 0, 0, -12667212287341389751996844687688, 17352805224646494056028014970266401918432252992]),
    EllipticCurve([1, 0, 0, -8877147450970370765520207, 10157033050726437161695396296337355001]),
    EllipticCurve([1, 0, 0, -25573441717378093532340, 1577470431577850831322368056083600]),
    EllipticCurve([1, 0, 0, -27846619692024995607088098567704742900, 56559666364521415924168057460908701626872276641268410000]),
    EllipticCurve([1, 0, 0, -53099465320649373330605, 4709592547969513050827466730595025]),
    EllipticCurve([1, -1, 1, -461537160026619272708579, 120685757128365314163030147727747107]),
    EllipticCurve([1, 0, 0, -5414841333930269687530, 153429774359465440594506295124900]),
    EllipticCurve([1, 0, 0, -55437388171291525912124128250290, 158873801888360321696444375743950697561448212100]),
    EllipticCurve([1, 0, 0, -16984293271988398042797902628976665, 851945497619062364910570095028794234320505120295225]),
    EllipticCurve([1, 0, 0, -26830966540348976163443471354921880, 1691645310597184091188850553425025035380676368718400]),
    EllipticCurve([1, 0, 0, -6838697229995514317382, 217909684373548907450406998226276]),
    EllipticCurve([1, 0, 0, -149842970313531893036520, 22325888833764849837138770091086400]),
    EllipticCurve([1, 0, 0, -24105463583088187209406537538539780, 1440526810499278604576191132556216305889197683472400]),
    EllipticCurve([1, 0, 0, -509301169730778068366664026950260, 4423949111610840545857113434766053298621721299600]),
    EllipticCurve([1, 0, 0, -910664592439318791394129746364751235, 334492042331202416768481828047082792941716649125692225]),
    EllipticCurve([1, 0, 0, -4357588432101393460220628711413235, 110717794903278576858925855817031645785055350832225]),
    EllipticCurve([1, 0, 0, -60996901438730965664625508154611660, 6393896451348201250666228508112769941737381847827600]),
    EllipticCurve([1, 0, 0, -1047120964301425065006635941635, 412434696494443418966246289447936280170780225]),
    EllipticCurve([1, 0, 0, -1096835184228745767895265822649754400, 442140285850670247346076956731056041587749032497360000]),
    EllipticCurve([1, -1, 1, -4710257823411807926120120307, 124427144043248672549591832622124574614739]),
    EllipticCurve([1, 0, 0, -274933241122533638743140, 55525224824849254720701832071267600]),
    EllipticCurve([1, 0, 0, -45982057790691423764692, 3776603546618919808815724621014416]),
    EllipticCurve([1, 0, 0, -15789076509353471205, 214423822023191166131485121025]),
    EllipticCurve([1, 0, 0, -81473312520355645873425926255384955, 8950874986373320931467287102206912167656556712171025]),
    EllipticCurve([1, 0, 0, -125563746365299684327657020673945245, 17125750712519498974607252747386759160513739769151025]),
    EllipticCurve([1, 0, 0, -289261596942426504290772807306374060, 59880343476117503608581150207458630966045225718195600]),
    EllipticCurve([1, 0, 0, -31056167165424183927520238688, 2106540907177260449396705515515207853540992]),
    EllipticCurve([1, 0, 0, -88598688222552637980, -215635804292465263470461496048]),
    EllipticCurve([1, 0, 0, -91061945620416835770563, 10676720758976475807013837550311617]),
    EllipticCurve([1, 0, 0, -334790120796151077657925765, 2337979345198569233556939182361444139841]),
    EllipticCurve([1, 0, 0, -4570484184743226152664791681762919357988835, 3760896905375549710235631007280405451374035175605002106160004225]),
    EllipticCurve([1, 0, 0, -1560236538898388910, 750125242254104847529460100]),
    EllipticCurve([1, 0, 0, -2924614268183857258006428401841159386150, 60876686409362170348705192776464574646530903293999644822500]),
    EllipticCurve([1, 0, 0, -359642656696751116123562132075374360, 83013849082391003559234311574034902638239039216001600]),
    EllipticCurve([1, 0, 0, -542103795996949080236730725277693575, 153629891379670601628237032515722992601422842726655625]),
    EllipticCurve([1, 0, 0, -181924108819776865152698861372162229490, 944459812075914121528939118622641927586179772049547908100]),
    EllipticCurve([1, 0, 0, -1853143209898067022007813666254399895, 970982913332198789524878332511371151120125523971362025]),
    EllipticCurve([1, 0, 0, -280075301174630170805, 1804098847849225065584141957025]),
    EllipticCurve([1, 0, 0, -138761822878418248699848028359090, 629148402443389686472966947612100521003684226692]),
    EllipticCurve([1, 0, 0, -542337398010205146560533301473889000, 153727811072171212249901819075262532467924816495354432]),
    EllipticCurve([1, 0, 0, -46312054660625133289, 121307928687097106885014005593]),
    EllipticCurve([1, 0, 0, -121589653780137937666416117312275, 516051549844715723894597544213683828739325550625]),
    EllipticCurve([1, 0, 0, -5677861202205316681781621645275075500, 5207451949442420989181765240325621646876540189020972432]),
    EllipticCurve([1, 0, 0, -6429783060657880414084078170, 198446111912728351524795109956073037484900]),
    EllipticCurve([1, 0, 0, -1424611709998777334123355891188094462365040200, 20696307965685917390542372722117829381517954725642246047659552040000]),
    EllipticCurve([1, 0, 0, -53590016412394169676263970108434685345, 150998957413476017323388545385267990027338578763761950025]),
    EllipticCurve([1, 0, 0, -5439566596299002108958372240605, 4883088297458271609289993518470754620295695025]),
    EllipticCurve([1, 0, 0, -851674184779637128039099505337090, 9566615957661682375120542227965319920893060476100]),
    EllipticCurve([1, 0, 0, -2647279572643827075695141220, 52426209122367678383569169238998621744400]),
    EllipticCurve([1, -1, 1, -7439101577113679569755257, 7809601015956640903653116978969016089]),
    EllipticCurve([1, 0, 0, -1473167952601053924774524349432742925, 688213393826498063651875210133126167678439472842180625]),
    EllipticCurve([1, 0, 0, -2176540370012056042912528867713441040, 1235951072248223769108614936987115951219880850327609600]),
    EllipticCurve([1, 0, 0, -12717456475088160557819250, 17456121910027545003027281146847962500]),
    EllipticCurve([1, 0, 0, -97352404943556315376740, 11693934616738123672836540543075600]),
    EllipticCurve([1, 0, 0, -5790395241825289711272010510669964150, 5363032471058293631407394949493315699879859252998222500]),
    EllipticCurve([1, 0, 0, -22233625343865485548952477812648080, 1276037755363609018741453843302910434950540436230400]),
    EllipticCurve([1, 0, 0, -122252455487283134541045, 16460579213752593497898949557653025]),
    EllipticCurve([1, 0, 0, -4796956675664570394799140, 4043883901975367555580097029601827600]),
    EllipticCurve([1, 0, 0, -73146925750788694845484098606684351366, 240792098043475868029749129836841713465859081678770256996]),
    EllipticCurve([1, 0, 0, -33211282281785451620093058398067915670810, 2329574369689687658784092515254095913997042034004601327168100]),
    EllipticCurve([1, 0, 0, -176938658982841625976498702351196210, 28647202012706132438100245250851607438650889048916100]),
    EllipticCurve([1, -1, 1, -71924323344531113411186206396539760052, 234780374359057908720038578352731663328795047943267072279]),
    EllipticCurve([1, 0, 0, -11733874157131077005943371818050754070, 15470710270131805650816447594092185845602218340610660900]),
    EllipticCurve([1, 0, 0, -191266089890677856520677473570280, 1018153500301085196583713219526205247629176345152]),
    EllipticCurve([1, 0, 0, -181088804698093736104360893906, 29660981415505811287241522461580437912254852]),
    EllipticCurve([1, 0, 0, -2045961560599438544885485568796800050, 1126404348833416623495549949938441820783911832579002500]),
    EllipticCurve([1, 0, 0, 298878839186082902105380350660, 26105003978337961946277001817373745035843600]),
    EllipticCurve([1, 0, 0, 4575670859766300332536730255688, 1586233917440102423474752325912311248028316736]),
    EllipticCurve([1, 0, 0, -2016129923116164613690322929616759220, 1101858652713671071736292170073192347547213990128864400]),
    EllipticCurve([1, 0, 0, -5639916389514885569172351803720041085, 5155305992787797052436733923563116702282423368458954225]),
    EllipticCurve([1, 0, 0, -8182759933734119366325839861482614385, 9009491046901287701454124350503999251220812058138885225]),
    EllipticCurve([1, 0, 0, -32831322469683478883148653191437533663266150990, 2289711043329381892968143249175366004627785963519903300174940134628100]),
    EllipticCurve([1, 0, 0, -606623679994893615019836676457850330, 181855798242403193050217862534722999666560200420972900]),
    EllipticCurve([1, 0, 0, -222414661796632407537996118173699430326, 1276712860332190457923552416509842650096824556155611125156]),
    EllipticCurve([1, 0, 0, -85617900554283352434009561380, 9642618283657098633415855154106012585968400]),
    EllipticCurve([1, 0, 0, -6697953318655005313670816223563585895, 6672080859491090204000612123790225738582074374209902025]),
    EllipticCurve([0, 1, 0, -9081259890424138686690999305, 333144684523488876653876196889966399951803]),
    EllipticCurve([1, 0, 0, -6457836610694335455415422415, 199754792854340334016404705930195858335225]),
    EllipticCurve([1, 0, 0, -505370734036459084495529606867165, 4372836567672205581940418155227826410882925890225]),
    EllipticCurve([1, -1, 1, -978108633628793520848660804322, 372330618832129257351066350704085334362003169]),
    EllipticCurve([1, 0, 0, -11057662237886012088586092, 14158380764532014096253660548774698896]),
    EllipticCurve([1, 0, 0, -2350638293510270140956180, 1384215474818300957152703213660096400]),
    EllipticCurve([1, 0, 0, -20305750692266583358038787481253709770, 35218801220740336600261997632646636472216061634498628900]),
    EllipticCurve([1, 0, 0, -28977461334870801251949829746024729225, 60039982369404281940091573766839974533621231028283145625]),
    EllipticCurve([1, 0, 0, 106274515840685960044287650, 123412646506651954398213703467343803332]),
    EllipticCurve([1, 0, 0, -470133118227409879527379732100525923900, 3923551729696912630959390300344116858830356855795639210000]),
    EllipticCurve([1, -1, 1, -41075418348672379584284847, 101326040123128217393199742275074161719]),
    EllipticCurve([1, 0, 0, -902267794627329103036247310610919004941375, 329876438913423898098654455797278267853342173514541885296265625]),
    EllipticCurve([1, 0, 0, -6032740565431004821339257529727827315, 5703219508781418428990091706789705456144367570114725217]),
    EllipticCurve([1, 0, 0, -7200334993899576679720547666068155, 235167425643782749311381124254925601927228000603025]),
    EllipticCurve([1, 0, 0, -370048119201702803273513210433144626715, 2739904435381274009404851971968307588902529591991954774225]),
    EllipticCurve([1, 0, 0, -36586864530911122922579216797721495, 2693617360343541559374024721306718291890418277026025]),
    EllipticCurve([1, 0, 0, -69123452023707304583670028567212062920, 221199702997500951220385246331248551649982694956088462400]),
    EllipticCurve([1, 0, 0, -97161161745912420823774156569459844190, 368628344774130539128168475442220213726186858523154524100]),
    EllipticCurve([1, 0, 0, -1994394107302674784204755094, 34281876580419319498377553046876732245028]),
    EllipticCurve([1, 0, 0, -31484323304615923323951714673977493835, 67996654999448998925864418583390633267919946284528634225]),
    EllipticCurve([1, 0, 0, -541105092827190033471315590763721755, 153212831097740321805112573187388018065859365962019025]),
    EllipticCurve([1, 0, 0, -105750139204274695074277676239825110, 13236388007619226691211188721454679349656919781304100]),
    EllipticCurve([1, 0, 0, -501744167271579844489557785600535090, 136795437404005715990085392447798674053568223992916100]),
    EllipticCurve([1, 0, 0, -1880956894153862904876794821870994920778790, 992924845555444089754312414877149206463229276006346793516592100]),
    EllipticCurve([1, 0, 0, -245173725793994579965066305, 1477606233861719527791443539891686662025]),
    EllipticCurve([1, 0, 0, -1278802538550693899643825, 556677405535649681685358971069755625]),
    EllipticCurve([1, 0, 0, -1029029594102454224236058290, 12705534818056947849227404629664245652100]),
    EllipticCurve([1, 0, 0, -1589493836225910384731500, 771508794247168388573261480092250000]),
    EllipticCurve([1, -1, 1, -103547597600285868070448312, 405563458736410161394865557803696893499]),
    EllipticCurve([1, 0, 0, -9311701632190937063410145534882735, 345824686475860541639225060571549748542111105447225]),
    EllipticCurve([1, 0, 0, -3672471035474780874268340967068616771510, 85661501471128088058251879734466286440602447375748772222372]),
    EllipticCurve([1, 0, 0, -678890989157855478247117641496260, 6808451938382596264633682741827127189797626819600]),
    EllipticCurve([1, -1, 1, -4445083274317860345482854877, 114069082992960975954159603369115997411429]),
    EllipticCurve([1, 0, 0, -223528172614919442137419165023913966450, 1286308487396177410869207198610327442849560462396336602500]),
    EllipticCurve([1, 0, 0, -309857798755778420399153267490552119000, 2099389558717143217489188790010188888108433670118161000000]),
    EllipticCurve([1, 0, 0, -7906740931680299553096563565, 270826397548090335933593377393703972502225]),
    EllipticCurve([1, 0, 0, -4793333440182421700813083326995, 4039285728361754115032946823482994232038421025]),
    EllipticCurve([1, 0, 0, -28617221498454996129554231067570, 58923572765105192495325201634354148082175200900]),
    EllipticCurve([1, 0, 0, -1493520898139625049577036589926466632388561050, 22215959211846349339289444578310777939570304540802127290035616102500]),
    EllipticCurve([1, 0, 0, 1722188168305519064363132230126252867103310, 7473636259213857163611708103797583274563377927480936819842324100]),
    EllipticCurve([1, 0, 0, -2272454877748537345929645450399629453150, 41695675721069480877912388485556972241147768226845097922500])
]
;
integral_multiples := 
[ PowerSequence(IntegerRing()) |
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 11 ],
    \[ 1, 2, 3, 5, 6 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10 ],
    \[ 1, 2, 3, 5, 6, 7, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 11, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 11 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 5, 6, 7, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 5, 6, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 11 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 11, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 15, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 14, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 11, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 5, 6, 7, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 12 ],
    \[ 1, 2, 3, 5, 6, 7, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 5, 6, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 11 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 5, 6, 7, 9, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 14, 15, 18 ],
    \[ 1, 2, 3, 4, 5, 6 ],
    \[ 1, 2, 3, 4, 5, 6, 7 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 10, 11 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15, 16 ],
    \[ 1, 2, 3, 5, 6, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10 ],
    \[ 1, 2, 3, 4, 5, 6 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15, 20 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14 ],
    \[ 1, 2, 3, 5, 6, 7, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 15, 16, 19, 20 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15, 18, 20 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 11 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 14 ],
    \[ 1, 2, 3, 5, 6, 9, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 11 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 11 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 13, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 21 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 19 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 19 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 15, 17, 21 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 21 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 4, 5, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 17 ],
    \[ 1, 2, 3, 4, 5, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 22 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 15 ],
    \[ 1, 2, 3, 5, 6, 7, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 16 ],
    \[ 1, 2, 4, 5, 7, 8, 10 ],
    \[ 1, 2, 3, 6 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 5, 6, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 18 ],
    \[ 1, 2, 3, 5, 6, 7, 10, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 5, 6, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 21 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 4, 5, 8, 10, 11 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 8, 15 ],
    \[ 1, 2, 4, 5, 7, 8 ],
    \[ 1, 2, 4, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 15 ],
    \[ 1, 2, 3, 5, 6, 7, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 11, 12 ],
    \[ 1, 2, 3, 5, 6, 7, 9, 18 ],
    \[ 1, 2, 3, 6, 9, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 15 ],
    \[ 1, 2, 4, 5, 8, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 20 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 12 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 7, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 15 ],
    \[ 1, 2, 3, 5, 6, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 11, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 10, 14, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 12, 14, 16 ],
    \[ 1, 2, 3, 4, 6, 8, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17 ],
    \[ 1, 2, 3, 4, 8, 16 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 16 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 8, 9, 11, 12 ],
    \[ 1, 2, 3, 4, 6, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 18 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 11, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 6, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 6, 7 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 10, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 5, 6, 7, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 6, 7 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 15 ],
    \[ 1, 2, 3, 6, 9, 11 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 21 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 12 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 16 ],
    \[ 1, 2, 3, 4, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17 ],
    \[ 1, 2, 3, 4, 6, 8, 9, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 12 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 6, 8, 12 ],
    \[ 1, 2, 3, 4, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 14, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 20 ],
    \[ 1, 2, 3, 6, 7, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 13, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 14, 15, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 10, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 6, 8, 9, 12, 13 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 7, 8, 9, 11 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 11 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 18 ],
    \[ 1, 2, 3, 4, 6 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 10, 20 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 9, 10, 11, 15 ],
    \[ 1, 2, 3, 5, 6, 7, 9 ],
    \[ 1, 2, 3, 4, 6, 8, 12 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 14, 15, 18, 19, 20, 21 ],
    \[ 1, 2, 3, 4, 5, 7, 9, 11, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 18 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 6, 8, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 16 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15, 16, 18 ],
    \[ 1, 2, 3, 5, 6, 7, 10 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 15 ],
    \[ 1, 2, 3, 4, 5, 8, 9, 10, 11, 20 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 15 ],
    \[ 1, 2, 3, 4, 6 ],
    \[ 1, 2, 4, 5, 7 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 12, 13 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 16 ],
    \[ 1, 2, 3, 4, 6, 8, 9, 12, 16 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15, 16, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 15, 16, 21 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 10, 11, 15, 20 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 13, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 9, 10, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 20 ],
    \[ 1, 2, 3, 4, 6, 8, 9, 12, 18 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 6, 8 ],
    \[ 1, 2, 3, 4, 6, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 13, 14, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 15 ],
    \[ 1, 2, 3, 5, 6, 7, 9, 14, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 12, 16 ],
    \[ 1, 2, 4, 5, 7, 8 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 12, 16 ],
    \[ 1, 2, 3, 4, 6, 8, 9, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 17, 20 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 18 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 9, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 7, 9, 10, 11, 13, 14, 15 ],
    \[ 1, 2, 3, 4, 6 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 6, 8, 9, 12, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 15, 20 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 10, 15, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15, 16, 17, 18 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 10, 20 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 20 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 15 ],
    \[ 1, 2, 3, 5, 6, 7 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 10, 12, 15, 18, 20 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 15, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 18, 21 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 13, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 17, 31 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 16 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 11, 12, 13, 24 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 17 ],
    \[ 1, 2, 3, 4, 5, 7, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 12, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 14, 15, 18, 25 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 9, 10, 11, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 11 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 11, 19 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 8, 9, 18 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 9, 15 ],
    \[ 1, 2, 4, 5, 7, 8, 10, 14 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 11, 21 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 5, 6, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 17 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 11 ],
    \[ 1, 2, 3, 4, 6, 8, 9, 18 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 12, 21 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 12 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 15, 23, 24 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 15, 17 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 8, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 8, 9, 12, 16 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 11 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 5, 6, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 11, 19 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 12, 13 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16 ],
    \[ 1, 2, 3, 6, 7, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 9, 15 ],
    \[ 1, 2, 3, 5, 6, 7, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 6, 7 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 16 ],
    \[ 1, 2, 3, 4, 6, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 10, 17 ],
    \[ 1, 2, 3, 5, 6, 7, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 5, 6, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 7, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 10, 11, 12, 13, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 11, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 11, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 14, 20 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 11, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 10, 17 ],
    \[ 1, 2, 3, 4, 5, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 21 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 12, 13 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 6, 8, 9, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 18 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 17 ],
    \[ 1, 2, 3, 5, 6, 7, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 18 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 15 ],
    \[ 1, 2, 3, 4, 6, 8, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 13, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 11, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 10, 11, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 13, 15 ],
    \[ 1, 2, 4, 5, 7, 8, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 15 ],
    \[ 1, 2, 3, 4, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 7, 8, 10, 20 ],
    \[ 1, 2, 3, 4, 5, 6, 15 ],
    \[ 1, 2, 3, 4, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 8, 15 ],
    \[ 1, 2, 3, 4, 6, 8, 9, 18 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 11, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 5, 6, 7 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 10, 11 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8 ],
    \[ 1, 2, 3, 5, 6, 7, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9 ],
    \[ 1, 2, 3, 4, 5, 6, 7 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 10, 11, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 9, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 13, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 12, 14, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 8, 9, 10, 11, 12, 16 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 10, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 12, 15 ],
    \[ 1, 2, 3, 4, 5, 6, 7, 8, 9, 16 ]
]
;
P_points := 
[ PowerSequence(RationalField()) |
    [ RationalField() | 5, 6, 1 ],
    [ RationalField() | 103970898502900, -2126186454490006294100, 1 ],
    [ RationalField() | 4695852260, -260971609040755, 1 ],
    [ RationalField() | 71159193500, 5125508940492425, 1 ],
    [ RationalField() | 94139559640005260, -1641395705574937040301550, 1 ],
    [ RationalField() | 77461220773447850, -1710876219003169147833685, 1 ],
    [ RationalField() | 86030721995920, -70371613856778138710, 1 ],
    [ RationalField() | 37789597827324, -99881742580041427677, 1 ],
    [ RationalField() | 2380379220, 25456471895700, 1 ],
    [ RationalField() | 41699280, 52448345985, 1 ],
    [ RationalField() | 10700929918924, 6297626754594557683, 1 ],
    [ RationalField() | 14625853630, 2002031822519425, 1 ],
    [ RationalField() | 463747654870240, 980445594328187930605, 1 ],
    [ RationalField() | 2996708823123247, -5284665538040502313624, 1 ],
    [ RationalField() | 9380546990500, -2629841938039589000, 1 ],
    [ RationalField() | 19410044160, 1300493804737920, 1 ],
    [ RationalField() | 1056941274247, 501461010975857776, 1 ],
    [ RationalField() | 5832775716889590, -47799115528108534944795, 1 ],
    [ RationalField() | 3456421934360, 1836411134967917195, 1 ],
    [ RationalField() | -264101940, -36179409165090, 1 ],
    [ RationalField() | 5894729740, -328154589332810, 1 ],
    [ RationalField() | 930283866340, -81250373993739920, 1 ],
    [ RationalField() | 41165263230, -2166286357429740, 1 ],
    [ RationalField() | 252693457406680, 533836484873006480020, 1 ],
    [ RationalField() | 10384457533520, -21486294811261641760, 1 ],
    [ RationalField() | 2047603112163360, -22026170010281181592860, 1 ],
    [ RationalField() | 14113669127, -822502432026439, 1 ],
    [ RationalField() | 109527290434, -42085244897416757, 1 ],
    [ RationalField() | 5345670569120, 2327459261167871390, 1 ],
    [ RationalField() | 217388813, -278400344967, 1 ],
    [ RationalField() | 16241682940920, -22791568898644595460, 1 ],
    [ RationalField() | 130522401252100, -858353902736644240355, 1 ],
    [ RationalField() | 471966489818740, -2020836981947629093745, 1 ],
    [ RationalField() | 155119881549024, -165135676904334462942, 1 ],
    [ RationalField() | 26392542369050, -330901005572725684525, 1 ],
    [ RationalField() | 36541990881440, -45590311565120656720, 1 ],
    [ RationalField() | 305354460, 921583408350, 1 ],
    [ RationalField() | 53369794272, 1470933674613264, 1 ],
    [ RationalField() | 121190769326, -4459520139612967, 1 ],
    [ RationalField() | 386932450160690, 3572033396831318847575, 1 ],
    [ RationalField() | 35713319521812970, -1241037816715441481343125, 1 ],
    [ RationalField() | 4977448500, 218091725922630, 1 ],
    [ RationalField() | 7503634540740, 12207828186604947000, 1 ],
    [ RationalField() | 23226609109384, 16046340256459180828, 1 ],
    [ RationalField() | 41863194153870, -314792144562947701935, 1 ],
    [ RationalField() | 28338589755350, 48895999709222397725, 1 ],
    [ RationalField() | 53304770867, -1320712697238609, 1 ],
    [ RationalField() | 13998521980, -508404677791550, 1 ],
    [ RationalField() | 33739964606684, -26275031628195633724, 1 ],
    [ RationalField() | 32711632287, 927833739856356, 1 ],
    [ RationalField() | 34299920681700, -122060391539504840850, 1 ],
    [ RationalField() | 5735099375400, -42553105398362674995, 1 ],
    [ RationalField() | 191157825390, 28577082552570825, 1 ],
    [ RationalField() | 6977165162007, 22915007082109886496, 1 ],
    [ RationalField() | 143971726080, 68331493725855360, 1 ],
    [ RationalField() | 70135750339420, -74342497572358409630, 1 ],
    [ RationalField() | 98841067223024, -111101363797066656097, 1 ],
    [ RationalField() | 16833543156780, -10246350797659836615, 1 ],
    [ RationalField() | 111566191840, -8984195969450000, 1 ],
    [ RationalField() | 25601384770, -16996175965298465, 1 ],
    [ RationalField() | 58673450, 1999335437135, 1 ],
    [ RationalField() | -55813800, 2541521236275, 1 ],
    [ RationalField() | 41092943950, 1701540286836025, 1 ],
    [ RationalField() | 367697400, -6065989459950, 1 ],
    [ RationalField() | 283369017, -7105776246269, 1 ],
    [ RationalField() | 1263117030, 54097846283985, 1 ],
    [ RationalField() | 90632914080, 32995428333344700, 1 ],
    [ RationalField() | 2662086, -707766780, 1 ],
    [ RationalField() | 226520724300, -64064548867677150, 1 ],
    [ RationalField() | 364418717750, 74522768011566485, 1 ],
    [ RationalField() | 7819541401560, -14060234171722352880, 1 ],
    [ RationalField() | 1021339879500, -4328596968004314150, 1 ],
    [ RationalField() | 35581860473120, -28242165121118650000, 1 ],
    [ RationalField() | 93851252488500, -83653352497966400175, 1 ],
    [ RationalField() | 1408649020214, 280931528942143013, 1 ],
    [ RationalField() | 94049582965982560, -4269395237581372484289200, 1 ],
    [ RationalField() | 107168395150, 18020039468036665, 1 ],
    [ RationalField() | 435877569, -153513503120657, 1 ],
    [ RationalField() | 365298746188450, -1692676557524979593681, 1 ],
    [ RationalField() | 474498078, 2207641582674, 1 ],
    [ RationalField() | 22446607, 113446359571, 1 ],
    [ RationalField() | 230715280, -478329688355, 1 ],
    [ RationalField() | 5764309036, -118605998821553, 1 ],
    [ RationalField() | 758293532938550, -2846097293928525587755, 1 ],
    [ RationalField() | 3868948096651, -1433609112361676250, 1 ],
    [ RationalField() | 382509190, -1599491866595, 1 ],
    [ RationalField() | 107301820, -142024402910, 1 ],
    [ RationalField() | 253557165658680, 832997893252161708861, 1 ],
    [ RationalField() | -22570, -9888715, 1 ],
    [ RationalField() | 19381116241160, -11328749386370318980, 1 ],
    [ RationalField() | 5634389280, -82439601397140, 1 ],
    [ RationalField() | 5177756500, -176919339029930, 1 ],
    [ RationalField() | -16558160, -188105584550, 1 ],
    [ RationalField() | 288049680, -3770441877210, 1 ],
    [ RationalField() | 9741436674867, 14870818574692644615, 1 ],
    [ RationalField() | 1494754216340, -1246754079581119690, 1 ],
    [ RationalField() | 139094990440, -327819749134725680, 1 ],
    [ RationalField() | 534303, 150655890, 1 ],
    [ RationalField() | 13677384, -8351238210, 1 ],
    [ RationalField() | 41294830867650, -7515243188209275105, 1 ],
    [ RationalField() | 1244506896, 12582640758648, 1 ],
    [ RationalField() | 583092847, 18494516773576, 1 ],
    [ RationalField() | 201257907, -537116548394, 1 ],
    [ RationalField() | 28697371190, 3393984877331765, 1 ],
    [ RationalField() | 614212580, 3952043137310, 1 ],
    [ RationalField() | 1749548739690, -501608599062652485, 1 ],
    [ RationalField() | -371793, 9253608646, 1 ],
    [ RationalField() | 316974931070, -35895632553735535, 1 ],
    [ RationalField() | -4382910, 25243542495, 1 ],
    [ RationalField() | -465309450, 29005318145925, 1 ],
    [ RationalField() | 47347555754, -5811265464692437, 1 ],
    [ RationalField() | 18093886934, -1290412269802987, 1 ],
    [ RationalField() | 16784526, 20819695017, 1 ],
    [ RationalField() | 72145500, 282223007250, 1 ],
    [ RationalField() | 184189960500, 9311847036772875, 1 ],
    [ RationalField() | 228359890360, -79189663935957155, 1 ],
    [ RationalField() | 1804654480, -25075501866515, 1 ],
    [ RationalField() | 55257000, -294534501825, 1 ],
    [ RationalField() | 3948200, 8155975700, 1 ],
    [ RationalField() | 12726252140, -16932973125776470, 1 ],
    [ RationalField() | 26200230, -121451362515, 1 ],
    [ RationalField() | 6721100, -77386101700, 1 ],
    [ RationalField() | 231376844860, -34379015304681215, 1 ],
    [ RationalField() | 7020260, -197135636755, 1 ],
    [ RationalField() | 4849961140, 288109682338180, 1 ],
    [ RationalField() | 155554472304, 19402573029026418, 1 ],
    [ RationalField() | 3557283956, -195872902991788, 1 ],
    [ RationalField() | 1506233084, 56806176121508, 1 ],
    [ RationalField() | 165083100, -698466549300, 1 ],
    [ RationalField() | 19347064, -66872318507, 1 ],
    [ RationalField() | 27839146340, 1856472052650830, 1 ],
    [ RationalField() | 847367010, 15263280586575, 1 ],
    [ RationalField() | 1409170822, -92156023921211, 1 ],
    [ RationalField() | 3926688012, -94632741779526, 1 ],
    [ RationalField() | 331828912, 7122042347944, 1 ],
    [ RationalField() | 281167539560, 186335945855078540, 1 ],
    [ RationalField() | 235888726, 2582277655813, 1 ],
    [ RationalField() | 891638800, 22938483944350, 1 ],
    [ RationalField() | 25976816050, -3239207102028665, 1 ],
    [ RationalField() | 709390, -330354695, 1 ],
    [ RationalField() | 121785099, -598079113350, 1 ],
    [ RationalField() | 540782900, -521831973157075, 1 ],
    [ RationalField() | 3222430, -2417896295, 1 ],
    [ RationalField() | 3669602772460, -800361988774305770, 1 ],
    [ RationalField() | 6847, -320699, 1 ],
    [ RationalField() | 50619870500, -5030486834710300, 1 ],
    [ RationalField() | 48485090, -598538331445, 1 ],
    [ RationalField() | 19027260, 90711549495, 1 ],
    [ RationalField() | 44277270, 93206925645, 1 ],
    [ RationalField() | 84360724500, 25452814921338870, 1 ],
    [ RationalField() | 113864, -27720568, 1 ],
    [ RationalField() | 1444450500, -35521675993890, 1 ],
    [ RationalField() | -464520, -1800406965, 1 ],
    [ RationalField() | 5285590684, 327834740042623, 1 ],
    [ RationalField() | 22069520, 58783746740, 1 ],
    [ RationalField() | 878757, -201689379, 1 ],
    [ RationalField() | -190300, 16662050, 1 ],
    [ RationalField() | 5437156, -10377711206, 1 ],
    [ RationalField() | 75116844, -382072341222, 1 ],
    [ RationalField() | 396862, 286503985, 1 ],
    [ RationalField() | 5041053762, -84672747944481, 1 ],
    [ RationalField() | 4990932, -7637219241, 1 ],
    [ RationalField() | 1050878847, -18589091099374, 1 ],
    [ RationalField() | 1969400100, -72214695981300, 1 ],
    [ RationalField() | 1659145460, 31871015516270, 1 ],
    [ RationalField() | 2606590, 26846253385, 1 ],
    [ RationalField() | 10970, 306035, 1 ],
    [ RationalField() | 482199803, -7956423931890, 1 ],
    [ RationalField() | -15518550, -7699202470485, 1 ],
    [ RationalField() | 86632, 3439198, 1 ],
    [ RationalField() | 893436700, -5060133489125, 1 ],
    [ RationalField() | 800, -1001385, 1 ],
    [ RationalField() | 240, 3780, 1 ],
    [ RationalField() | 6259990, -7093810460, 1 ],
    [ RationalField() | 76370265160, -27590200939132580, 1 ],
    [ RationalField() | 40990, -31231415, 1 ],
    [ RationalField() | 819560, -706218265, 1 ],
    [ RationalField() | 86240, -287262745, 1 ],
    [ RationalField() | 5000, -1178500, 1 ],
    [ RationalField() | -27146, -162442919, 1 ],
    [ RationalField() | 254808, 1072819284, 1 ],
    [ RationalField() | 21942207, 107848257646, 1 ],
    [ RationalField() | 631060, -583674905, 1 ],
    [ RationalField() | 545947010, 8292303712559, 1 ],
    [ RationalField() | -4628180, 87546218230, 1 ],
    [ RationalField() | 31058650, -117100847885, 1 ],
    [ RationalField() | 18601620, 29608469190, 1 ],
    [ RationalField() | 37172474020, -1504396854033260, 1 ],
    [ RationalField() | 13, 56, 1 ],
    [ RationalField() | 6507644, 18619300310, 1 ],
    [ RationalField() | 49520900, 290201825150, 1 ],
    [ RationalField() | 46512, -11227956, 1 ],
    [ RationalField() | 240760, -3381495755, 1 ],
    [ RationalField() | 68538176, -916446803125, 1 ],
    [ RationalField() | 6730930, 26876573335, 1 ],
    [ RationalField() | 940, 29905, 1 ],
    [ RationalField() | 82443470, -660832261735, 1 ],
    [ RationalField() | 632740, -932747870, 1 ],
    [ RationalField() | 1476160, 2146609990, 1 ],
    [ RationalField() | -4576, -371932, 1 ],
    [ RationalField() | 95704380, 1147037869410, 1 ],
    [ RationalField() | 285114, 141359943, 1 ],
    [ RationalField() | 728570, 759583715, 1 ],
    [ RationalField() | 444282, -375634926, 1 ],
    [ RationalField() | 240591760, -2934188623175, 1 ],
    [ RationalField() | 8660, 941945, 1 ],
    [ RationalField() | 6390156, -8062939617, 1 ],
    [ RationalField() | 130137, 49676931, 1 ],
    [ RationalField() | 1157968640, -61126728622720, 1 ],
    [ RationalField() | -80, 8815, 1 ],
    [ RationalField() | -31556, -13093262, 1 ],
    [ RationalField() | -5, -54, 1 ],
    [ RationalField() | 910, -51080, 1 ],
    [ RationalField() | 628240, -238122509, 1 ],
    [ RationalField() | -1276, 1696046, 1 ],
    [ RationalField() | -20760, 7258500, 1 ],
    [ RationalField() | 13357, 1631881, 1 ],
    [ RationalField() | 22400, -10925950, 1 ],
    [ RationalField() | 3405220, -25099094930, 1 ],
    [ RationalField() | 1292060, 1611453095, 1 ],
    [ RationalField() | -3, 31, 1 ],
    [ RationalField() | -11438, -13715681, 1 ],
    [ RationalField() | 119029, -210444235, 1 ],
    [ RationalField() | -116, 1381, 1 ],
    [ RationalField() | 1330940, -1445197195, 1 ],
    [ RationalField() | 17220, 2560950, 1 ],
    [ RationalField() | 440, -100045, 1 ],
    [ RationalField() | 1656, -25671, 1 ],
    [ RationalField() | 3110, 195005, 1 ],
    [ RationalField() | 12680, -1216945, 1 ],
    [ RationalField() | 4942, -348047, 1 ],
    [ RationalField() | 56, -406, 1 ],
    [ RationalField() | 8950, 948085, 1 ],
    [ RationalField() | -4, -106, 1 ],
    [ RationalField() | 2290, -9099065, 1 ],
    [ RationalField() | 492, 8829, 1 ],
    [ RationalField() | -293, 5591, 1 ],
    [ RationalField() | 1194, -36237, 1 ],
    [ RationalField() | -243, -10659, 1 ],
    [ RationalField() | 2100, 105870, 1 ],
    [ RationalField() | 630, -5783715, 1 ],
    [ RationalField() | 86, -691, 1 ],
    [ RationalField() | 16, 37, 1 ],
    [ RationalField() | 5092, 266779, 1 ],
    [ RationalField() | 172, 2014, 1 ],
    [ RationalField() | -490, -41755, 1 ],
    [ RationalField() | -1, 35, 1 ],
    [ RationalField() | -40, -2605, 1 ],
    [ RationalField() | -38, 439, 1 ],
    [ RationalField() | 167, -2184, 1 ],
    [ RationalField() | 3640, -220220, 1 ],
    [ RationalField() | 13, -47, 1 ],
    [ RationalField() | 212, 719, 1 ],
    [ RationalField() | 80, 485, 1 ],
    [ RationalField() | 304, -5192, 1 ],
    [ RationalField() | 43, -270, 1 ],
    [ RationalField() | 1200054, -463077627, 1 ],
    [ RationalField() | -1304070, -666756201, 1 ],
    [ RationalField() | 15589210, -26216916180, 1 ],
    [ RationalField() | -305722, -12471527794, 1 ],
    [ RationalField() | 4364864, 5860902818, 1 ],
    [ RationalField() | 6715082, 17455074659, 1 ],
    [ RationalField() | 570250, -413622725, 1 ],
    [ RationalField() | 17257086, -23146962363, 1 ],
    [ RationalField() | 17429650, -180691225925, 1 ],
    [ RationalField() | -1013668, -39461375626, 1 ],
    [ RationalField() | 8442210, -39725266245, 1 ],
    [ RationalField() | 412988, -317320522, 1 ],
    [ RationalField() | 16800794, -24736483777, 1 ],
    [ RationalField() | 26631617, -2044263189, 1 ],
    [ RationalField() | 2561262, -3981413931, 1 ],
    [ RationalField() | 1083910, 1150891405, 1 ],
    [ RationalField() | 2798930, -36801865, 1 ],
    [ RationalField() | 4550070, -549571785, 1 ],
    [ RationalField() | 9120924, 27148283058, 1 ],
    [ RationalField() | 13702826, -7654664063, 1 ],
    [ RationalField() | 13089292, -113668400126, 1 ],
    [ RationalField() | 15084293, -2684074628, 1 ],
    [ RationalField() | 4959615, 11501145052, 1 ],
    [ RationalField() | 203582, 60995699, 1 ],
    [ RationalField() | -3987158, -13221604571, 1 ],
    [ RationalField() | 5265780, -24521527290, 1 ],
    [ RationalField() | 3477129, -14607169262, 1 ],
    [ RationalField() | 242420, -150470710, 1 ],
    [ RationalField() | 278517, -386926759, 1 ],
    [ RationalField() | 1186790, -80694295, 1 ],
    [ RationalField() | 1864865, 2380816680, 1 ],
    [ RationalField() | -16163446, -45444087277, 1 ],
    [ RationalField() | 3305896, -347623650, 1 ],
    [ RationalField() | -25660, -8496775, 1 ],
    [ RationalField() | 7120974, 19702802013, 1 ],
    [ RationalField() | -2282136, -22927883232, 1 ],
    [ RationalField() | 22662730, -200278310, 1 ],
    [ RationalField() | -1130008, -1921162804, 1 ],
    [ RationalField() | 23587060, -173897493770, 1 ],
    [ RationalField() | 47371564, -92658417062, 1 ],
    [ RationalField() | 2001174, 2755476213, 1 ],
    [ RationalField() | 87725, 26870739, 1 ],
    [ RationalField() | 31117490, -24804404625, 1 ],
    [ RationalField() | 9415805, -34467347829, 1 ],
    [ RationalField() | 63911, -222166176, 1 ],
    [ RationalField() | -1120469, -3098721780, 1 ],
    [ RationalField() | 10461794, 5276250308, 1 ],
    [ RationalField() | 189540, 85260367, 1 ],
    [ RationalField() | 7795480, 21812237260, 1 ],
    [ RationalField() | 3297021, 780551089, 1 ],
    [ RationalField() | 936834, 2983762833, 1 ],
    [ RationalField() | 627567, -4630584, 1 ],
    [ RationalField() | 222724, -386307842, 1 ],
    [ RationalField() | -1992980, -36236682260, 1 ],
    [ RationalField() | -2522368, -2033968810, 1 ],
    [ RationalField() | 6771884, -4970853772, 1 ],
    [ RationalField() | 1302184, 1842552508, 1 ],
    [ RationalField() | 13763230, -23030891729, 1 ],
    [ RationalField() | 7004140, 18434784640, 1 ],
    [ RationalField() | -303696, -57938184, 1 ],
    [ RationalField() | -238900, -64654630, 1 ],
    [ RationalField() | 253990, -1235975, 1 ],
    [ RationalField() | 6937939, 18315706652, 1 ],
    [ RationalField() | 107886, -2807438, 1 ],
    [ RationalField() | 19420700, 63687611525, 1 ],
    [ RationalField() | 643062, 466741494, 1 ],
    [ RationalField() | 12835650, 23542712835, 1 ],
    [ RationalField() | 346464, 98517393, 1 ],
    [ RationalField() | -3263916, -2482054842, 1 ],
    [ RationalField() | 646410, 142248315, 1 ],
    [ RationalField() | 4188830, -281512015, 1 ],
    [ RationalField() | 3587404, -993875702, 1 ],
    [ RationalField() | 3623634, 3552842883, 1 ],
    [ RationalField() | -291980, -137741435, 1 ],
    [ RationalField() | 521911, -801754590, 1 ],
    [ RationalField() | 11433039, 36532412110, 1 ],
    [ RationalField() | 385971, 187102954, 1 ],
    [ RationalField() | 1304560, -166997030, 1 ],
    [ RationalField() | 4620310, 8911537345, 1 ],
    [ RationalField() | 35580, 1230420, 1 ],
    [ RationalField() | -326109, -176095196, 1 ],
    [ RationalField() | 419811, -296790246, 1 ],
    [ RationalField() | 69643, -239446, 1 ],
    [ RationalField() | 534044, -909466222, 1 ],
    [ RationalField() | 1364400, -1840560240, 1 ],
    [ RationalField() | 1740042, -1629260421, 1 ],
    [ RationalField() | 374166, -19266843, 1 ],
    [ RationalField() | 6900314, -1876875997, 1 ],
    [ RationalField() | 1032701, 852154944, 1 ],
    [ RationalField() | -893870, -872118185, 1 ],
    [ RationalField() | -623478, -216786441, 1 ],
    [ RationalField() | 1860715, 720951330, 1 ],
    [ RationalField() | 6289730, -2630352745, 1 ],
    [ RationalField() | 18180, -5478840, 1 ],
    [ RationalField() | 616800, 480190080, 1 ],
    [ RationalField() | -742686, -1354602732, 1 ],
    [ RationalField() | 4802001, -424923101, 1 ],
    [ RationalField() | 13560, -3782961, 1 ],
    [ RationalField() | 53440, -1373156, 1 ],
    [ RationalField() | -1169607, -997950025, 1 ],
    [ RationalField() | 3896846, 6867089069, 1 ],
    [ RationalField() | -8025160, -25924008445, 1 ],
    [ RationalField() | -4468926, -3676178037, 1 ],
    [ RationalField() | 96994, 11221993, 1 ],
    [ RationalField() | -904692, -1104961425, 1 ],
    [ RationalField() | 164964, 42311268, 1 ],
    [ RationalField() | 8830674, -7411314537, 1 ],
    [ RationalField() | 1037520, 997063320, 1 ],
    [ RationalField() | 65550, -65778, 1 ],
    [ RationalField() | 2720294, 4657055153, 1 ],
    [ RationalField() | 294287, -4189754, 1 ],
    [ RationalField() | 100390, 30729805, 1 ],
    [ RationalField() | 4894181, -44068671, 1 ],
    [ RationalField() | 14282880, 32117944560, 1 ],
    [ RationalField() | 942210, 25418535, 1 ],
    [ RationalField() | -215956, -614416582, 1 ],
    [ RationalField() | -600780, -881284335, 1 ],
    [ RationalField() | 1848794, 2428505363, 1 ],
    [ RationalField() | -4816106, -10198153472, 1 ],
    [ RationalField() | 618051, 449859049, 1 ],
    [ RationalField() | -493966, -201258937, 1 ],
    [ RationalField() | -380440, -179518708, 1 ],
    [ RationalField() | 32346, 5498355, 1 ],
    [ RationalField() | 27171, -110538286, 1 ],
    [ RationalField() | 136762, -127219229, 1 ],
    [ RationalField() | 747530, 543046280, 1 ],
    [ RationalField() | 1790946, -2590460913, 1 ],
    [ RationalField() | 1514232, -22893516, 1 ],
    [ RationalField() | -1302838, -1368949093, 1 ],
    [ RationalField() | 542396, 359422717, 1 ],
    [ RationalField() | 493178, -610059949, 1 ],
    [ RationalField() | 824334, -1494935067, 1 ],
    [ RationalField() | 2066374, -411843587, 1 ],
    [ RationalField() | 404714, 189969443, 1 ],
    [ RationalField() | 2305394, -74378317, 1 ],
    [ RationalField() | 202091, 48254079, 1 ],
    [ RationalField() | 1467440, 1645292066, 1 ],
    [ RationalField() | 37430, -14126875, 1 ],
    [ RationalField() | -3302738, -6234365516, 1 ],
    [ RationalField() | 404999, 182043900, 1 ],
    [ RationalField() | -726271, -494835765, 1 ],
    [ RationalField() | 311234, -1018034017, 1 ],
    [ RationalField() | 1265180, -3592758190, 1 ],
    [ RationalField() | 1995504, 2552474868, 1 ],
    [ RationalField() | 9314, 899279, 1 ],
    [ RationalField() | -14996, -1520237, 1 ],
    [ RationalField() | 9885042, -42574401, 1 ],
    [ RationalField() | -2546276, -10146824822, 1 ],
    [ RationalField() | -1591292, -1131016673, 1 ],
    [ RationalField() | 79060, 10832170, 1 ],
    [ RationalField() | 679330, 535788655, 1 ],
    [ RationalField() | 189270, 70442865, 1 ],
    [ RationalField() | 332402, 193388699, 1 ],
    [ RationalField() | 29070, 776475, 1 ],
    [ RationalField() | -2809187, -3623685967, 1 ],
    [ RationalField() | 697787, 317801106, 1 ],
    [ RationalField() | 87540, 8595562, 1 ],
    [ RationalField() | -530670, -151667985, 1 ],
    [ RationalField() | 222520, 103316365, 1 ],
    [ RationalField() | 75854, 14638553, 1 ],
    [ RationalField() | 16898, -638386, 1 ],
    [ RationalField() | 130964, 13020188, 1 ],
    [ RationalField() | 65090, 16906850, 1 ],
    [ RationalField() | 20378, 1558595, 1 ],
    [ RationalField() | 579486, 369044607, 1 ],
    [ RationalField() | 63780, 9568305, 1 ],
    [ RationalField() | 39832, 7828708, 1 ],
    [ RationalField() | 168080, 63278534, 1 ],
    [ RationalField() | 86688, 25492320, 1 ],
    [ RationalField() | 48260, 10714430, 1 ],
    [ RationalField() | 7032, -11508, 1 ],
    [ RationalField() | -17256, -1384512, 1 ],
    [ RationalField() | -240, -28920, 1 ],
    [ RationalField() | 616590, -101536191, 1 ],
    [ RationalField() | 5026, -460481, 1 ],
    [ RationalField() | 1526, 50645, 1 ],
    [ RationalField() | 55064, -701317, 1 ],
    [ RationalField() | -9650, -898385, 1 ],
    [ RationalField() | 70250, 13183531, 1 ],
    [ RationalField() | -303500, -210295160, 1 ],
    [ RationalField() | 284798, 20592161, 1 ],
    [ RationalField() | 58270, 5053453, 1 ],
    [ RationalField() | 1290, -3030, 1 ],
    [ RationalField() | 13020, -4545135, 1 ],
    [ RationalField() | 33740, 6013880, 1 ],
    [ RationalField() | 913198, -46087977, 1 ],
    [ RationalField() | 61545, -40040228, 1 ],
    [ RationalField() | 23687, -2615094, 1 ],
    [ RationalField() | -248360, -107832620, 1 ],
    [ RationalField() | 66865, -67038, 1 ],
    [ RationalField() | 75694, 11091733, 1 ],
    [ RationalField() | 2048, 95408, 1 ],
    [ RationalField() | 26270, 3787385, 1 ],
    [ RationalField() | -350, -106085, 1 ],
    [ RationalField() | 18491, 2136750, 1 ],
    [ RationalField() | 197038, 73054561, 1 ],
    [ RationalField() | -2218, -70027, 1 ],
    [ RationalField() | 604, 14338, 1 ],
    [ RationalField() | 582, 6498, 1 ],
    [ RationalField() | 95056, 1129342, 1 ],
    [ RationalField() | 8650, 1328050, 1 ],
    [ RationalField() | 63374, 14971238, 1 ],
    [ RationalField() | 212614, 40552633, 1 ],
    [ RationalField() | 13184, 1467608, 1 ],
    [ RationalField() | -75108, -161334690, 1 ],
    [ RationalField() | 227044, -3558722, 1 ],
    [ RationalField() | 12770, 1407335, 1 ],
    [ RationalField() | 683, 15033, 1 ],
    [ RationalField() | -109629, -16689750, 1 ],
    [ RationalField() | 34682, -7828144, 1 ],
    [ RationalField() | 125034, -86814567, 1 ],
    [ RationalField() | 82584, 23597748, 1 ],
    [ RationalField() | 258370, -3657545, 1 ],
    [ RationalField() | -7150, -60650095, 1 ],
    [ RationalField() | 17361, 2103639, 1 ],
    [ RationalField() | 19400, -1975300, 1 ],
    [ RationalField() | 5694, 374478, 1 ],
    [ RationalField() | -914, -40607, 1 ],
    [ RationalField() | 129000, 46966935, 1 ],
    [ RationalField() | 98694, -51450147, 1 ],
    [ RationalField() | 30470, 5182562, 1 ],
    [ RationalField() | -186, -17391, 1 ],
    [ RationalField() | 103305, -81708998, 1 ],
    [ RationalField() | 478920, -10157940, 1 ],
    [ RationalField() | -136022, -28288499, 1 ],
    [ RationalField() | -731, -14260, 1 ],
    [ RationalField() | 3220, 140332, 1 ],
    [ RationalField() | -1447, -11177, 1 ],
    [ RationalField() | 1564, -15734, 1 ],
    [ RationalField() | 26437, -1692169, 1 ],
    [ RationalField() | 4860, -1329210, 1 ],
    [ RationalField() | -57901, -7805415, 1 ],
    [ RationalField() | 58291, 13746014, 1 ],
    [ RationalField() | 529420, -16479710, 1 ],
    [ RationalField() | 1200, -103632, 1 ],
    [ RationalField() | 75600, 12458376, 1 ],
    [ RationalField() | 65550, -21752655, 1 ],
    [ RationalField() | -102733, -16081374, 1 ],
    [ RationalField() | 115761, -12424081, 1 ],
    [ RationalField() | -43860, -11625615, 1 ],
    [ RationalField() | -29480, -3810620, 1 ],
    [ RationalField() | 49946, -3411135, 1 ],
    [ RationalField() | 0, -78720, 1 ],
    [ RationalField() | 9492, 927349, 1 ],
    [ RationalField() | 4772, -2285336, 1 ],
    [ RationalField() | 4100, 128360, 1 ],
    [ RationalField() | 7107, 594946, 1 ],
    [ RationalField() | 357574, -622307, 1 ],
    [ RationalField() | 15584, 1761248, 1 ],
    [ RationalField() | 192180, -36242340, 1 ],
    [ RationalField() | 147640, -67393100, 1 ],
    [ RationalField() | 83450, -6258880, 1 ],
    [ RationalField() | 5994, -249327, 1 ],
    [ RationalField() | 17197, 2024366, 1 ],
    [ RationalField() | 44550, 9288999, 1 ],
    [ RationalField() | -62522, -19197575, 1 ],
    [ RationalField() | 42870, -2142015, 1 ],
    [ RationalField() | 1183, -8512, 1 ],
    [ RationalField() | 3208, 185362, 1 ],
    [ RationalField() | -2139, -810731, 1 ],
    [ RationalField() | 19218, 2769258, 1 ],
    [ RationalField() | -25610, -20997275, 1 ],
    [ RationalField() | -73596, -19482702, 1 ],
    [ RationalField() | -714, -5865, 1 ],
    [ RationalField() | 9371, 776250, 1 ],
    [ RationalField() | 148074, -566697, 1 ],
    [ RationalField() | 6984, 560808, 1 ],
    [ RationalField() | 46074, -24086787, 1 ],
    [ RationalField() | 53268, -455774, 1 ],
    [ RationalField() | 1076, -10868, 1 ],
    [ RationalField() | 49254, -3192337, 1 ],
    [ RationalField() | 63360, -25567680, 1 ],
    [ RationalField() | 95504, -42584092, 1 ],
    [ RationalField() | 124464, -40020612, 1 ],
    [ RationalField() | 189220, -21133550, 1 ],
    [ RationalField() | 31832, 5669834, 1 ],
    [ RationalField() | -40796, -10546802, 1 ],
    [ RationalField() | 12064, -3467567, 1 ],
    [ RationalField() | -27006, -3353322, 1 ],
    [ RationalField() | -6320, -293240, 1 ],
    [ RationalField() | 23261, 3521070, 1 ],
    [ RationalField() | -1112, -69008, 1 ],
    [ RationalField() | 1991, 18660, 1 ],
    [ RationalField() | 71561, -20049621, 1 ],
    [ RationalField() | -9187, -693412, 1 ],
    [ RationalField() | -25736, -1102862, 1 ],
    [ RationalField() | -33166, -5618662, 1 ],
    [ RationalField() | -4810, -509920, 1 ],
    [ RationalField() | 3044, 132128, 1 ],
    [ RationalField() | 7043, 559194, 1 ],
    [ RationalField() | 71944, 11345788, 1 ],
    [ RationalField() | 184, -1032032, 1 ],
    [ RationalField() | 3267, 140326, 1 ],
    [ RationalField() | 20330, -401479, 1 ],
    [ RationalField() | 6651, 309224, 1 ],
    [ RationalField() | -9744, -656250, 1 ],
    [ RationalField() | 64633, 9778484, 1 ],
    [ RationalField() | 4350, -173745, 1 ],
    [ RationalField() | 35971, -11663190, 1 ],
    [ RationalField() | 151, 1772, 1 ],
    [ RationalField() | 4574, 306368, 1 ],
    [ RationalField() | 27854, -218857, 1 ],
    [ RationalField() | 22514, 1003328, 1 ],
    [ RationalField() | 6402, 467199, 1 ],
    [ RationalField() | -4786, -426532, 1 ],
    [ RationalField() | -8916, -435462, 1 ],
    [ RationalField() | 21196, -124163, 1 ],
    [ RationalField() | 54600, 1600200, 1 ],
    [ RationalField() | 18060, -6452880, 1 ],
    [ RationalField() | 77080, -1080350, 1 ],
    [ RationalField() | 1596, 54337, 1 ],
    [ RationalField() | -1545, -63292, 1 ],
    [ RationalField() | 21227, -262489, 1 ],
    [ RationalField() | 3824, 133748, 1 ],
    [ RationalField() | -4879, -187569, 1 ],
    [ RationalField() | 920, 27485, 1 ],
    [ RationalField() | 954, -443997, 1 ],
    [ RationalField() | -133, -3791, 1 ],
    [ RationalField() | 156, 1875, 1 ],
    [ RationalField() | 29040, 891105, 1 ],
    [ RationalField() | -1119, -178081, 1 ],
    [ RationalField() | -3718, -272866, 1 ],
    [ RationalField() | 5920, 265555, 1 ],
    [ RationalField() | 640, -51800, 1 ],
    [ RationalField() | -872, -17159, 1 ],
    [ RationalField() | -150, -33000, 1 ],
    [ RationalField() | 16592, 2088344, 1 ],
    [ RationalField() | 14270, -207235, 1 ],
    [ RationalField() | -1190, -174845, 1 ],
    [ RationalField() | 4414, 256345, 1 ],
    [ RationalField() | 1960, -1106630, 1 ],
    [ RationalField() | 11480, -1228780, 1 ],
    [ RationalField() | -10036, -1256242, 1 ],
    [ RationalField() | 5747, -594594, 1 ],
    [ RationalField() | 7506, 668919, 1 ],
    [ RationalField() | 1600, 64720, 1 ],
    [ RationalField() | -2500, -91150, 1 ],
    [ RationalField() | 263, 4048, 1 ],
    [ RationalField() | 3617, 193266, 1 ],
    [ RationalField() | 733, 17721, 1 ],
    [ RationalField() | -303, -2719, 1 ],
    [ RationalField() | -2566, -55417, 1 ],
    [ RationalField() | 2996, -3698, 1 ],
    [ RationalField() | 6762, -911145, 1 ],
    [ RationalField() | 2821, -314031, 1 ],
    [ RationalField() | 356, -646, 1 ],
    [ RationalField() | 914, -110707, 1 ],
    [ RationalField() | 499, 10222, 1 ],
    [ RationalField() | 346, 6375, 1 ],
    [ RationalField() | 173, -1972, 1 ],
    [ RationalField() | 586, 13162, 1 ],
    [ RationalField() | 1076, -81218, 1 ],
    [ RationalField() | 10274, -1173997, 1 ],
    [ RationalField() | 4910, -26815, 1 ],
    [ RationalField() | 1850, 74045, 1 ],
    [ RationalField() | 194, -14137, 1 ],
    [ RationalField() | 7237, 513521, 1 ],
    [ RationalField() | 934, 21646, 1 ],
    [ RationalField() | 1037, 27201, 1 ],
    [ RationalField() | 1640, -192340, 1 ],
    [ RationalField() | 1400, 33620, 1 ],
    [ RationalField() | 6324, -24582, 1 ],
    [ RationalField() | 6113, -36657, 1 ],
    [ RationalField() | -1446, -32757, 1 ],
    [ RationalField() | 1541, -10851, 1 ],
    [ RationalField() | 1064, 35168, 1 ],
    [ RationalField() | 624, -38922, 1 ],
    [ RationalField() | 273, 4387, 1 ],
    [ RationalField() | -49, -964, 1 ],
    [ RationalField() | 1664, 143663, 1 ],
    [ RationalField() | -1390, -66505, 1 ],
    [ RationalField() | 390, -72765, 1 ],
    [ RationalField() | -1035, -44550, 1 ],
    [ RationalField() | 46, -506, 1 ],
    [ RationalField() | 1214, 41468, 1 ],
    [ RationalField() | 45, 224, 1 ],
    [ RationalField() | 471, 10530, 1 ],
    [ RationalField() | 554, 10118, 1 ],
    [ RationalField() | 994, 12868, 1 ],
    [ RationalField() | 1239, -67505, 1 ],
    [ RationalField() | -38, -1086, 1 ],
    [ RationalField() | 814, 22869, 1 ],
    [ RationalField() | 591, 14004, 1 ],
    [ RationalField() | 1438, 24551, 1 ],
    [ RationalField() | 642, 16579, 1 ],
    [ RationalField() | -208, -15496, 1 ],
    [ RationalField() | 484, 10846, 1 ],
    [ RationalField() | 3280, -52460, 1 ],
    [ RationalField() | 1541, -146301, 1 ],
    [ RationalField() | -910, -35185, 1 ],
    [ RationalField() | 5240, -21100, 1 ],
    [ RationalField() | -223, -5937, 1 ],
    [ RationalField() | 1450, 34020, 1 ],
    [ RationalField() | -743, -11329, 1 ],
    [ RationalField() | 528, 7800, 1 ],
    [ RationalField() | 93, 233, 1 ],
    [ RationalField() | -154, -682, 1 ],
    [ RationalField() | 162, -5625, 1 ],
    [ RationalField() | 2414, -16507, 1 ],
    [ RationalField() | 634, 13333, 1 ],
    [ RationalField() | 1934, -21127, 1 ],
    [ RationalField() | 352, -1100, 1 ],
    [ RationalField() | 550, -16655, 1 ],
    [ RationalField() | 170, 1007, 1 ],
    [ RationalField() | 462, -25641, 1 ],
    [ RationalField() | 1774, -17057, 1 ],
    [ RationalField() | 350, -4765, 1 ],
    [ RationalField() | -108, -459, 1 ],
    [ RationalField() | -386, -3767, 1 ],
    [ RationalField() | -109, -1926, 1 ],
    [ RationalField() | -86, -782, 1 ],
    [ RationalField() | 264, -3252, 1 ],
    [ RationalField() | 224, -2947, 1 ],
    [ RationalField() | 14, 473, 1 ],
    [ RationalField() | -70, -280, 1 ],
    [ RationalField() | 30, -435, 1 ],
    [ RationalField() | 264, 2028, 1 ],
    [ RationalField() | 392, -1246, 1 ],
    [ RationalField() | 40, 220, 1 ],
    [ RationalField() | 64, -230, 1 ],
    [ RationalField() | -19, -53, 1 ],
    [ RationalField() | 64, -452, 1 ],
    [ RationalField() | 75, 375, 1 ],
    [ RationalField() | -5, -23, 1 ],
    [ RationalField() | 49, 122, 1 ],
    [ RationalField() | 40, 115, 1 ],
    [ RationalField() | 27, -119, 1 ],
    [ RationalField() | -18, -70, 1 ],
    [ RationalField() | 4, 7, 1 ],
    [ RationalField() | 10, -75, 1 ],
    [ RationalField() | 5, -8, 1 ],
    [ RationalField() | -9, -16, 1 ],
    [ RationalField() | 0, 24, 1 ],
    [ RationalField() | 133150, 34092550, 1 ],
    [ RationalField() | 4180, 239470, 1 ],
    [ RationalField() | 560957, -843319599, 1 ],
    [ RationalField() | 63645, -56766990, 1 ],
    [ RationalField() | 1630905, -94037130, 1 ],
    [ RationalField() | 359310, -535998645, 1 ],
    [ RationalField() | 1220, 12108830, 1 ],
    [ RationalField() | 262244, 131251598, 1 ],
    [ RationalField() | 208694, 86111783, 1 ],
    [ RationalField() | 1525, -1383938, 1 ],
    [ RationalField() | 1424130, -15064065, 1 ],
    [ RationalField() | 96694, -17284202, 1 ],
    [ RationalField() | -34900, -6556348, 1 ],
    [ RationalField() | -10614, -1780350, 1 ],
    [ RationalField() | -98426, -24864962, 1 ],
    [ RationalField() | 39524, -20558527, 1 ],
    [ RationalField() | 94668, 19789626, 1 ],
    [ RationalField() | 401090, 39514130, 1 ],
    [ RationalField() | -526060, -335409505, 1 ],
    [ RationalField() | 2553540, -91788555, 1 ],
    [ RationalField() | 296570, 161333172, 1 ],
    [ RationalField() | 300037, 164691995, 1 ],
    [ RationalField() | 132002, 47437871, 1 ],
    [ RationalField() | 78634, -190247, 1 ],
    [ RationalField() | 21140, -4654300, 1 ],
    [ RationalField() | -325, 64310, 1 ],
    [ RationalField() | 15233, 1887133, 1 ],
    [ RationalField() | 541250, -169110205, 1 ],
    [ RationalField() | -23300, -2408990, 1 ],
    [ RationalField() | -3934, -239197, 1 ],
    [ RationalField() | 370200, 122020620, 1 ],
    [ RationalField() | 69424, 14918248, 1 ],
    [ RationalField() | -640616, -840519692, 1 ],
    [ RationalField() | -179806, -47025165, 1 ],
    [ RationalField() | -3219, -8487151, 1 ],
    [ RationalField() | 45360, 9994635, 1 ],
    [ RationalField() | -132704, -57842681, 1 ],
    [ RationalField() | 1713124, 105080308, 1 ],
    [ RationalField() | 73204, 15906358, 1 ],
    [ RationalField() | -235785, -467077067, 1 ],
    [ RationalField() | 12484, 1085233, 1 ],
    [ RationalField() | -55718, -24197309, 1 ],
    [ RationalField() | 279204, 147975108, 1 ],
    [ RationalField() | 508212, -143759130, 1 ],
    [ RationalField() | 256236, 117757297, 1 ],
    [ RationalField() | 593942, -1143560503, 1 ],
    [ RationalField() | 2955284, -752623114, 1 ],
    [ RationalField() | -170888, -74223791, 1 ],
    [ RationalField() | -550730, -341333630, 1 ],
    [ RationalField() | -673216, -653833972, 1 ],
    [ RationalField() | 1587001, -1278638251, 1 ],
    [ RationalField() | 1003134, -7804122, 1 ],
    [ RationalField() | 37872, 6908292, 1 ],
    [ RationalField() | 64270, -28079330, 1 ],
    [ RationalField() | 80490, 22798515, 1 ],
    [ RationalField() | 273504, 128851998, 1 ],
    [ RationalField() | -5892, -293910, 1 ],
    [ RationalField() | 31442, 5449079, 1 ],
    [ RationalField() | 1232314, -722461697, 1 ],
    [ RationalField() | 40358, 6122265, 1 ],
    [ RationalField() | 32090, 5597255, 1 ],
    [ RationalField() | -119276, -18024362, 1 ],
    [ RationalField() | -36619, -16305516, 1 ],
    [ RationalField() | 92177, 11101047, 1 ],
    [ RationalField() | 1560, -84600, 1 ],
    [ RationalField() | 172144, 44419528, 1 ],
    [ RationalField() | 2052544, 831228613, 1 ],
    [ RationalField() | -35980, -7364858, 1 ],
    [ RationalField() | 4610, 86015, 1 ],
    [ RationalField() | -892800, -1033334784, 1 ],
    [ RationalField() | -1081670, -697108271, 1 ],
    [ RationalField() | 471130, -31992290, 1 ],
    [ RationalField() | 168040, 18290380, 1 ],
    [ RationalField() | 8237, 641981, 1 ],
    [ RationalField() | 932932, -175601426, 1 ],
    [ RationalField() | 1121470, -323283905, 1 ],
    [ RationalField() | 2498874, -406221312, 1 ],
    [ RationalField() | 1835158, -1277225066, 1 ],
    [ RationalField() | 1084124, 939765878, 1 ],
    [ RationalField() | 726014, -1503216982, 1 ],
    [ RationalField() | 1886712, -4728533706, 1 ],
    [ RationalField() | 1317330, -389303145, 1 ],
    [ RationalField() | -384293, -793535854, 1 ],
    [ RationalField() | 1202140, -1671609695, 1 ],
    [ RationalField() | 502414, 368348794, 1 ],
    [ RationalField() | -100390, -31969555, 1 ],
    [ RationalField() | 3995992, -778188086, 1 ],
    [ RationalField() | 64211, 16889799, 1 ],
    [ RationalField() | 77394, 18357303, 1 ],
    [ RationalField() | 140621, 50596734, 1 ],
    [ RationalField() | 1801, -468401, 1 ],
    [ RationalField() | -591336, -311535852, 1 ],
    [ RationalField() | 651604, 79614058, 1 ],
    [ RationalField() | 205307, -47724074, 1 ],
    [ RationalField() | 56944, -2626232, 1 ],
    [ RationalField() | 331805, -409198758, 1 ],
    [ RationalField() | 5676, -588225, 1 ],
    [ RationalField() | 423514, 285875803, 1 ],
    [ RationalField() | 1123218, -488087439, 1 ],
    [ RationalField() | 5466420, -346175595, 1 ],
    [ RationalField() | 2744504, 94965528, 1 ],
    [ RationalField() | 478394, 326214293, 1 ],
    [ RationalField() | 71204, -11877082, 1 ],
    [ RationalField() | 493174, -553545707, 1 ],
    [ RationalField() | -93010, -56451040, 1 ],
    [ RationalField() | 7876, 668929, 1 ],
    [ RationalField() | -38720, -6428888, 1 ],
    [ RationalField() | 2678975, 1791326250, 1 ],
    [ RationalField() | -107625, -15669381, 1 ],
    [ RationalField() | 3139944, -5379451572, 1 ],
    [ RationalField() | 67462, -418193, 1 ],
    [ RationalField() | 35980, 7064260, 1 ],
    [ RationalField() | 338525, 165013075, 1 ],
    [ RationalField() | -59, -814499, 1 ],
    [ RationalField() | 6568, 384544, 1 ],
    [ RationalField() | 3112410, 3267960780, 1 ],
    [ RationalField() | 28562, -43454041, 1 ],
    [ RationalField() | 906314, 769787468, 1 ],
    [ RationalField() | 6002670, -2770660446, 1 ],
    [ RationalField() | 208766, 67710113, 1 ],
    [ RationalField() | 31708, -3463304, 1 ],
    [ RationalField() | 180730, -153243365, 1 ],
    [ RationalField() | 2065990, -528433715, 1 ],
    [ RationalField() | 1640474, -1021197757, 1 ],
    [ RationalField() | 903654, 819279423, 1 ],
    [ RationalField() | 876534, -1376498667, 1 ],
    [ RationalField() | 98186, -13166197, 1 ],
    [ RationalField() | -3120, -24502920, 1 ],
    [ RationalField() | 254390, -466680205, 1 ],
    [ RationalField() | -40614, -777342006, 1 ],
    [ RationalField() | 199397, 63605901, 1 ],
    [ RationalField() | 4296410, -724786920, 1 ],
    [ RationalField() | -1075576, -1686127192, 1 ],
    [ RationalField() | -233126, -57663887, 1 ],
    [ RationalField() | 3155311, -34264230, 1 ],
    [ RationalField() | 243610, 119956615, 1 ],
    [ RationalField() | 167864, -24338932, 1 ],
    [ RationalField() | -802570, -1223459685, 1 ],
    [ RationalField() | 58430, 12083285, 1 ],
    [ RationalField() | 211716, 98296537, 1 ],
    [ RationalField() | 673510, -49568630, 1 ],
    [ RationalField() | 45816, 7390792, 1 ],
    [ RationalField() | 906907, -94177854, 1 ],
    [ RationalField() | 259050, -328819425, 1 ],
    [ RationalField() | 497390, 358294820, 1 ],
    [ RationalField() | -257366, -25953317, 1 ],
    [ RationalField() | -260146, -1784063767, 1 ],
    [ RationalField() | 249551, 86297784, 1 ],
    [ RationalField() | 135741, 41715849, 1 ],
    [ RationalField() | -388210, -106883635, 1 ],
    [ RationalField() | -1962508, -3362862346, 1 ],
    [ RationalField() | -54926, -8454857, 1 ],
    [ RationalField() | 515064, -186941172, 1 ],
    [ RationalField() | 172354, -173719637, 1 ],
    [ RationalField() | -69146, -321882527, 1 ],
    [ RationalField() | 7357374, -127546977, 1 ],
    [ RationalField() | 586475, 409736250, 1 ],
    [ RationalField() | 587240, 433962020, 1 ],
    [ RationalField() | 237399, 114226531, 1 ],
    [ RationalField() | 433262, 273045929, 1 ],
    [ RationalField() | 945364, 876324778, 1 ],
    [ RationalField() | 2224600, -8243798015, 1 ],
    [ RationalField() | 7067, -73134, 1 ],
    [ RationalField() | -177376, -83591062, 1 ],
    [ RationalField() | 651884, -3949492, 1 ],
    [ RationalField() | 207770, 84950975, 1 ],
    [ RationalField() | 128240, 39147980, 1 ],
    [ RationalField() | 825770, -257819320, 1 ],
    [ RationalField() | 921028, -499251170, 1 ],
    [ RationalField() | 2290834, 989693383, 1 ],
    [ RationalField() | 1743954, 2375027523, 1 ],
    [ RationalField() | 7125874, -1487615507, 1 ],
    [ RationalField() | 214034, -7607692, 1 ],
    [ RationalField() | 1666990, -334985495, 1 ],
    [ RationalField() | 1164394, 1258173301, 1 ],
    [ RationalField() | -46560, -6005820, 1 ],
    [ RationalField() | 209147, 111839181, 1 ],
    [ RationalField() | -1122370, -856073440, 1 ],
    [ RationalField() | -201623, -46961589, 1 ],
    [ RationalField() | 380550, 230839485, 1 ],
    [ RationalField() | 308021, 87599812, 1 ],
    [ RationalField() | 890, -1903585, 1 ],
    [ RationalField() | 3090730, -9373783925, 1 ],
    [ RationalField() | 321725, 182297587, 1 ],
    [ RationalField() | 2851265, -12480446550, 1 ],
    [ RationalField() | 124864, 39497968, 1 ],
    [ RationalField() | 197310, 89038845, 1 ],
    [ RationalField() | 2842302, 1304543244, 1 ],
    [ RationalField() | 501034, -4608987797, 1 ],
    [ RationalField() | 10791800, -3809777140, 1 ],
    [ RationalField() | 3233330, 5796042020, 1 ],
    [ RationalField() | 6166764, -23925791862, 1 ],
    [ RationalField() | 2612469, -2767266575, 1 ],
    [ RationalField() | 472854, 83732913, 1 ],
    [ RationalField() | 8549760, -5481292020, 1 ],
    [ RationalField() | -1268479, -1753163961, 1 ],
    [ RationalField() | 466524, 310681608, 1 ],
    [ RationalField() | 226340, -1055847850, 1 ],
    [ RationalField() | 285577, 145433642, 1 ],
    [ RationalField() | -12296, -277248977, 1 ],
    [ RationalField() | 57471, 14133764, 1 ],
    [ RationalField() | 200881, 67279327, 1 ],
    [ RationalField() | -1464510, -3680582745, 1 ],
    [ RationalField() | 268870, 24215605, 1 ],
    [ RationalField() | 265790, -3633535, 1 ],
    [ RationalField() | 54377, 12560311, 1 ],
    [ RationalField() | 781180, 135706690, 1 ],
    [ RationalField() | 534560, -1153385950, 1 ],
    [ RationalField() | 21236770, -1578126845, 1 ],
    [ RationalField() | 7020260, -30692810590, 1 ],
    [ RationalField() | 9284380, -2348854130, 1 ],
    [ RationalField() | 733648, 59268037, 1 ],
    [ RationalField() | 588724, -1967957, 1 ],
    [ RationalField() | -32376, -2324612, 1 ],
    [ RationalField() | 165636, 29732457, 1 ],
    [ RationalField() | -413740, -475963825, 1 ],
    [ RationalField() | 66643, 17304299, 1 ],
    [ RationalField() | 672005, 302269872, 1 ],
    [ RationalField() | 3290394, 6164040378, 1 ],
    [ RationalField() | 255452, 99690434, 1 ],
    [ RationalField() | 22149, -17452625, 1 ],
    [ RationalField() | 2081212, 2710614830, 1 ],
    [ RationalField() | 26048, 3382544, 1 ],
    [ RationalField() | 78380, -32342065, 1 ],
    [ RationalField() | 1948522, -15667940, 1 ],
    [ RationalField() | 133416, -141856356, 1 ],
    [ RationalField() | 4110914, -6243517957, 1 ],
    [ RationalField() | 2433994, -12167433752, 1 ],
    [ RationalField() | 28124780295831614, -633269186158652794340287, 1 ],
    [ RationalField() | 441796180766930, -5075901549645669929065, 1 ],
    [ RationalField() | 3130771360, -143151825478520, 1 ],
    [ RationalField() | -38457192737450, 1474514778424869008725, 1 ],
    [ RationalField() | 4749079930, 372145035607795, 1 ],
    [ RationalField() | 10608013754, 495928781873993, 1 ],
    [ RationalField() | -280404670, 78516953577335, 1 ],
    [ RationalField() | 1700721400, 104573670279925, 1 ],
    [ RationalField() | 2725088372980307, -9605297390825289335850, 1 ],
    [ RationalField() | 513693096590, 45621276984574955, 1 ],
    [ RationalField() | 995360785847200, 2748594020277756737200, 1 ],
    [ RationalField() | 503076927862, 33321165840185269, 1 ],
    [ RationalField() | 49423123519100, -162692826515003043925, 1 ],
    [ RationalField() | 18141228654600940, -256160116322820232912970, 1 ],
    [ RationalField() | 999063324059011, -1562473410091211736846, 1 ],
    [ RationalField() | 97547733271117584, 3233119124709061894511478, 1 ],
    [ RationalField() | 95318415140089960, -2587896908902784591364980, 1 ],
    [ RationalField() | 361265076671590, -11661376395107130090035, 1 ],
    [ RationalField() | 1355582496829340, -25964988414875491670260, 1 ],
    [ RationalField() | 7551764402890, 4251194183970598555, 1 ],
    [ RationalField() | 25633731120, 4300489569900480, 1 ],
    [ RationalField() | 5385963889792, 1232583169715959819, 1 ],
    [ RationalField() | 1377109260, 10457410531770, 1 ],
    [ RationalField() | 4704991, 9756606210, 1 ],
    [ RationalField() | 1578793621767, -127787547753498384, 1 ],
    [ RationalField() | 894207452480240, -1567812790021101284995, 1 ],
    [ RationalField() | 5382197852224620, -17292456234460889542410, 1 ],
    [ RationalField() | 1886547446211, -818991044616838236, 1 ],
    [ RationalField() | 2759929447081760, -22610115075775324500880, 1 ],
    [ RationalField() | 198404469676526750, -23595700284149095767621775, 1 ],
    [ RationalField() | 47883813390840, -42018721438814726670, 1 ],
    [ RationalField() | 1223646255257940, -5387930238142145784270, 1 ],
    [ RationalField() | 138481599916, -2789943065762546, 1 ],
    [ RationalField() | 196396962678977412, -9273515813546560831592898, 1 ],
    [ RationalField() | 1131482942897580, -55966759956091712515515, 1 ],
    [ RationalField() | 3826223455222350, -117432613495559584069575, 1 ],
    [ RationalField() | 40376845774795340, 4854534346424183770735910, 1 ],
    [ RationalField() | 63888423249532, 87698782481326167634, 1 ],
    [ RationalField() | 48615684, -23305169238, 1 ],
    [ RationalField() | 9742354216568190, 59530699855560728572785, 1 ],
    [ RationalField() | 2522073549474, -16403111986532191569, 1 ],
    [ RationalField() | 177202910274460, 258370136700653350450, 1 ],
    [ RationalField() | 47914626779760, 293657117482154130120, 1 ],
    [ RationalField() | 35876981746840, 194668460963198283490, 1 ],
    [ RationalField() | 30613126736460, 10344005460058327770, 1 ],
    [ RationalField() | 9944580127160, 2731422689965365920, 1 ],
    [ RationalField() | 68447337560, -12219333034421275, 1 ],
    [ RationalField() | -1165393880, -2072279974441565, 1 ],
    [ RationalField() | 13836353704932080, -94147890666156796130680, 1 ],
    [ RationalField() | 46460359960, -5276206160686160, 1 ],
    [ RationalField() | 19024011552, -2038229957912967, 1 ],
    [ RationalField() | 12700109189634680, 83902473221002056595205, 1 ],
    [ RationalField() | 3246980248265600, -239648432508087748845280, 1 ],
    [ RationalField() | 10050690567080800, -477765758504656843587275, 1 ],
    [ RationalField() | 265747499570952, -2396597459830455126252, 1 ],
    [ RationalField() | -421751120, 1286984086287340, 1 ],
    [ RationalField() | 21556684231, 2567805566393372, 1 ],
    [ RationalField() | 105768634986776580, -2238332907575611970686290, 1 ],
    [ RationalField() | 45992958777416160, -432673144788035341257300, 1 ],
    [ RationalField() | 48451584645740, -58578986849508896545, 1 ],
    [ RationalField() | 279688258, 691668458250, 1 ],
    [ RationalField() | 4076771948080260, 17464591321925723559870, 1 ],
    [ RationalField() | 5236059168200, 714335760045853400, 1 ],
    [ RationalField() | 2761518348380383350, -881447497505924937944151675, 1 ],
    [ RationalField() | 44618057939364, 370609106555421276270, 1 ],
    [ RationalField() | 19236347289330, -21908982024165152775, 1 ],
    [ RationalField() | 8646257012541200, -929821990160428755145600, 1 ],
    [ RationalField() | 24800402235099400, -1772935409258112424690820, 1 ],
    [ RationalField() | 983018475870720, -16477934366710043434110, 1 ],
    [ RationalField() | 15638267008817050, -343248992510306489645645, 1 ],
    [ RationalField() | 1266758289221820, 18089533405928886528930, 1 ],
    [ RationalField() | 114642536100, 5760751052175450, 1 ],
    [ RationalField() | 49719057270247, 39934977621368579476, 1 ],
    [ RationalField() | 820091601490980, 6997238424462632103030, 1 ],
    [ RationalField() | 10995015660, 1346966197593345, 1 ],
    [ RationalField() | 21390350826890858850, 40724320376149089325281820575, 1 ],
    [ RationalField() | 14380189011760, -2309867403774121880, 1 ],
    [ RationalField() | 87561694865185457, -1030952335597222714860489, 1 ],
    [ RationalField() | 20771071745779030580, -3229265771301107085177515290, 1 ],
    [ RationalField() | 9070759878532717, -42066756915874531789859, 1 ],
    [ RationalField() | 207178962687650, -1239557603547358505425, 1 ],
    [ RationalField() | 366730004387, -99311444589477634, 1 ],
    [ RationalField() | 5491611995400, 651884546745223650, 1 ],
    [ RationalField() | 80376441778307160, 1280033429408415266900436, 1 ],
    [ RationalField() | 442619248323956572, -6606064756650523729503158, 1 ],
    [ RationalField() | 4029756606202479280, -2116745851751759279661367640, 1 ],
    [ RationalField() | 111007109130480, -120337834598014064085, 1 ],
    [ RationalField() | 179671517130970480, 6740811846513272188488520, 1 ],
    [ RationalField() | 588389705419, 115097681373895462, 1 ],
    [ RationalField() | 109636472660, -46323275342284330, 1 ],
    [ RationalField() | 21580512997834360, -3310114209481347920510780, 1 ],
    [ RationalField() | 57925692196655600, -6069272720279885374163200, 1 ],
    [ RationalField() | 786419924131240, 2433970423124195541040, 1 ],
    [ RationalField() | 168483527205703539180, -115151320296815667099362060070, 1 ],
    [ RationalField() | 136348715670448587, 2085559373315825012655550, 1 ],
    [ RationalField() | 1973450005433112, 6348686333242446501744, 1 ],
    [ RationalField() | 409636430646, -2566976610846161235, 1 ],
    [ RationalField() | 196081309560, -64046230959105540, 1 ],
    [ RationalField() | 2982244134258509040, -194091714453739605166458300, 1 ],
    [ RationalField() | 130568954650, -1556760558829145, 1 ],
    [ RationalField() | 325911359891, -69880606562062278, 1 ],
    [ RationalField() | 90589622900, -20157506648047930, 1 ],
    [ RationalField() | 4747350124946180, -51823952932908278473090, 1 ],
    [ RationalField() | 50899055977227840, -10923639319184829540596715, 1 ],
    [ RationalField() | 128876510772067440, -19346677019842890241256280, 1 ],
    [ RationalField() | 3731523372, 13872376609191018, 1 ],
    [ RationalField() | 174695079000, 38476768876147920, 1 ],
    [ RationalField() | 88000805087577560, -846942866128487267876980, 1 ],
    [ RationalField() | 12368288625054120, -129610195285709985027060, 1 ],
    [ RationalField() | 541564120267809870, -12042964590237768797804535, 1 ],
    [ RationalField() | 37148508238341420, -324437709945054957408885, 1 ],
    [ RationalField() | 186309778200192920, 38686407210464297070599540, 1 ],
    [ RationalField() | 820219776108120, -10265321875836518482185, 1 ],
    [ RationalField() | 495112679053643170, -143015736158232314759622500, 1 ],
    [ RationalField() | 40574145695547, 10397222040014768226, 1 ],
    [ RationalField() | 542780211960, -257304711233840340, 1 ],
    [ RationalField() | 9438811256, -57822392222814436, 1 ],
    [ RationalField() | 8261655360, 804905044852545, 1 ],
    [ RationalField() | 114200387156916510, -33704029328494309428567855, 1 ],
    [ RationalField() | 274573938462251340, -57875559030164754337887195, 1 ],
    [ RationalField() | 303579613137850840, -6670342193434217846913260, 1 ],
    [ RationalField() | 100055582620392, -29434945920993840696, 1 ],
    [ RationalField() | -3974507436, 271509265353048, 1 ],
    [ RationalField() | 397659861742, -193257365245844471, 1 ],
    [ RationalField() | -543766559950, -50198268975832415929, 1 ],
    [ RationalField() | 1321476158986512529390, 5366920038149647098155064079465, 1 ],
    [ RationalField() | 703133340, -835559071230, 1 ],
    [ RationalField() | 30739130924748599020, -4670237397348287387324561270, 1 ],
    [ RationalField() | 245099454472298300, -97926869040933153360444340, 1 ],
    [ RationalField() | 562685775261652150, -163556448915007149358826075, 1 ],
    [ RationalField() | 8449260292317901100, 3244742072833211326269905990, 1 ],
    [ RationalField() | 800835995154556790, 22932842457430370758042805, 1 ],
    [ RationalField() | 10560285760, 155245646169745, 1 ],
    [ RationalField() | 7113085573333764, 44913944609284579180158, 1 ],
    [ RationalField() | 417556379545526224, -8585799228281302292934632, 1 ],
    [ RationalField() | 3868034576, -6607987483531, 1 ],
    [ RationalField() | 5334260262195790, 138720964646510254779385, 1 ],
    [ RationalField() | 1399317773169193944, 48065749544443790810599188, 1 ],
    [ RationalField() | 44603912943240, 19812006630986252130, 1 ],
    [ RationalField() | 23076200844942286952080, 331683367571818206869322651841720, 1 ],
    [ RationalField() | 4316294735814126570, -320858522670229187275821045, 1 ],
    [ RationalField() | 1501232432966050, -10017997617146257351505, 1 ],
    [ RationalField() | 16374689818443780, 106153549414465744228110, 1 ],
    [ RationalField() | 22852539011460, 62158061309667512880, 1 ],
    [ RationalField() | 1547406980007, -59164672862214644, 1 ],
    [ RationalField() | 505542686355150850, -269568872193846537385575425, 1 ],
    [ RationalField() | 1113387998209711700, -439100748495936361886167060, 1 ],
    [ RationalField() | 1781240045700, -674408966519357250, 1 ],
    [ RationalField() | 358606787280, -151324711224618540, 1 ],
    [ RationalField() | 1344324143524089700, -91306577369025001031849150, 1 ],
    [ RationalField() | 74905892196145080, -5558519162702322830258280, 1 ],
    [ RationalField() | 35373434880, 110364614367864465, 1 ],
    [ RationalField() | 1050703082880, 404547047267148060, 1 ],
    [ RationalField() | 4959734155274460396, -84311797422173822136909078, 1 ],
    [ RationalField() | 102498008018036011220, -48082569872415317134018005610, 1 ],
    [ RationalField() | 232615597124040020, -8680085785194764982645010, 1 ],
    [ RationalField() | 4835943449554476747, -231247708710677907057378929, 1 ],
    [ RationalField() | 2009751770766004660, 78285780891471191680057810, 1 ],
    [ RationalField() | 4980561158006224, 434843405740381537471768, 1 ],
    [ RationalField() | 249802643445756, 112000562994734960118, 1 ],
    [ RationalField() | 810139734049540100, 24610571174290308527229950, 1 ],
    [ RationalField() | 848404051152120, 29838687444723393746820, 1 ],
    [ RationalField() | 3327721724350632, 231652952925728155433808, 1 ],
    [ RationalField() | 788765417831990760, -48334188772608300897829620, 1 ],
    [ RationalField() | 1006080285631826020, -706717265035332222696813635, 1 ],
    [ RationalField() | 2134136650298407370, -1125332082549677931725943685, 1 ],
    [ RationalField() | 106116626742624248913980, -844649362472377783266253258485790, 1 ],
    [ RationalField() | 445695510689278740, -4615628720617741218380010, 1 ],
    [ RationalField() | 8647384418245102236, -188331993582517788150954198, 1 ],
    [ RationalField() | 166192907394880, 61581354030934620700, 1 ],
    [ RationalField() | 1288490328522212790, 425433744255525074215340805, 1 ],
    [ RationalField() | 25500913985851, 343725784887358001250, 1 ],
    [ RationalField() | 30046086979430, 181236566421464792285, 1 ],
    [ RationalField() | 13160377821772720, 35854828418599199477545, 1 ],
    [ RationalField() | 564093527737377, -285097418135382358689, 1 ],
    [ RationalField() | 3266369516256, -3590185606571444916, 1 ],
    [ RationalField() | 177142079520, -986598850305691980, 1 ],
    [ RationalField() | 1938380834526317940, -1772467441765106845046378970, 1 ],
    [ RationalField() | 3973962616383245640, -2764589950886601247445833875, 1 ],
    [ RationalField() | 18946193467484, 94539942806047133138, 1 ],
    [ RationalField() | 13119287211730902800, -3711547632410200411606378900, 1 ],
    [ RationalField() | 3320783811287, -1242478377721316974, 1 ],
    [ RationalField() | 560542923207486970180, 493851512738237477833063893295, 1 ],
    [ RationalField() | 1397139424384587884, 43057958579133823594792523, 1 ],
    [ RationalField() | 50555135777696700, 602850000964673912816355, 1 ],
    [ RationalField() | 11243989234522764720, 796554105256944776751637095, 1 ],
    [ RationalField() | 108142970702727400, 1314000625641663596279995, 1 ],
    [ RationalField() | 3626173342699714040, -4269323119308289203192743920, 1 ],
    [ RationalField() | 7206496879229362780, -6534220884916600326338162990, 1 ],
    [ RationalField() | 26102792273912, 2812365022245523502, 1 ],
    [ RationalField() | 2196172416080941840, -3073137280317471788454375305, 1 ],
    [ RationalField() | 224596950156814350, 207392861209441445501644305, 1 ],
    [ RationalField() | 168082981527680520, -14500034435426790504013410, 1 ],
    [ RationalField() | 402323103803454780, -7331115298674364998964890, 1 ],
    [ RationalField() | 797986437399876762180, -300727407196322574518629156590, 1 ],
    [ RationalField() | 8044744281000, -5087768381865108795, 1 ],
    [ RationalField() | 1227930262650, -915361717567436325, 1 ],
    [ RationalField() | 23370423452420, -37696935150734822530, 1 ],
    [ RationalField() | 184480373000, 696101050176108500, 1 ],
    [ RationalField() | 5082678766367, 3250888479976733511, 1 ],
    [ RationalField() | 81322198637912320, 11242096393313751741660715, 1 ],
    [ RationalField() | 34664947955607391884, -3304174420121040539832078342, 1 ],
    [ RationalField() | 12343234931428620, 556147511300177319754440, 1 ],
    [ RationalField() | 34860524205687, -38413768511372865344, 1 ],
    [ RationalField() | 6603383795977338500, -9909823191176715631612682050, 1 ],
    [ RationalField() | 12754534894599613000, -14905761484664556903354494000, 1 ],
    [ RationalField() | 87497137110210, -498864075630553614945, 1 ],
    [ RationalField() | 1279405404481390, 948588320813550269305, 1 ],
    [ RationalField() | 2518215694027740, -53181533408357481043770, 1 ],
    [ RationalField() | 22995283417079715762100, -177592757688903626006059543431050, 1 ],
    [ RationalField() | 2818320420319582066980, 186314347631965539127202194188510, 1 ],
    [ RationalField() | 27819258161276703940, 2701885897670561843268253450, 1 ]
]
;
//Indicies of curves with highest multiple
highest_multiple := 
\[ 670, 683, 677, 747, 284, 256, 665, 716, 251, 503, 579, 316, 254, 861, 441, 697, 224, 648, 228, 358, 581, 830, 230, 653, 489, 554, 640, 593, 908, 463, 635, 626, 689, 252, 253, 771, 450, 
470, 647, 354, 783, 688, 281, 404, 691, 639, 627, 763, 871, 414, 105, 577, 619, 645, 863, 461, 247, 516, 594, 838, 546, 803, 872, 588, 912, 724, 188, 513, 380, 715, 835, 353, 818, 666, 
383, 884, 578, 360, 540, 484, 301, 471, 696, 625, 659, 548, 333, 217, 249, 371, 875, 658, 449, 632, 678, 674, 797, 4, 522, 509, 210, 384, 403, 282, 307, 590, 592, 682, 359, 469, 221, 712, 
374, 846, 750, 63, 208, 194, 138, 729, 719, 48, 372, 58, 6, 245, 772, 49, 573, 288, 235, 739, 660, 621, 123, 57, 569, 409, 260, 612, 236, 1032, 1101, 887, 995, 915, 445, 216, 1092, 501, 
462, 396, 153, 88, 34, 764, 642, 78, 928, 13, 606, 784, 446, 83, 893, 369, 1125, 532, 976, 89, 779, 657, 201, 294, 243, 701, 541, 744, 543, 570, 101, 385, 182, 992, 266, 145, 1119, 822, 
511, 636, 393, 395, 436, 800, 923, 560, 963, 1129, 280, 806, 969, 646, 728, 39, 528, 246, 126, 1057, 86, 223, 535, 91, 537, 699, 134, 378, 460, 178, 219, 220, 584, 303, 599, 831, 104, 550,
308, 147, 916, 434, 191, 878, 961, 638, 882, 222, 398, 117, 926, 603, 160, 929, 889, 942, 568, 1012, 206, 1055, 1001, 506, 1100, 131, 132, 12, 1103, 700, 29, 176, 299, 866, 624, 933, 155, 
628, 669, 791, 994, 309, 1077, 496, 150, 676, 637, 757, 826, 544, 1045, 1004, 198, 722, 723, 726, 574, 981, 702, 1052, 1028, 1068, 1108, 948, 816, 292, 50, 819, 940, 1031, 106, 1039, 582, 
957, 466, 1074, 947, 667, 817, 680, 184, 468, 580, 108, 966, 229, 141, 1027, 344, 542, 980, 1075, 979, 576, 836, 939, 910, 587, 870, 250, 812, 2, 169, 493, 41, 527, 534, 3, 477, 478, 1018,
124, 770, 743, 136, 74, 774, 287, 855, 847, 76, 291, 67, 28, 258, 148, 70, 921, 411, 166, 479, 157, 279, 694, 849, 322, 566, 203, 71, 326, 367, 437, 720, 128, 735, 130, 808, 54, 781, 175, 
297, 244, 17, 259, 167, 490, 61, 20, 387, 766, 390, 66, 753, 553, 14, 111, 959, 112, 598, 32, 33, 197, 35, 79, 604, 523, 363, 122, 769, 366, 286, 368, 773, 531, 168, 412, 684, 52, 93, 376,
95, 418, 864, 420, 59, 828, 424, 788, 426, 24, 751, 389, 429, 269, 270, 756, 1122, 555, 435, 315, 679, 116, 317, 36, 765, 321, 807, 890, 809, 285, 447, 408, 207, 451, 815, 331, 777, 536, 
51, 174, 377, 94, 298, 703, 97, 504, 342, 343, 465, 265, 428, 65, 591, 430, 673, 917, 69, 1080, 475, 476, 841, 357, 237, 440, 77, 725, 1088, 323, 970, 1, 487, 488, 125, 611, 370, 492, 857,
90, 10, 698, 538, 498, 135, 257, 865, 422, 382, 868, 505, 21, 225, 144, 146, 510, 996, 391, 877, 515, 879, 31, 517, 154, 277, 641, 521, 158, 644, 120, 40, 283, 810, 43, 529, 530, 1016, 
895, 533, 9, 171, 900, 497, 295, 296, 419, 905, 18, 907, 181, 909, 547, 507, 185, 913, 914, 187, 794, 310, 918, 312, 313, 314, 72, 438, 559, 561, 319, 1048, 564, 686, 930, 486, 325, 690, 
328, 935, 936, 209, 898, 332, 820, 416, 457, 1064, 459, 96, 946, 341, 827, 585, 586, 345, 467, 589, 954, 955, 1078, 837, 595, 271, 717, 718, 355, 842, 843, 480, 481, 967, 886, 605, 727, 
768, 972, 609, 974, 732, 854, 613, 614, 494, 495, 1061, 618, 255, 620, 742, 622, 381, 139, 261, 262, 263, 1113, 629, 388, 267, 1117, 512, 634, 311, 272, 152, 274, 275, 519, 762, 1127, 643,
805, 524, 767, 1051, 931, 164, 650, 651, 894, 329, 896, 655, 656, 293, 415, 1022, 902, 661, 662, 421, 300, 423, 302, 425, 790, 305, 306, 671, 672, 551, 552, 351, 433, 798, 799, 1042, 195, 
600, 318, 925, 845, 442, 1090, 848, 971, 1093, 811, 85, 692, 1096, 1058, 695, 1059, 334, 738, 335, 821, 337, 823, 1067, 340, 705, 706, 707, 708, 709, 346, 347, 348, 349, 107, 755, 1120, 
675, 839, 840, 1083, 397, 601, 844, 400, 1128, 1008, 888, 1010, 984, 730, 731, 853, 1015, 1098, 1099, 736, 373, 778, 11, 740, 741, 1037, 985, 1026, 745, 1110, 19, 748, 142, 264, 1115, 752,
874, 633, 565, 1038, 998, 1121, 759, 760, 1043, 883, 1005, 1046, 562, 1047, 860, 1063, 782, 649, 407, 205, 813, 814, 1030, 776, 897, 1060, 1021, 793, 1036, 1076, 904, 824, 785, 664, 787, 
881, 911, 951, 1033, 1034, 859, 616, 1009, 472, 997, 919, 1081, 1082, 327, 721, 681, 965, 885, 832, 833, 375, 458, 850, 851, 1094, 1095, 867, 949, 452, 937, 858, 1072, 899, 834, 617, 944, 
1106, 825, 583, 880, 273, 1071, 1112, 952, 1085, 508, 1020, 631, 876, 1105, 364, 892, 1054, 704, 518, 964, 1126, 990, 789, 953, 993, 983, 1102, 1065, 1104, 663, 1013, 180, 856, 977, 1003, 
1124, 1073, 869, 737, 710, 1024, 1111, 668, 1029, 1123, 1002, 711, 1070, 761, 988, 226, 133, 693, 238, 862, 775, 563, 474, 162, 1000, 248, 924, 1091, 165, 231, 82, 352, 1011, 45, 73, 733, 
56, 500, 891, 204, 37, 199, 121, 1079, 109, 920, 149, 177, 100, 1084, 87, 443, 159, 402, 1062, 792, 350, 268, 448, 379, 1066, 233, 1014, 99, 455, 361, 968, 64, 734, 401, 754, 1116, 336, 
214, 1019, 938, 922, 170, 1023, 453, 1087, 1114, 304, 520, 215, 26, 1109, 119, 973, 62, 330, 796, 829, 1069, 179, 47, 242, 714, 7, 240, 98, 483, 482, 687, 978, 320, 232, 196, 439, 758, 15,
1056, 137, 999, 289, 113, 241, 1089, 958, 27, 25, 239, 186, 975, 84, 903, 989, 1007, 68, 211, 172, 23, 1118, 1044, 53, 102, 549, 991, 356, 213, 1086, 1006, 30, 365, 499, 780, 193, 932, 55,
491, 46, 5, 502, 127, 163, 324, 80, 202, 906, 962, 432, 539, 526, 362, 801, 456, 795, 218, 956, 431, 597, 572, 444, 610, 103, 1049, 943, 161, 38, 227, 464, 413, 44, 804, 749, 927, 75, 22, 
143, 713, 118, 140, 545, 746, 156, 602, 115, 394, 183, 987, 654, 596, 1040, 410, 960, 405, 110, 406, 339, 567, 608, 986, 454, 16, 1041, 873, 1035, 525, 623, 514, 473, 392, 852, 571, 1097, 
802, 615, 901, 278, 386, 982, 81, 607, 1025, 60, 114, 934, 558, 399, 685, 575, 338, 276, 945, 1107, 1050, 42, 190, 192, 92, 652, 234, 941, 786, 427, 173, 417, 129, 557, 200, 290, 1053, 
556, 189, 1017, 950, 485, 8, 212, 630, 151 ]
;
//Indicies of curves with most integral multiples
num_multiples := 
\[ 503, 665, 670, 254, 579, 548, 683, 588, 228, 626, 468, 506, 251, 587, 639, 457, 224, 589, 887, 747, 375, 609, 701, 732, 840, 662, 440, 1038, 892, 203, 768, 210, 250, 246, 230, 255, 635,
433, 1005, 518, 135, 519, 658, 631, 262, 821, 578, 576, 672, 148, 902, 188, 603, 105, 844, 669, 781, 1098, 247, 1123, 164, 128, 532, 138, 169, 543, 167, 1070, 1122, 1102, 71, 32, 437, 97, 
843, 50, 522, 61, 122, 647, 2, 985, 70, 205, 166, 86, 208, 209, 534, 1060, 39, 967, 201, 634, 284, 487, 217, 704, 988, 261, 101, 750, 144, 51, 132, 511, 1051, 743, 96, 959, 879, 72, 598, 
195, 1125, 35, 845, 684, 1008, 120, 229, 971, 1092, 3, 449, 1096, 935, 249, 372, 291, 980, 1021, 1104, 970, 1024, 621, 1106, 460, 1065, 180, 384, 426, 507, 509, 65, 955, 793, 67, 1037, 
998, 555, 677, 274, 720, 761, 1018, 197, 77, 1047, 1009, 889, 404, 1010, 1013, 1054, 125, 853, 653, 141, 573, 535, 91, 52, 660, 14, 256, 861, 702, 984, 314, 139, 974, 1032, 629, 266, 1117,
953, 107, 1077, 1039, 310, 674, 11, 436, 1083, 936, 237, 116, 198, 925, 1046, 929, 403, 244, 863, 977, 1095, 919, 245, 1105, 533, 979, 414, 1036, 538, 1064, 942, 1082, 830, 233, 185, 307, 
994, 467, 282, 593, 1063, 671, 155, 682, 292, 561, 133, 497, 1022, 709, 226, 1113, 142, 952, 358, 225, 872, 19, 344, 508, 346, 1128, 220, 1030, 45, 463, 152, 560, 600, 34, 531, 326, 423, 
165, 111, 123, 542, 586, 841, 1029, 9, 855, 83, 253, 257, 1081, 18, 931, 678, 395, 130, 585, 117, 686, 513, 176, 178, 1080, 648, 650, 1016, 87, 4, 762, 564, 940, 321, 726, 917, 1011, 767, 
784, 462, 219, 59, 584, 48, 896, 63, 697, 779, 727, 216, 1108, 150, 272, 231, 31, 477, 382, 1085, 884, 359, 725, 159, 108, 471, 930, 243, 364, 581, 612, 313, 451, 263, 465, 1101, 374, 928,
1052, 56, 378, 1026, 312, 340, 328, 949, 154, 260, 466, 766, 997, 175, 187, 472, 836, 946, 921, 825, 824, 1068, 875, 398, 869, 199, 835, 445, 281, 645, 536, 944, 69, 174, 540, 644, 748, 
136, 1090, 822, 496, 66, 441, 1087, 738, 696, 1020, 592, 470, 562, 616, 657, 617, 76, 900, 700, 171, 954, 211, 316, 90, 26, 1057, 1129, 817, 1100, 820, 6, 235, 206, 317, 74, 186, 425, 157,
643, 409, 1015, 273, 7, 412, 530, 73, 493, 408, 170, 79, 124, 666, 1109, 812, 47, 996, 387, 182, 388, 17, 270, 64, 325, 315, 476, 920, 153, 36, 240, 963, 642, 269, 29, 407, 811, 529, 85, 
814, 88, 1059, 857, 577, 755, 770, 82, 769, 864, 58, 785, 179, 1031, 342, 628, 1114, 791, 428, 916, 391, 309, 554, 838, 352, 475, 112, 396, 275, 924, 966, 158, 25, 968, 1093, 565, 688, 
1094, 327, 369, 854, 248, 371, 168, 655, 241, 498, 54, 419, 177, 380, 1027, 1069, 544, 624, 546, 62, 992, 1115, 146, 106, 390, 1118, 149, 1079, 434, 516, 961, 1043, 236, 1127, 360, 563, 
160, 121, 242, 40, 850, 771, 1014, 893, 288, 775, 815, 668, 1062, 659, 12, 459, 418, 57, 1067, 866, 98, 100, 301, 21, 1045, 184, 1034, 712, 794, 1078, 109, 1119, 918, 799, 1001, 638, 1084,
976, 1126, 724, 1048, 926, 969, 1091, 741, 689, 569, 1055, 207, 975, 222, 1072, 818, 333, 416, 13, 94, 349, 823, 420, 744, 504, 948, 759, 721, 345, 104, 1116, 833, 389, 41, 351, 957, 717, 
191, 611, 894, 368, 601, 764, 965, 806, 53, 862, 215, 728, 1012, 126, 947, 826, 1042, 627, 776, 737, 899, 145, 915, 1023, 377, 541, 905, 716, 933, 461, 397, 991, 993, 1033, 1086, 618, 415,
376, 606, 675, 904, 580, 973, 898, 1003, 480, 964, 93, 990, 10, 739, 897, 1066, 383, 829, 1019, 1074, 505, 860, 252, 294, 1103, 20, 305, 1112, 293, 722, 614, 131, 574, 89, 673, 478, 303, 
680, 494, 758, 527, 411, 566, 424, 788, 204, 772, 277, 1058, 962, 113, 796, 687, 322, 524, 1121, 559, 636, 692, 813, 452, 193, 808, 591, 1049, 28, 757, 972, 363, 84, 663, 1110, 343, 302, 
331, 213, 807, 24, 484, 849, 232, 622, 797, 194, 718, 881, 640, 923, 883, 334, 483, 1076, 430, 646, 878, 888, 486, 46, 5, 489, 127, 735, 119, 819, 1088, 523, 512, 605, 296, 582, 783, 181, 
99, 707, 910, 939, 267, 914, 306, 162, 551, 756, 474, 958, 595, 839, 922, 115, 599, 37, 401, 886, 268, 280, 161, 458, 15, 43, 286, 448, 787, 490, 736, 495, 537, 1007, 55, 742, 350, 877, 
95, 714, 570, 719, 706, 831, 22, 913, 832, 469, 995, 137, 134, 594, 447, 740, 731, 1124, 1004, 196, 846, 78, 238, 400, 698, 147, 943, 336, 699, 938, 828, 908, 816, 265, 858, 335, 297, 632,
661, 837, 753, 667, 790, 528, 800, 710, 118, 1073, 751, 983, 981, 859, 214, 341, 1002, 33, 279, 481, 778, 951, 1111, 308, 633, 708, 613, 978, 264, 619, 318, 223, 295, 681, 752, 304, 102, 
656, 1071, 373, 357, 907, 450, 492, 895, 140, 435, 438, 49, 330, 488, 366, 329, 934, 803, 865, 568, 502, 183, 890, 798, 1006, 880, 299, 885, 446, 285, 801, 68, 421, 1000, 773, 30, 370, 
572, 1061, 610, 891, 834, 323, 381, 729, 999, 300, 218, 625, 867, 60, 413, 444, 442, 443, 809, 324, 676, 362, 715, 1040, 1041, 114, 1044, 882, 332, 777, 429, 550, 526, 1, 664, 987, 932, 
651, 44, 1056, 491, 937, 510, 361, 847, 1089, 848, 552, 432, 379, 986, 1028, 583, 545, 143, 453, 695, 23, 590, 795, 259, 501, 1120, 960, 353, 637, 355, 517, 763, 912, 319, 482, 765, 1035, 
713, 703, 1025, 649, 690, 691, 733, 734, 641, 347, 103, 1075, 38, 16, 754, 258, 27, 1099, 110, 745, 547, 874, 479, 602, 804, 367, 393, 782, 982, 1097, 520, 694, 394, 693, 871, 431, 870, 
406, 405, 851, 42, 868, 422, 163, 1050, 75, 654, 852, 597, 901, 927, 456, 539, 173, 608, 337, 298, 810, 827, 221, 909, 289, 454, 455, 873, 227, 81, 514, 190, 271, 906, 774, 558, 842, 92, 
278, 792, 805, 200, 685, 283, 499, 567, 500, 1107, 287, 571, 802, 856, 615, 575, 549, 941, 515, 553, 620, 473, 192, 623, 989, 746, 789, 911, 399, 723, 711, 525, 348, 876, 679, 760, 730, 
129, 156, 320, 604, 402, 903, 705, 234, 392, 749, 956, 386, 239, 1053, 596, 439, 354, 410, 607, 338, 950, 202, 172, 945, 311, 151, 786, 652, 1017, 356, 427, 385, 212, 780, 80, 276, 189, 
464, 417, 521, 339, 557, 630, 485, 8, 365, 556, 290 ]
;
//Indicies of curves with smallest heights
height := 
\[ 503, 665, 639, 683, 684, 228, 254, 653, 250, 670, 247, 230, 255, 677, 747, 224, 658, 578, 579, 581, 672, 210, 256, 629, 626, 635, 660, 682, 631, 671, 589, 669, 237, 251, 624, 603, 249, 
463, 243, 686, 750, 246, 457, 634, 532, 662, 594, 548, 588, 543, 245, 538, 511, 252, 167, 605, 587, 468, 632, 420, 701, 585, 520, 687, 535, 821, 536, 638, 609, 244, 433, 460, 440, 576, 
248, 518, 743, 675, 145, 574, 474, 519, 648, 650, 242, 744, 606, 689, 887, 477, 598, 253, 732, 330, 573, 680, 508, 681, 621, 674, 844, 226, 533, 497, 554, 688, 542, 203, 561, 375, 889, 
611, 506, 840, 644, 449, 896, 563, 231, 229, 467, 793, 853, 448, 232, 647, 292, 302, 757, 720, 484, 892, 180, 364, 504, 754, 902, 702, 693, 432, 678, 217, 346, 759, 371, 725, 526, 507, 
685, 262, 378, 233, 372, 612, 704, 703, 843, 425, 829, 445, 225, 465, 600, 487, 666, 836, 451, 178, 768, 560, 593, 428, 541, 534, 617, 166, 284, 401, 781, 586, 779, 500, 261, 668, 107, 
825, 458, 667, 205, 737, 455, 792, 168, 439, 423, 891, 645, 471, 726, 358, 336, 483, 555, 148, 752, 1, 188, 328, 344, 181, 879, 748, 402, 700, 546, 513, 761, 718, 592, 176, 841, 310, 602, 
569, 607, 734, 864, 314, 157, 185, 240, 179, 824, 512, 709, 472, 260, 281, 437, 482, 642, 208, 195, 830, 122, 775, 580, 758, 352, 199, 716, 274, 767, 917, 862, 657, 216, 562, 105, 211, 
415, 135, 545, 746, 616, 350, 540, 845, 564, 170, 517, 498, 496, 584, 441, 174, 368, 340, 426, 201, 796, 238, 618, 664, 215, 872, 214, 509, 804, 206, 198, 712, 597, 320, 741, 61, 762, 379,
466, 197, 522, 436, 478, 614, 869, 158, 643, 738, 628, 317, 556, 655, 549, 676, 577, 897, 241, 196, 418, 659, 636, 544, 65, 627, 625, 663, 453, 382, 177, 282, 361, 464, 861, 236, 138, 239,
733, 291, 187, 696, 873, 565, 169, 571, 494, 480, 434, 305, 408, 610, 523, 697, 572, 903, 552, 419, 567, 823, 894, 673, 850, 304, 601, 770, 527, 93, 925, 316, 776, 791, 125, 443, 530, 895,
691, 633, 220, 263, 128, 159, 863, 582, 763, 397, 414, 795, 539, 374, 99, 171, 164, 213, 3, 124, 489, 59, 367, 855, 234, 875, 431, 646, 326, 595, 784, 599, 728, 307, 162, 94, 977, 904, 
590, 771, 257, 404, 384, 165, 276, 290, 575, 898, 818, 974, 207, 531, 82, 570, 727, 109, 130, 141, 142, 714, 640, 794, 499, 155, 608, 822, 502, 133, 149, 783, 132, 713, 884, 450, 967, 321,
905, 742, 235, 656, 272, 826, 715, 491, 551, 654, 516, 857, 398, 275, 912, 900, 827, 289, 596, 854, 755, 119, 661, 98, 270, 87, 268, 139, 707, 121, 749, 622, 470, 1024, 204, 70, 152, 144, 
77, 416, 708, 913, 349, 154, 456, 481, 557, 766, 893, 293, 886, 403, 651, 652, 514, 266, 1018, 462, 803, 838, 315, 37, 221, 717, 359, 120, 847, 831, 885, 778, 828, 376, 505, 395, 790, 413,
209, 222, 117, 356, 965, 1070, 334, 721, 313, 227, 710, 288, 930, 20, 529, 407, 866, 86, 699, 396, 388, 113, 116, 1065, 108, 852, 186, 719, 312, 442, 389, 724, 101, 62, 459, 476, 711, 411,
867, 360, 9, 377, 740, 591, 1087, 486, 801, 1117, 193, 325, 11, 66, 19, 319, 97, 811, 21, 806, 219, 637, 1113, 619, 351, 64, 102, 833, 273, 391, 769, 835, 424, 461, 91, 964, 212, 258, 333,
988, 998, 96, 444, 383, 380, 620, 1054, 764, 899, 322, 324, 298, 318, 173, 390, 559, 264, 814, 807, 387, 28, 29, 722, 12, 72, 488, 785, 280, 566, 493, 706, 153, 846, 528, 475, 817, 799, 
860, 537, 888, 865, 959, 4, 753, 412, 369, 955, 938, 871, 924, 409, 308, 490, 910, 71, 454, 140, 345, 10, 362, 430, 385, 914, 309, 83, 698, 277, 816, 920, 52, 343, 39, 303, 963, 961, 874, 
641, 146, 568, 739, 50, 1038, 172, 983, 615, 73, 357, 175, 353, 858, 67, 922, 147, 406, 51, 751, 286, 731, 118, 1013, 550, 1010, 877, 301, 820, 327, 473, 798, 45, 294, 53, 63, 916, 394, 
35, 849, 1034, 47, 973, 104, 954, 760, 48, 834, 780, 479, 495, 218, 32, 34, 815, 136, 990, 812, 525, 968, 1033, 14, 1094, 1090, 223, 447, 386, 613, 929, 2, 1060, 1051, 832, 604, 342, 191, 
623, 160, 997, 111, 1005, 1030, 469, 341, 400, 1093, 269, 919, 1085, 446, 182, 942, 649, 923, 1023, 399, 915, 285, 1042, 935, 354, 183, 355, 524, 1104, 1102, 558, 311, 69, 936, 788, 1019, 
940, 123, 43, 331, 797, 952, 1121, 429, 435, 679, 392, 735, 17, 777, 692, 921, 381, 994, 953, 1062, 18, 808, 1069, 786, 393, 745, 980, 908, 970, 137, 85, 200, 373, 1066, 150, 971, 890, 
839, 782, 279, 297, 800, 837, 984, 813, 772, 25, 1115, 189, 883, 56, 89, 985, 1032, 115, 1116, 306, 630, 978, 956, 90, 184, 405, 868, 979, 339, 1008, 901, 41, 278, 1101, 736, 1114, 100, 
1014, 906, 1040, 1109, 156, 878, 1009, 332, 68, 40, 949, 1039, 848, 1099, 789, 1021, 54, 1015, 501, 1124, 583, 427, 31, 756, 1022, 79, 329, 810, 190, 127, 1036, 26, 1026, 452, 194, 1078, 
1092, 1037, 787, 192, 323, 1046, 958, 163, 1077, 485, 143, 510, 1047, 773, 7, 267, 729, 417, 1063, 335, 1052, 24, 1064, 1098, 1125, 966, 1061, 1082, 856, 765, 690, 937, 1083, 969, 202, 58,
23, 1095, 819, 15, 946, 78, 1118, 1096, 944, 1020, 30, 76, 1105, 515, 1106, 870, 1004, 36, 338, 1122, 859, 882, 347, 1123, 363, 1080, 876, 1059, 907, 365, 161, 22, 694, 705, 1108, 1041, 
410, 1000, 1048, 1053, 1071, 492, 1011, 42, 1079, 991, 880, 993, 438, 88, 931, 547, 1035, 972, 1006, 948, 730, 300, 909, 962, 103, 112, 992, 126, 986, 337, 1091, 95, 106, 1003, 809, 1068, 
695, 366, 802, 928, 271, 283, 265, 1029, 881, 939, 1089, 110, 927, 74, 911, 1031, 1126, 1044, 84, 295, 5, 553, 114, 296, 421, 1016, 1056, 1043, 287, 299, 46, 27, 151, 842, 1081, 723, 44, 
999, 134, 1120, 75, 1058, 774, 951, 129, 1076, 918, 131, 1127, 960, 80, 1107, 57, 1111, 38, 422, 1110, 1100, 348, 60, 989, 987, 81, 1067, 1084, 941, 521, 975, 950, 55, 33, 1088, 926, 932, 
13, 945, 1112, 1073, 933, 1002, 16, 1128, 943, 1007, 996, 259, 1017, 851, 92, 957, 934, 1086, 1097, 976, 947, 1129, 370, 1012, 1027, 1072, 1049, 1055, 1050, 1001, 1074, 1045, 1119, 1103, 
805, 6, 49, 982, 1075, 1028, 995, 1057, 1025, 8, 981 ]
;


==> anc/highest_integral_points.m <==
Curves := [
EllipticCurve([30031, 115746540, 2603255431140, 0, 0]), //272
EllipticCurve([-180839, 441451920, -78666732144000, 0, 0]), //244
EllipticCurve([-151801, 698289900, -102037611637500, 0, 0]), //236
EllipticCurve([-113051, 105225120, -11790474696000, 0, 0]), //230
EllipticCurve([-17189, -106177890, 2269552398750, 0, 0]), //204
EllipticCurve([-1031, 77520, -72558720, 0, 0]), //202
EllipticCurve([-23639, -71404080, 1912486878720, 0, 0]), //202
EllipticCurve([-19289, 14922600, -271964385000, 0, 0]), //194
EllipticCurve([-21599, 23030280, -467606805120, 0, 0]), //190
EllipticCurve([-12905, 8288280, -100926385560, 0, 0]), //174
EllipticCurve([-73601, 151464390, -10774570847040, 0, 0]), //170
EllipticCurve([-90691, 422327136, -35966223556032, 0, 0]), //170
EllipticCurve([-74309, -1251260010, 109358873613990, 0, 0]), //168
EllipticCurve([-5825, 1918620, -10446885900, 0, 0]), //168
EllipticCurve([-251129, 855127350, -211305388694400, 0, 0]), //168
EllipticCurve([-9329, 5419260, -30288244140, 0, 0]), //166
EllipticCurve([-6161, -2222220, 14499985500, 0, 0]), //164
EllipticCurve([-54791, 175245840, -8933331939840, 0, 0]), //164
EllipticCurve([-89879, 462545160, -38698378266240, 0, 0]), //164
EllipticCurve([-302353, -20602345764, 7331571365922804, 0, 0]), //164
EllipticCurve([-17759, -5969040, 108302261760, 0, 0]), //162
EllipticCurve([-209609, 1486004520, -299912862249000, 0, 0]), //162
EllipticCurve([-86369, 265597200, -22051207530000, 0, 0]), //158
EllipticCurve([-12371, 9738960, -109913902560, 0, 0]), //158
EllipticCurve([-12688, -11601450, 156619575000, 0, 0]), //158
EllipticCurve([-8231, 4541328, -34332439680, 0, 0]), //156
EllipticCurve([-12449, 8288280, -95555580120, 0, 0]), //154
EllipticCurve([-73109, -496527570, 39213264840750, 0, 0]), //154
EllipticCurve([-41821, 95001270, -3719394721770, 0, 0]), //152
EllipticCurve([439, -123900, 32337900, 0, 0]), //152
EllipticCurve([15529, 34772640, 380551772160, 0, 0]), //152
EllipticCurve([-16121, 19545240, -285849135000, 0, 0]), //152
EllipticCurve([201631, 4414105080, 753818795037000, 0, 0]), //152
EllipticCurve([-572819, 9392755680, -5211570489048000, 0, 0]), //150
EllipticCurve([58529, -486105840, -31141884533760, 0, 0]), //146
EllipticCurve([-106604, 388843455, -39895338483000, 0, 0]), //146
EllipticCurve([-13841, -18378360, 275399724600, 0, 0]), //146
EllipticCurve([-100439, 554506680, -51981674209920, 0, 0]), //144
EllipticCurve([16021, 36216180, 398957438880, 0, 0]), //144
EllipticCurve([-14129, -34354320, 551902150800, 0, 0]), //144
EllipticCurve([51721, 460338840, 16505909447040, 0, 0]), //144
EllipticCurve([-5429, 2062830, -10229573970, 0, 0]), //142
EllipticCurve([-17119, -24646440, 453494496000, 0, 0]), //142
EllipticCurve([-7151, 2817360, -18865042560, 0, 0]), //142
EllipticCurve([-4376609, 459759720420, -1960428780902772180, 0, 0]), //142
EllipticCurve([-13073, -64592220, 1063252533420, 0, 0]), //140
EllipticCurve([12199, -15825810, -70646415840, 0, 0]), //140
EllipticCurve([-6199, 1979040, -11478432000, 0, 0]), //138
EllipticCurve([1555, 245310, 72857070, 0, 0]), //138
EllipticCurve([-23501, 39369330, -842936724630, 0, 0]), //138
EllipticCurve([-118481, 376264980, -43308475462980, 0, 0]), //136
EllipticCurve([1531, 352170, 218697570, 0, 0]), //136
EllipticCurve([-199661, 2258928210, -420106432782960, 0, 0]), //136
EllipticCurve([-3329, 626340, -1922237460, 0, 0]), //134
EllipticCurve([-599, -292560, 252771840, 0, 0]), //134
EllipticCurve([12511, 22019760, 245542343760, 0, 0]), //134
EllipticCurve([479651, -13843499670, -6989527609384320, 0, 0]), //134
EllipticCurve([-13205, 2782770, -36139833990, 0, 0]), //134
EllipticCurve([-2185, -2762760, 8357349000, 0, 0]), //132
EllipticCurve([130817, 888758640, 110689556060160, 0, 0]), //132
EllipticCurve([-12245, 10225110, -114756409530, 0, 0]), //132
EllipticCurve([-67682, 124164810, -8157876346620, 0, 0]), //132
EllipticCurve([-778, -146370, 134367660, 0, 0]), //132
EllipticCurve([-173939, 1767385620, -285934715146080, 0, 0]), //132
EllipticCurve([-1973, -13030160, -10841093120, 0, 0]), //132
EllipticCurve([-1769, -482460, 959612940, 0, 0]), //130
EllipticCurve([-71329, -193132170, 14330407014000, 0, 0]), //130
EllipticCurve([271, -1344420, 1706068980, 0, 0]), //130
EllipticCurve([-22231, -147228480, 3995192033280, 0, 0]), //128
EllipticCurve([95, -3058770, -3034299840, 0, 0]), //128
EllipticCurve([-18671, -44554440, 923880867840, 0, 0]), //128
EllipticCurve([128389, 2635252620, 261838700323200, 0, 0]), //128
EllipticCurve([446279, 6247170720, 2710616139554400, 0, 0]), //128
EllipticCurve([365119, 11405293200, 3733807861350000, 0, 0]), //128
EllipticCurve([-6299, 1777860, -10638714240, 0, 0]), //128
EllipticCurve([-3551, -1191960, 4691554560, 0, 0]), //128
EllipticCurve([11689, 26174280, 192223912320, 0, 0]), //126
EllipticCurve([649, 57288, 24748416, 0, 0]), //126
EllipticCurve([-247079, 3543210720, -814314860513280, 0, 0]), //126
EllipticCurve([-521, -553320, 522887400, 0, 0]), //124
EllipticCurve([-57721, 143484120, -7837820055000, 0, 0]), //124
EllipticCurve([829, -67080, -18111600, 0, 0]), //124
EllipticCurve([-75569, 92362710, -6862918803840, 0, 0]), //124
EllipticCurve([-1391, 111720, -144789120, 0, 0]), //122
EllipticCurve([-6029, 2156310, -11935175850, 0, 0]), //122
EllipticCurve([6449, -4684680, -32530417920, 0, 0]), //122
EllipticCurve([-7111, 3478440, -22595946240, 0, 0]), //122
EllipticCurve([-1109, -287430, 400964850, 0, 0]), //122
EllipticCurve([-1951, 258216, -462723072, 0, 0]), //122
EllipticCurve([-945389, 25379722830, -23247191619209250, 0, 0]), //122
EllipticCurve([-8339, 4384800, -33385867200, 0, 0]), //122
EllipticCurve([-2414871, 107665906920, -254866734861024000, 0, 0]), //122
EllipticCurve([-5897, -6056820, 41846569380, 0, 0]), //122
EllipticCurve([-11527, -22305360, 296928952320, 0, 0]), //122
EllipticCurve([4519, 3023160, 6285149640, 0, 0]), //122
EllipticCurve([-521936, -3827339670, 2027150456215500, 0, 0]), //122
EllipticCurve([511, 78540, 13430340, 0, 0]), //120
EllipticCurve([6151, 4961880, 27464005800, 0, 0]), //120
EllipticCurve([-198959, -967360680, 197248712094720, 0, 0]), //120
EllipticCurve([-200097, -6987860880, 1597823305238160, 0, 0]), //120
EllipticCurve([-1939441, 100550121672, -189250713155319816, 0, 0]), //120
EllipticCurve([-3449, 698796, -2245231548, 0, 0]), //118
EllipticCurve([3041, 1178520, 2074195200, 0, 0]), //118
EllipticCurve([8887, -20794740, -211669658460, 0, 0]), //118
EllipticCurve([7861, 6104700, 27690919200, 0, 0]), //118
EllipticCurve([-963, -581196, 767178720, 0, 0]), //118
EllipticCurve([-3592727, -154039542384, 560220866272843776, 0, 0]), //118
EllipticCurve([-2081, 323400, -608315400, 0, 0]), //116
EllipticCurve([-12989, 11249070, -132727776930, 0, 0]), //116
EllipticCurve([3719, 2378640, 2794902000, 0, 0]), //116
EllipticCurve([-5084, 1845090, -8468963100, 0, 0]), //116
EllipticCurve([-741199, 17591814240, -12582791420559360, 0, 0]), //116
EllipticCurve([1961, -502320, -1083001920, 0, 0]), //116
EllipticCurve([-78871, 199648680, -15096634586880, 0, 0]), //116
EllipticCurve([423761, 15164189040, 5873029758435840, 0, 0]), //116
EllipticCurve([-473489, 7764141000, -3537536743125000, 0, 0]), //116
EllipticCurve([-2364821, 162758524110, -372615296134331250, 0, 0]), //116
EllipticCurve([-12731, 12235080, -140287427280, 0, 0]), //116
EllipticCurve([6319, 6162660, 26345371500, 0, 0]), //114
EllipticCurve([-82679, -225792840, 19305287820000, 0, 0]), //114
EllipticCurve([9593, -70246176, -949728299520, 0, 0]), //114
EllipticCurve([21071, 76062840, 443522420040, 0, 0]), //114
EllipticCurve([-473069, 3652338690, -1698611416251750, 0, 0]), //114
EllipticCurve([-2711, -634680, 1850726880, 0, 0]), //112
EllipticCurve([-4421, -113322, 504849510, 0, 0]), //112
EllipticCurve([585689, 24326225616, 13092569236336128, 0, 0]), //112
EllipticCurve([-28121, 58565220, -1491129066420, 0, 0]), //112
EllipticCurve([-2124509, 103109344590, -213598740519029250, 0, 0]), //112
EllipticCurve([-4090, 1193010, -4445155260, 0, 0]), //112
EllipticCurve([-8097, 3637284, -27574250004, 0, 0]), //112
EllipticCurve([-89, -27300, 5159700, 0, 0]), //110
EllipticCurve([-5601, 1799160, -9400611000, 0, 0]), //110
EllipticCurve([5911, -1776060, -10960066260, 0, 0]), //110
EllipticCurve([-4091, -2205420, 10003785120, 0, 0]), //110
EllipticCurve([-6791, -12235080, 103949239680, 0, 0]), //110
EllipticCurve([61159, 232091640, 13316257845000, 0, 0]), //110
EllipticCurve([-1806929, 51185224860, -90945344493774540, 0, 0]), //110
EllipticCurve([-10505, -411060, 4339560420, 0, 0]), //110
EllipticCurve([-168251, 1434333180, -226475471789280, 0, 0]), //110
EllipticCurve([-5791, -22933680, 188056176000, 0, 0]), //110
EllipticCurve([-14561, -8303988, 125332090884, 0, 0]), //110
EllipticCurve([-129391, -23570861160, 5340591438188160, 0, 0]), //110
EllipticCurve([-5941, 1531530, -8630171550, 0, 0]), //108
EllipticCurve([-51119, -54259920, 2833670062080, 0, 0]), //108
EllipticCurve([21511, 34364616, 699904134072, 0, 0]), //108
EllipticCurve([-40395, -868888020, 49387595056800, 0, 0]), //108
EllipticCurve([-117631, -1301858640, 167679392832000, 0, 0]), //108
EllipticCurve([-30629, 67373670, -1862140865130, 0, 0]), //108
EllipticCurve([-218009, 354479580, -76634585920620, 0, 0]), //108
EllipticCurve([-222049, -6206660460, 1537942188722940, 0, 0]), //108
EllipticCurve([-5111, 133560, -677950560, 0, 0]), //108
EllipticCurve([-316631, 4505211480, -1348752192036480, 0, 0]), //108
EllipticCurve([-1745449, 99607880190, -167586672535988160, 0, 0]), //108
EllipticCurve([6319, 5052840, 15961921560, 0, 0]), //108
EllipticCurve([-657469, 5375640270, -3485774801038530, 0, 0]), //106
EllipticCurve([-7295, 2782560, -18832366080, 0, 0]), //106
EllipticCurve([-29801, -111264570, 3749170950720, 0, 0]), //106
EllipticCurve([-6581, -1645098, 11356111494, 0, 0]), //106
EllipticCurve([-2189, -2728950, 9111964050, 0, 0]), //106
EllipticCurve([-89, -3472080, 5031043920, 0, 0]), //106
EllipticCurve([441935, -3180361800, -1424824348932600, 0, 0]), //106
EllipticCurve([-716311, -24581791080, 18387179727840000, 0, 0]), //106
EllipticCurve([-8219, 3566472, -27540296784, 0, 0]), //106
EllipticCurve([-1859, -1806420, 4812302880, 0, 0]), //104
EllipticCurve([-18899, -26798772, 540263243520, 0, 0]), //104
EllipticCurve([-53891, -49069020, 2695655682720, 0, 0]), //104
EllipticCurve([-29581, -106497090, 3543264681390, 0, 0]), //104
EllipticCurve([-7135, -13811616, 125519966208, 0, 0]), //104
EllipticCurve([-89, -567630, -250324830, 0, 0]), //104
EllipticCurve([-192813, 902071170, -169301519026640, 0, 0]), //104
EllipticCurve([-12399, 12344376, -136874441088, 0, 0]), //104
EllipticCurve([-671, -135720, 110747520, 0, 0]), //104
EllipticCurve([-13196, 11413290, -137027959740, 0, 0]), //104
EllipticCurve([-59441, 170365140, -9452709792900, 0, 0]), //104
EllipticCurve([-343471, -8791353480, 3223578328632480, 0, 0]), //104
EllipticCurve([-501479, 5247839520, -2566319473428480, 0, 0]), //104
EllipticCurve([-123721, -3131112600, 449380411464600, 0, 0]), //104
EllipticCurve([-223841, 2871108240, -596688069978000, 0, 0]), //104
EllipticCurve([3681, 2853480, 6209172480, 0, 0]), //102
EllipticCurve([-4079, 1133640, -4244348160, 0, 0]), //102
EllipticCurve([-13805, 11785890, -148820433030, 0, 0]), //102
EllipticCurve([-4796, 1214850, -5401223100, 0, 0]), //102
EllipticCurve([-1990, 255255, -468648180, 0, 0]), //102
EllipticCurve([-14321, 9859080, -133541238600, 0, 0]), //102
EllipticCurve([-14689, -21033012, 334950716100, 0, 0]), //102
EllipticCurve([-5513, -16477560, 128931414480, 0, 0]), //102
EllipticCurve([-11851, -24940740, 339194064000, 0, 0]), //102
EllipticCurve([-9881, -11817000, 128580777000, 0, 0]), //102
EllipticCurve([-4079261, -45687390210, 186915108642396750, 0, 0]), //102
EllipticCurve([-341, 7410, -2334150, 0, 0]), //100
EllipticCurve([-16199, 6399120, -100747745280, 0, 0]), //100
EllipticCurve([-2029, -611310, 1390730250, 0, 0]), //100
EllipticCurve([-2611, -1021020, 3103900800, 0, 0]), //100
EllipticCurve([-134209, -231734412, 31526308080540, 0, 0]), //100
EllipticCurve([184287, -707506800, -132840769261200, 0, 0]), //100
EllipticCurve([-24199, 27568560, -626357683200, 0, 0]), //100
EllipticCurve([-26636, -9206925, 248586975000, 0, 0]), //100
EllipticCurve([-569669, 7227568530, -4018412461583520, 0, 0]), //100
EllipticCurve([65243, -725194470, -53557787192910, 0, 0]), //100
EllipticCurve([20899, 71544330, 1066296694320, 0, 0]), //100
EllipticCurve([8865, 3641820, 30627706200, 0, 0]), //100
EllipticCurve([-187889, 1866865710, -328239796595040, 0, 0]), //100
EllipticCurve([-33629, 45238050, -1437619990950, 0, 0]), //100
EllipticCurve([-21701, 22872990, -469147897890, 0, 0]), //100
EllipticCurve([-189419, 1451530080, -262398898681920, 0, 0]), //100
EllipticCurve([-25351, 50841960, -1160010159360, 0, 0]), //100
EllipticCurve([-4688, -1347570, 6735154860, 0, 0]), //100
EllipticCurve([-178975, 1167463440, -199122564326400, 0, 0]), //100
EllipticCurve([-10961, -756840, 4693164840, 0, 0]), //100
EllipticCurve([-23479, -13235040, 318488002560, 0, 0]), //98
EllipticCurve([-401, -97020, 60249420, 0, 0]), //98
EllipticCurve([-13451, -24497460, 375693046560, 0, 0]), //98
EllipticCurve([58559, 323394060, 17358176170500, 0, 0]), //98
EllipticCurve([-88501, -352605330, 32507037978030, 0, 0]), //98
EllipticCurve([-115409, 622390230, -67755889998720, 0, 0]), //98
EllipticCurve([-45665, 99423324, -4292403167052, 0, 0]), //98
EllipticCurve([-25745, 27533760, -668326956480, 0, 0]), //98
EllipticCurve([-21269, 33860190, -650623550850, 0, 0]), //98
EllipticCurve([-15759, -99634920, 1999075034880, 0, 0]), //98
EllipticCurve([-4220, 194370, -808190460, 0, 0]), //98
EllipticCurve([-2948201, 205495350060, -590208332291077500, 0, 0]), //98
EllipticCurve([-64145, 273083580, -15918861128940, 0, 0]), //98
EllipticCurve([-16259, 17985552, -265143007584, 0, 0]), //98
EllipticCurve([-2161, -354354, 847614768, 0, 0]), //98
EllipticCurve([-17279, 8914800, -148912819200, 0, 0]), //98
EllipticCurve([-2045, 270270, -503513010, 0, 0]), //96
EllipticCurve([-21401, 9360540, -195869299500, 0, 0]), //96
EllipticCurve([-65815, 146404440, -9257445550080, 0, 0]), //96
EllipticCurve([-13065, -23488080, 341822028240, 0, 0]), //96
EllipticCurve([317, -35700, -13994400, 0, 0]), //96
EllipticCurve([-123431, 345292560, -41468255285760, 0, 0]), //96
EllipticCurve([23101, -66931380, -1677032657280, 0, 0]), //96
EllipticCurve([-22961, 30242940, -639365994540, 0, 0]), //96
EllipticCurve([-12269, 8722470, -99776334330, 0, 0]), //96
EllipticCurve([6071, 10528980, 30439281180, 0, 0]), //96
EllipticCurve([51761, 468424440, 17800128720000, 0, 0]), //96
EllipticCurve([-650381, 14338787190, -8978590068698250, 0, 0]), //96
EllipticCurve([-1145617, 37479602160, -41604194898105840, 0, 0]), //96
EllipticCurve([-80671, 98062800, -7782263808000, 0, 0]), //96
EllipticCurve([-22649, 35635860, -737983024740, 0, 0]), //96
EllipticCurve([-313019, 2091242220, -637962716602080, 0, 0]), //96
EllipticCurve([-1018, -96222, 109115748, 0, 0]), //96
EllipticCurve([108151, -3573690120, -464919216161400, 0, 0]), //96
EllipticCurve([-156991, -1455099360, 240638511759360, 0, 0]), //96
EllipticCurve([35639, -311235540, -12978210782460, 0, 0]), //96
EllipticCurve([81535, 884552760, 55527799509000, 0, 0]), //96
EllipticCurve([-1199, 108528, -117210240, 0, 0]), //94
EllipticCurve([-127481, -510644400, 67213569150000, 0, 0]), //94
EllipticCurve([-6905, 2862120, -18366224040, 0, 0]), //94
EllipticCurve([51001, 61897680, 3088446641280, 0, 0]), //94
EllipticCurve([-17645, 23490870, -373575305610, 0, 0]), //94
EllipticCurve([11909, 47790468, 422467737120, 0, 0]), //94
EllipticCurve([3199, -26373204, -148823990172, 0, 0]), //94
EllipticCurve([246251, 5748389010, 1255476901729050, 0, 0]), //94
EllipticCurve([-151499, 1335859980, -188228014621920, 0, 0]), //94
EllipticCurve([-259599, -2475360888, 668228622437376, 0, 0]), //94
EllipticCurve([-1831, 314160, -502656000, 0, 0]), //94
EllipticCurve([-824, -494550, 630056700, 0, 0]), //94
EllipticCurve([-133903, -5764594680, 953325609799680, 0, 0]), //94
EllipticCurve([38749, 215435220, 5847773611680, 0, 0]), //94
EllipticCurve([-641, 26040, -15233400, 0, 0]), //92
EllipticCurve([-391, 11856, -4173312, 0, 0]), //92
EllipticCurve([-1251, 163020, -172149120, 0, 0]), //92
EllipticCurve([2239, 835380, 1566337500, 0, 0]), //92
EllipticCurve([37729, -166477080, -6832219363200, 0, 0]), //92
EllipticCurve([139, -363090, 127444590, 0, 0]), //92
EllipticCurve([-4631, 686952, -3041823456, 0, 0]), //92
EllipticCurve([92279, 914396280, 76237789845000, 0, 0]), //92
EllipticCurve([4021, -43236780, 182632158720, 0, 0]), //92
EllipticCurve([-5513, -4364514, 26933415894, 0, 0]), //92
EllipticCurve([2731, 1076958, 1017725310, 0, 0]), //92
EllipticCurve([-22745, 32639280, -686501976240, 0, 0]), //92
EllipticCurve([4555, 2631090, 5990991930, 0, 0]), //92
EllipticCurve([1459, -4961550, 3349046250, 0, 0]), //92
EllipticCurve([-206351, -713912640, 149861685738240, 0, 0]), //92
EllipticCurve([48559, 412873230, 13733815122720, 0, 0]), //92
EllipticCurve([-11219, 7244700, -75634668000, 0, 0]), //92
EllipticCurve([-33989, 60357990, -1928981002410, 0, 0]), //92
EllipticCurve([-159, -17160, 3843840, 0, 0]), //90
EllipticCurve([271, 8568, 1156680, 0, 0]), //90
EllipticCurve([-453, -212520, 163215360, 0, 0]), //90
EllipticCurve([-9671, 3963960, -36531855360, 0, 0]), //90
EllipticCurve([1169, 215760, 151895040, 0, 0]), //90
EllipticCurve([-7229, 3414450, -22463666550, 0, 0]), //90
EllipticCurve([-20311, -27878760, 606641817600, 0, 0]), //90
EllipticCurve([36841, -46783800, -1778532940800, 0, 0]), //90
EllipticCurve([7745, -4420416, -36371182848, 0, 0]), //90
EllipticCurve([-494789, 2894621730, -1413950349561750, 0, 0]), //90
EllipticCurve([25391, -31651620, -835950935820, 0, 0]), //90
EllipticCurve([-18157, -20165250, 386346024750, 0, 0]), //90
EllipticCurve([-4519, -8505840, 49333872000, 0, 0]), //90
EllipticCurve([-26051, 28555380, -709315639200, 0, 0]), //90
EllipticCurve([-122951, 143576160, -17475515890560, 0, 0]), //90
EllipticCurve([4207, -1560090, -6922119330, 0, 0]), //90
EllipticCurve([-271, 8400, -1646400, 0, 0]), //90
EllipticCurve([-227651, 1621309380, -355222399920480, 0, 0]), //90
EllipticCurve([-11961, -63173880, 1050265755000, 0, 0]), //90
EllipticCurve([-60785, -77569800, 4814990195400, 0, 0]), //90
EllipticCurve([-128441, 331340100, -41644480468500, 0, 0]), //90
EllipticCurve([45391, 120160920, 5103354433320, 0, 0]), //90
EllipticCurve([-221381, -389144910, 86941199212560, 0, 0]), //90
EllipticCurve([-78209, -287299320, 23680646451000, 0, 0]), //90
EllipticCurve([-61349, 260456490, -14465492998110, 0, 0]), //90
EllipticCurve([-76241, 281467368, -20024995896360, 0, 0]), //90
EllipticCurve([-4729, -1673100, 8574637500, 0, 0]), //88
EllipticCurve([-1841, -394680, 799227000, 0, 0]), //88
EllipticCurve([-23969, 29699670, -667173386880, 0, 0]), //88
EllipticCurve([181, 4368, 393120, 0, 0]), //88
EllipticCurve([1481, -120120, -182582400, 0, 0]), //88
EllipticCurve([17161, 56911920, 797677470720, 0, 0]), //88
EllipticCurve([-171929, 955794840, -158494679343000, 0, 0]), //88
EllipticCurve([-63649, 202309800, -12143645745000, 0, 0]), //88
EllipticCurve([-1009889, 17142172320, -17001760786526880, 0, 0]), //88
EllipticCurve([-3947, 900900, -3308104800, 0, 0]), //88
EllipticCurve([10711, -46052580, -594769070700, 0, 0]), //88
EllipticCurve([-1408681, 40388575500, -55622378795665500, 0, 0]), //88
EllipticCurve([-1312711, 49807998240, -63320708930519040, 0, 0]), //88
EllipticCurve([-224239, 2553555312, -538984026814464, 0, 0]), //88
EllipticCurve([-6449, -172050, 1114884000, 0, 0]), //88
EllipticCurve([-275339, 2587559460, -683177798867040, 0, 0]), //88
EllipticCurve([-3136, 648210, -1873326900, 0, 0]), //88
EllipticCurve([-3389609, -119385669480, 409030704389842920, 0, 0]), //88
EllipticCurve([-31145, 29438220, -878819181660, 0, 0]), //88
EllipticCurve([-268621, -1086242850, 296734390548750, 0, 0]), //88
EllipticCurve([-35553, 44387420, -1518049764000, 0, 0]), //88
EllipticCurve([-2647, 268632, -680982120, 0, 0]), //88
EllipticCurve([-148499, -1000253100, 156063489674400, 0, 0]), //88
EllipticCurve([-7942, 2823135, -21038002020, 0, 0]), //88
EllipticCurve([-5133771, 582783828900, -2920912550446800000, 0, 0]), //88
EllipticCurve([-66689, -794083290, 62434004592960, 0, 0]), //88
EllipticCurve([-47489, -2066033970, 149498218069200, 0, 0]), //88
EllipticCurve([-404821, 2322670350, -926315775635250, 0, 0]), //88
EllipticCurve([-14939, 11057700, -155250108000, 0, 0]), //88
EllipticCurve([-1157, 75900, -81972000, 0, 0]), //88
EllipticCurve([-1049, 80808, -76363560, 0, 0]), //86
EllipticCurve([-58889, 157477320, -8788651751880, 0, 0]), //86
EllipticCurve([-2099, 326040, -616215600, 0, 0]), //86
EllipticCurve([-4961, 1055628, -4987842300, 0, 0]), //86
EllipticCurve([-2759, 574200, -1426312800, 0, 0]), //86
EllipticCurve([40751, 321955452, 9955828442196, 0, 0]), //86
EllipticCurve([355, -98670, 23976810, 0, 0]), //86
EllipticCurve([-71591, -89378520, 6515694108000, 0, 0]), //86
EllipticCurve([-239, -32640, 10575360, 0, 0]), //86
EllipticCurve([51491, 294642810, 13649328173250, 0, 0]), //86
EllipticCurve([-142401, 860419560, -116708169537960, 0, 0]), //86
EllipticCurve([50609, -489901104, -28281010931712, 0, 0]), //86
EllipticCurve([-98241, 285414360, -27137482763160, 0, 0]), //86
EllipticCurve([347359, -6277230960, -2280988800090000, 0, 0]), //86
EllipticCurve([-4631, 1616160, -6749084160, 0, 0]), //86
EllipticCurve([-42481, 113694900, -4471051942500, 0, 0]), //86
EllipticCurve([-358, -62205, 29111940, 0, 0]), //86
EllipticCurve([-186479, 319224360, -58885402343040, 0, 0]), //86
EllipticCurve([871, 97020, 65488500, 0, 0]), //86
EllipticCurve([-1547, -385572, 694029600, 0, 0]), //86
EllipticCurve([-11411, 1700160, -19126800000, 0, 0]), //86
EllipticCurve([-4001, -57425940, 519417627300, 0, 0]), //86
EllipticCurve([-2519, -285360, 760199040, 0, 0]), //86
EllipticCurve([-435, 18480, -6098400, 0, 0]), //86
EllipticCurve([-11479, 9925080, -103062030720, 0, 0]), //86
EllipticCurve([-1558, -74493, 120678660, 0, 0]), //86
EllipticCurve([1831, -1264494, 534880962, 0, 0]), //86
EllipticCurve([-8672689, 859881045660, -7368276826327211340, 0, 0]), //86
EllipticCurve([-39745, 128020860, -3175557432300, 0, 0]), //86
EllipticCurve([-12137, 425334, -5144840064, 0, 0]), //86
EllipticCurve([-46289, 161133480, -6730384326120, 0, 0]), //86
EllipticCurve([-52153, 305090676, -11111707510596, 0, 0]), //86
EllipticCurve([-1266119, 12507058200, -15702611570100000, 0, 0]), //86
EllipticCurve([-1034479, -104777683920, 118356871756032000, 0, 0]), //86
EllipticCurve([-2309, 402270, -836319330, 0, 0]), //84
EllipticCurve([-995, 55440, -50893920, 0, 0]), //84
EllipticCurve([7279, 6808620, 41362366500, 0, 0]), //84
EllipticCurve([315, 114114, 15177162, 0, 0]), //84
EllipticCurve([-1151, 88920, -93899520, 0, 0]), //84
EllipticCurve([-12441, -36723960, 543551331960, 0, 0]), //84
EllipticCurve([-1964, 282282, -503026524, 0, 0]), //84
EllipticCurve([-3143, 311304, -941383296, 0, 0]), //84
EllipticCurve([-39607, 78709176, -2914128532224, 0, 0]), //84
EllipticCurve([3299, -3227994, -2688919002, 0, 0]), //84
EllipticCurve([-106079, 336488880, -34523759088000, 0, 0]), //84
EllipticCurve([184525, -2714564580, -534747505743360, 0, 0]), //84
EllipticCurve([-136691, 537679740, -70960821366240, 0, 0]), //84
EllipticCurve([4589, 3995376, 12137952288, 0, 0]), //84
EllipticCurve([-14369, 6018012, -83030511564, 0, 0]), //84
EllipticCurve([-23689, -52386180, 1368588952500, 0, 0]), //84
EllipticCurve([-84081, 133753620, -11016616911300, 0, 0]), //84
EllipticCurve([-44599, -29117088, 1318771149696, 0, 0]), //84
EllipticCurve([-43481, 98069868, -3958590221820, 0, 0]), //84
EllipticCurve([-580961, 8778387240, -4959095298008040, 0, 0]), //84
EllipticCurve([-11249, -311689560, 7363665855000, 0, 0]), //84
EllipticCurve([-225361, -683319420, 156330500227020, 0, 0]), //84
EllipticCurve([-86857, -289878050, 26137724012400, 0, 0]), //84
EllipticCurve([-3310, 765765, -2315673360, 0, 0]), //84
EllipticCurve([-47729, 63546000, -2942497530000, 0, 0]), //84
EllipticCurve([-874231, -37767890160, 34671527453122560, 0, 0]), //84
EllipticCurve([-35429, 94108770, -3011010096150, 0, 0]), //84
EllipticCurve([13579, 1272810, 7972881840, 0, 0]), //84
EllipticCurve([-452881, 6506599176, -2845056035900232, 0, 0]), //84
EllipticCurve([11401, -25932480, -89622650880, 0, 0]), //84
EllipticCurve([-385, -3232680, 5511719400, 0, 0]), //84
EllipticCurve([-10462, 5619537, -54621899640, 0, 0]), //84
EllipticCurve([-1135, -338520, 476636160, 0, 0]), //82
EllipticCurve([-2705, 531960, -1307025720, 0, 0]), //82
EllipticCurve([-1311, -1510320, 2899814400, 0, 0]), //82
EllipticCurve([-14909, -9519510, 148732824240, 0, 0]), //82
EllipticCurve([2509, 528360, 1188810000, 0, 0]), //82
EllipticCurve([28383, -114654540, -3623427427620, 0, 0]), //82
EllipticCurve([4, -30030, 3783780, 0, 0]), //82
EllipticCurve([-11345, 4727580, -50930219340, 0, 0]), //82
EllipticCurve([-81509, 193204830, -15258351449250, 0, 0]), //82
EllipticCurve([-33439, -259653240, 10236569333760, 0, 0]), //82
EllipticCurve([-3311, -518520, 1792005120, 0, 0]), //82
EllipticCurve([-39251, 37237200, -1424322900000, 0, 0]), //82
EllipticCurve([166591, 2349331320, 350461499661000, 0, 0]), //82
EllipticCurve([-2731, -11323620, 61600492800, 0, 0]), //82
EllipticCurve([201335, 3803156280, 697525483845960, 0, 0]), //82
EllipticCurve([-147536, -1120651350, 173981122087500, 0, 0]), //82
EllipticCurve([1627525, -12778648740, -20889103751493120, 0, 0]), //82
EllipticCurve([-242615, -2699136720, 687178615818240, 0, 0]), //82
EllipticCurve([-2639, -69787200, 562763980800, 0, 0]), //82
EllipticCurve([-6779, 3007620, -18767548800, 0, 0]), //82
EllipticCurve([113539, 2995947570, 159758904170250, 0, 0]), //82
EllipticCurve([76467, -333669336, -26785305947400, 0, 0]), //82
EllipticCurve([-345725, -23895150006, 9703987683486642, 0, 0]), //82
EllipticCurve([-1663, -600600, 1162761600, 0, 0]), //82
EllipticCurve([39031, -113333220, -4629775370220, 0, 0]), //82
EllipticCurve([-39761, 111919500, -4058312989500, 0, 0]), //82
EllipticCurve([-279481, -455579124, 128107482931428, 0, 0]), //82
EllipticCurve([-518519, 8980771800, -4485895514100000, 0, 0]), //82
EllipticCurve([81689, 901149480, 56866136785920, 0, 0]), //82
EllipticCurve([-1601, 156948, -233067780, 0, 0]), //80
EllipticCurve([319, 2760, 372600, 0, 0]), //80
EllipticCurve([-1244, 99330, -112640220, 0, 0]), //80
EllipticCurve([395, -62790, 5525520, 0, 0]), //80
EllipticCurve([-5105, 1141140, -5474048580, 0, 0]), //80
EllipticCurve([89, -229152, -73328640, 0, 0]), //80
EllipticCurve([-3421, -4774770, 20889618750, 0, 0]), //80
EllipticCurve([42431, -184032072, -8431429378680, 0, 0]), //80
EllipticCurve([-9029, 6080382, -49415264514, 0, 0]), //80
EllipticCurve([631, 51060, 8731260, 0, 0]), //80
EllipticCurve([-4469, -1154790, 5432132160, 0, 0]), //80
EllipticCurve([-77929, 287192220, -21122700588780, 0, 0]), //80
EllipticCurve([8749, 12434940, 77892464160, 0, 0]), //80
EllipticCurve([-801, 43890, -32259150, 0, 0]), //80
EllipticCurve([-305, -311220, 260491140, 0, 0]), //80
EllipticCurve([-6113, -5821200, 40148816400, 0, 0]), //80
EllipticCurve([-85191, 365663760, -29346710722560, 0, 0]), //80
EllipticCurve([649, -111384, -85542912, 0, 0]), //80
EllipticCurve([-25901, 46100142, -1081647631746, 0, 0]), //80
EllipticCurve([20399, -27225450, -586980702000, 0, 0]), //80
EllipticCurve([133111, -1374534252, -195396916593060, 0, 0]), //80
EllipticCurve([-10781, -1168497330, 48112877562750, 0, 0]), //80
EllipticCurve([189911, -5044484610, -1063377355788000, 0, 0]), //80
EllipticCurve([-164031, 1048887840, -164482395517440, 0, 0]), //80
EllipticCurve([-43961, 119145180, -4792138284780, 0, 0]), //80
EllipticCurve([3751, 1886112, 3513826656, 0, 0]), //80
EllipticCurve([-569, -4695600, 9508590000, 0, 0]), //80
EllipticCurve([-4829, -6992670, 40970053530, 0, 0]), //80
EllipticCurve([-464864, 5366941650, -2427199361212500, 0, 0]), //80
EllipticCurve([-331241, 3426392550, -1092388767220800, 0, 0]), //80
EllipticCurve([218, -71610, -25063500, 0, 0]), //80
EllipticCurve([-6859, 4994220, -28487030880, 0, 0]), //80
EllipticCurve([3919, -135660, -208780740, 0, 0]), //80
EllipticCurve([-14039, 13240080, -168731579520, 0, 0]), //80
EllipticCurve([205, 15312, 612480, 0, 0]), //80
EllipticCurve([-32009, 24470160, -757816385040, 0, 0]), //80
EllipticCurve([12230, 35965974, 295928034072, 0, 0]), //80
EllipticCurve([45761, -150822672, -7331188440576, 0, 0]), //80
EllipticCurve([511237, 16838661840, 8031738601766880, 0, 0]), //80
EllipticCurve([19, -11529210, 28949846310, 0, 0]), //80
EllipticCurve([-1385, -414120, 669632040, 0, 0]), //78
EllipticCurve([-941, 41850, -37288350, 0, 0]), //78
EllipticCurve([149, 2856, 279888, 0, 0]), //78
EllipticCurve([7799, 5525520, 39645606000, 0, 0]), //78
EllipticCurve([-12361, -7054320, 91600345200, 0, 0]), //78
EllipticCurve([-937, -178904, 194826456, 0, 0]), //78
EllipticCurve([-81, -376740, 273136500, 0, 0]), //78
EllipticCurve([-919, 64032, -53274624, 0, 0]), //78
EllipticCurve([-277, -31350, 11035200, 0, 0]), //78
EllipticCurve([-39209, -22979880, 915173721000, 0, 0]), //78
EllipticCurve([619, 55062, 16353414, 0, 0]), //78
EllipticCurve([451, -69930, -5664330, 0, 0]), //78
EllipticCurve([4751, 7045038, 25925739840, 0, 0]), //78
EllipticCurve([-1318, 126555, -150347340, 0, 0]), //78
EllipticCurve([-61361, 197304030, -11336300347680, 0, 0]), //78
EllipticCurve([-41649, 104544660, -4027583026500, 0, 0]), //78
EllipticCurve([2345, 984984, 977104128, 0, 0]), //78
EllipticCurve([2969, -2720760, -9751203840, 0, 0]), //78
EllipticCurve([-441281, 5105746800, -2188450722150000, 0, 0]), //78
EllipticCurve([1639, 327180, 267960420, 0, 0]), //78
EllipticCurve([2111, 514710, 90588960, 0, 0]), //78
EllipticCurve([149, -13260, -2652000, 0, 0]), //78
EllipticCurve([-68617, -195656604, 13944250510476, 0, 0]), //78
EllipticCurve([-821765, -3980446470, 3291224202826560, 0, 0]), //78
EllipticCurve([-369695, -3816627360, 1450929057177600, 0, 0]), //78
EllipticCurve([-15689, 18058740, -256957811460, 0, 0]), //78
EllipticCurve([135715, -347065446, -47828394982368, 0, 0]), //78
EllipticCurve([-4295, 1367520, -5316917760, 0, 0]), //78
EllipticCurve([-590129, -9093286944, 5510831966533152, 0, 0]), //78
EllipticCurve([-7631, -55873560, 716075544960, 0, 0]), //78
EllipticCurve([-30111, -49773360, 1573634549760, 0, 0]), //78
EllipticCurve([-171119, 1000593720, -164797785684000, 0, 0]), //78
EllipticCurve([-58, -43890, 8690220, 0, 0]), //78
EllipticCurve([-266919, 3432549120, -864672853524480, 0, 0]), //78
EllipticCurve([2329, 1071840, 2083656960, 0, 0]), //78
EllipticCurve([-3269, -64913310, 687042473040, 0, 0]), //78
EllipticCurve([-136739, 1091218260, -138829151910240, 0, 0]), //78
EllipticCurve([-75538, 89801775, -6667781793750, 0, 0]), //78
EllipticCurve([-80084, -764197434, 67415969232612, 0, 0]), //78
EllipticCurve([19759, 130415376, 1510601300208, 0, 0]), //78
EllipticCurve([-8011, -33963600, 365108700000, 0, 0]), //78
EllipticCurve([-358, -126945, 68550300, 0, 0]), //78
EllipticCurve([-5671, -1533840, 9080332800, 0, 0]), //78
EllipticCurve([-911, -628320, 814302720, 0, 0]), //78
EllipticCurve([-71861, 65593650, -4648949943750, 0, 0]), //78
EllipticCurve([90061, 465238620, 39180535621920, 0, 0]), //78
EllipticCurve([-6691, -12552540, 101123262240, 0, 0]), //78
EllipticCurve([-325829, 964766490, -310986689452560, 0, 0]), //78
EllipticCurve([4037585, -371436505440, -1532053753766215680, 0, 0]), //78
EllipticCurve([-77201, 99431640, -7527472306200, 0, 0]), //78
EllipticCurve([-67241, 246204420, -15309237040020, 0, 0]), //78
EllipticCurve([111601, 498722640, 53431148759040, 0, 0]), //78
EllipticCurve([51031, 150739680, 7378858075680, 0, 0]), //78
EllipticCurve([-14185, 18711420, -231965473740, 0, 0]), //78
EllipticCurve([7025, -6966960, -15605990400, 0, 0]), //78
EllipticCurve([4190831, -563981440680, -2433191333321571480, 0, 0]), //78
EllipticCurve([-9641, -12738780, 142738029900, 0, 0]), //78
EllipticCurve([103951, -833696820, -92302743426300, 0, 0]), //78
EllipticCurve([7603, 8128890, 46602926370, 0, 0]), //78
EllipticCurve([-1481, -13901580, 53674000380, 0, 0]), //78
EllipticCurve([-751, -677040, 823280640, 0, 0]), //76
EllipticCurve([-105, -12540, 2069100, 0, 0]), //76
EllipticCurve([20009, 30544920, 566913715200, 0, 0]), //76
EllipticCurve([-1621, 175890, -256095840, 0, 0]), //76
EllipticCurve([-12379, 3063060, -36952755840, 0, 0]), //76
EllipticCurve([-3701, 382470, -1373449770, 0, 0]), //76
EllipticCurve([6103, -7785960, -53185892760, 0, 0]), //76
EllipticCurve([-13445, 7636230, -96697580490, 0, 0]), //76
EllipticCurve([-1558, 183183, -257188932, 0, 0]), //76
EllipticCurve([-5021, -746130, 3861222750, 0, 0]), //76
EllipticCurve([-48929, -69661410, 3520966307040, 0, 0]), //76
EllipticCurve([-6761, -5328600, 39564855000, 0, 0]), //76
EllipticCurve([3049, 90600, 273974400, 0, 0]), //76
EllipticCurve([451, -1067430, 489950370, 0, 0]), //76
EllipticCurve([4923, 5037032, 9671101440, 0, 0]), //76
EllipticCurve([-2201, -1611960, 4773013560, 0, 0]), //76
EllipticCurve([2239, 740460, 766376100, 0, 0]), //76
EllipticCurve([-130, -14630, 2867480, 0, 0]), //76
EllipticCurve([-3161, 449190, -1347570000, 0, 0]), //76
EllipticCurve([1885751, 26489630520, 49600005364194120, 0, 0]), //76
EllipticCurve([-89299, -2342448900, 255326930100000, 0, 0]), //76
EllipticCurve([-1773489, 63072960720, -109472521200707280, 0, 0]), //76
EllipticCurve([10999, 40983096, 209136738888, 0, 0]), //76
EllipticCurve([-7799, 2577120, -18926369280, 0, 0]), //76
EllipticCurve([-4796, 1416450, -6297536700, 0, 0]), //76
EllipticCurve([-6209, -47991720, 484188463080, 0, 0]), //76
EllipticCurve([1711, -1492260, -255176460, 0, 0]), //76
EllipticCurve([-2283, -3361680, 10561278000, 0, 0]), //76
EllipticCurve([58445, 193333140, 10568556098100, 0, 0]), //76
EllipticCurve([-139081, 454539540, -61608743791140, 0, 0]), //76
EllipticCurve([134159, -4155976440, -651220728265800, 0, 0]), //76
EllipticCurve([981460, -16863472626, -16822022210285292, 0, 0]), //76
EllipticCurve([-34481, 88547040, -2761339442400, 0, 0]), //76
EllipticCurve([-12071, 6403560, -72616370400, 0, 0]), //76
EllipticCurve([-78191, 104658840, -8037798912000, 0, 0]), //76
EllipticCurve([971, 71610, 22915200, 0, 0]), //76
EllipticCurve([-1599, -314160, 554178240, 0, 0]), //76
EllipticCurve([-63305, 206579100, -12146231342700, 0, 0]), //76
EllipticCurve([5464545, -454628947080, -2519902779748717440, 0, 0]), //76
EllipticCurve([4324315, -407807051190, -1799328310295773950, 0, 0]), //76
EllipticCurve([-1939, -621180, 1366596000, 0, 0]), //76
EllipticCurve([-161941, 1177069530, -181046241478830, 0, 0]), //76
EllipticCurve([14689, -52492440, -221728066560, 0, 0]), //76
EllipticCurve([4351, 2842620, 4988798100, 0, 0]), //76
EllipticCurve([-268313, 1395283500, -366542370733500, 0, 0]), //76
EllipticCurve([-15679, -11889120, 194791342080, 0, 0]), //76
EllipticCurve([2108287, 131843848500, 270119962836769500, 0, 0]), //76
EllipticCurve([-51721, -3011600592, 251604171458640, 0, 0]), //76
EllipticCurve([-110431, -96395208, 10731485716224, 0, 0]), //76
EllipticCurve([-70709, 324268098, -20881244170710, 0, 0]), //76
EllipticCurve([1189, -86940, -106414560, 0, 0]), //76
EllipticCurve([-77975, -2405042640, 238965036710400, 0, 0]), //76
EllipticCurve([6229, -263340, -1649561760, 0, 0]), //74
EllipticCurve([-3943, 702240, -2606714880, 0, 0]), //74
EllipticCurve([-1297, -470580, 740222340, 0, 0]), //74
EllipticCurve([6191, -6056820, -41640637500, 0, 0]), //74
EllipticCurve([17999, 25379640, 425743461000, 0, 0]), //74
EllipticCurve([-4649, 1607760, -6728475600, 0, 0]), //74
EllipticCurve([-1591, 80080, -123002880, 0, 0]), //74
EllipticCurve([499, -6510, -1230390, 0, 0]), //74
EllipticCurve([-7016, 1711710, -11554042500, 0, 0]), //74
EllipticCurve([-3205, 180180, -566377812, 0, 0]), //74
EllipticCurve([-3689, 475020, -1685845980, 0, 0]), //74
EllipticCurve([-281, -2293620, 3406025700, 0, 0]), //74
EllipticCurve([-2291, 371280, -768549600, 0, 0]), //74
EllipticCurve([19609, 60586680, 924795083520, 0, 0]), //74
EllipticCurve([322537, -502031376, -162658165824000, 0, 0]), //74
EllipticCurve([1339, 253890, 261252810, 0, 0]), //74
EllipticCurve([-5849, 1381380, -7720532820, 0, 0]), //74
EllipticCurve([-1991, 256680, -471264480, 0, 0]), //74
EllipticCurve([-2699, 235620, -612612000, 0, 0]), //74
EllipticCurve([142991, -1538827290, -233901748080000, 0, 0]), //74
EllipticCurve([-4595, 1468320, -6105274560, 0, 0]), //74
EllipticCurve([1231, -240240, -84324240, 0, 0]), //74
EllipticCurve([-3239, 598560, -1810045440, 0, 0]), //74
EllipticCurve([-24041, 41821560, -906733242360, 0, 0]), //74
EllipticCurve([-359, 8568, -2056320, 0, 0]), //74
EllipticCurve([-6659, 3303720, -19802497680, 0, 0]), //74
EllipticCurve([6639, 6626940, 11100124500, 0, 0]), //74
EllipticCurve([701, -7461300, -14743528800, 0, 0]), //74
EllipticCurve([-4721, -4694520, 25730664120, 0, 0]), //74
EllipticCurve([-662705, 10781703504, -6945497925352272, 0, 0]), //74
EllipticCurve([-38861, 96151770, -3408676398270, 0, 0]), //74
EllipticCurve([-64489, -3488602260, 339807303135300, 0, 0]), //74
EllipticCurve([111701, 1476116460, 138459723948000, 0, 0]), //74
EllipticCurve([-44823, -583663080, 31959055608480, 0, 0]), //74
EllipticCurve([-518611, -14355448380, 7809363918720000, 0, 0]), //74
EllipticCurve([-6119, 2651880, -14797490400, 0, 0]), //74
EllipticCurve([-48089, 119742960, -5346403421040, 0, 0]), //74
EllipticCurve([-37169, 59474940, -2079541277100, 0, 0]), //74
EllipticCurve([-7361, 3195990, -21400349040, 0, 0]), //74
EllipticCurve([-75076, -1297127370, 115633716526020, 0, 0]), //74
EllipticCurve([-5204, 1333710, -6553850940, 0, 0]), //74
EllipticCurve([-47249, 30116520, -1402496219880, 0, 0]), //74
EllipticCurve([173999, 3775766280, 547784396136120, 0, 0]), //74
EllipticCurve([3379, 102102, 140594454, 0, 0]), //74
EllipticCurve([-86419, 113633520, -9664985410080, 0, 0]), //74
EllipticCurve([41969, 150495576, 5798293552128, 0, 0]), //74
EllipticCurve([770861, 44554833180, 31366602558720000, 0, 0]), //74
EllipticCurve([-373256, 4658874990, -1675098502654500, 0, 0]), //74
EllipticCurve([-3569, -4853940, 4994704260, 0, 0]), //74
EllipticCurve([-4628671, 105148723680, -484148465691770880, 0, 0]), //74
EllipticCurve([-142559, -666261960, 98073760512000, 0, 0]), //74
EllipticCurve([-68045, 245338590, -15471787501170, 0, 0]), //74
EllipticCurve([-1020655, 10597073760, -10700840306257920, 0, 0]), //74
EllipticCurve([479911, -10920978840, -5462400591297000, 0, 0]), //74
EllipticCurve([-4889, 831390, -3910858560, 0, 0]), //74
EllipticCurve([-31259, 28278360, -856664637840, 0, 0]), //74
EllipticCurve([-494551, 10523593080, -4954507622064000, 0, 0]), //74
EllipticCurve([-575, -498960, 479001600, 0, 0]), //74
EllipticCurve([-1084511, 18036215400, -19235623724100000, 0, 0]), //74
EllipticCurve([-1311137, 7032785760, -9178861433021280, 0, 0]), //74
EllipticCurve([31969, 211385640, 3378788069760, 0, 0]), //74
EllipticCurve([631, -93912, -69025320, 0, 0]), //72
EllipticCurve([2571, -1522950, -4568850000, 0, 0]), //72
EllipticCurve([5047, 5705700, 23159436300, 0, 0]), //72
EllipticCurve([1439, 256620, 224542500, 0, 0]), //72
EllipticCurve([22105, 52627344, 1045810579968, 0, 0]), //72
EllipticCurve([-1317, -153720, 218077440, 0, 0]), //72
EllipticCurve([9721, -13665960, -145624469760, 0, 0]), //72
EllipticCurve([-71, -18564, 3007368, 0, 0]), //72
EllipticCurve([-49811, -3634260, 181335036960, 0, 0]), //72
EllipticCurve([5651, 7870830, 12790098750, 0, 0]), //72
EllipticCurve([-3455, 813960, -2549322720, 0, 0]), //72
EllipticCurve([-31, -11040, 1104000, 0, 0]), //72
EllipticCurve([-81, -114114, 35603568, 0, 0]), //72
EllipticCurve([-71, -48720, 10523520, 0, 0]), //72
EllipticCurve([-6161, -185640, 1151153640, 0, 0]), //72
EllipticCurve([-2251, -1490148, 4065123744, 0, 0]), //72
EllipticCurve([540391, 7455608160, 3930410231748000, 0, 0]), //72
EllipticCurve([-51929, 168107940, -8056573024500, 0, 0]), //72
EllipticCurve([90109, 122286780, 10859066064000, 0, 0]), //72
EllipticCurve([-39221, -98370030, 4129180379280, 0, 0]), //72
EllipticCurve([149, -3215940, 3910583040, 0, 0]), //72
EllipticCurve([1375, -74781720, 636018528600, 0, 0]), //72
EllipticCurve([38521, 142905840, 4801636224000, 0, 0]), //72
EllipticCurve([-2129, -18597480, 93898676520, 0, 0]), //72
EllipticCurve([-20105, 30505860, -552674665620, 0, 0]), //72
EllipticCurve([41341, -114320580, -4949623831680, 0, 0]), //72
EllipticCurve([-24149, 43850310, -953086487850, 0, 0]), //72
EllipticCurve([809, -210672, -206458560, 0, 0]), //72
EllipticCurve([295439, -8539464120, -2726813143334280, 0, 0]), //72
EllipticCurve([269, -28704, -9701952, 0, 0]), //72
EllipticCurve([-626, -111930, 84619080, 0, 0]), //72
EllipticCurve([-899, -315840, 358162560, 0, 0]), //72
EllipticCurve([41059, 416544030, 5702071226670, 0, 0]), //72
EllipticCurve([8, -6962550, 19787567100, 0, 0]), //72
EllipticCurve([-69005, -401567166, 29751308194608, 0, 0]), //72
EllipticCurve([580, -56430, -9141660, 0, 0]), //72
EllipticCurve([179, -13374270, 40336798320, 0, 0]), //72
EllipticCurve([-3072029, 68491312890, -208766658537186750, 0, 0]), //72
EllipticCurve([-7121, -5606328, 45259885944, 0, 0]), //72
EllipticCurve([-20231, -10714080, 222167162880, 0, 0]), //72
EllipticCurve([-34805, 91446810, -2866583153070, 0, 0]), //72
EllipticCurve([-3985481, -107469828060, 431334561181760460, 0, 0]), //72
EllipticCurve([-2784829, 149813899950, -408734117141686050, 0, 0]), //72
EllipticCurve([4195, 2589510, 5057313030, 0, 0]), //72
EllipticCurve([-5177, -84037800, 938618188200, 0, 0]), //72
EllipticCurve([1189, 171360, 101787840, 0, 0]), //72
EllipticCurve([-2633, 690690, -1286755470, 0, 0]), //72
EllipticCurve([-2962007, 130428141480, -380084299074829440, 0, 0]), //72
EllipticCurve([-641, -3434340, 8809082100, 0, 0]), //72
EllipticCurve([-236231, 3132266280, -689649860465280, 0, 0]), //72
EllipticCurve([21, -44850, 7220850, 0, 0]), //72
EllipticCurve([-152671, -14894880, 2275580186880, 0, 0]), //72
EllipticCurve([-18119, 22325940, -369360351360, 0, 0]), //72
EllipticCurve([-56969, 223480572, -11530927073484, 0, 0]), //72
EllipticCurve([-178961, -1435035420, 267463336615020, 0, 0]), //72
EllipticCurve([-68729, 281801520, -18019798196400, 0, 0]), //72
EllipticCurve([830279, 41784991710, 32675863517220000, 0, 0]), //72
EllipticCurve([48031, -47353320, -2317992367320, 0, 0]), //72
EllipticCurve([-23449, 53458020, -851318968500, 0, 0]), //72
EllipticCurve([-929, -11280, 10659600, 0, 0]), //70
EllipticCurve([-3961, -1033032, 4364560200, 0, 0]), //70
EllipticCurve([-199, -1224, 254592, 0, 0]), //70
EllipticCurve([3981, -3805620, -17414517120, 0, 0]), //70
EllipticCurve([-57871, 55434960, -3148705728000, 0, 0]), //70
EllipticCurve([1271, 316680, 182091000, 0, 0]), //70
EllipticCurve([-1641, 192270, -287635920, 0, 0]), //70
EllipticCurve([-6281, 2877420, -16289074620, 0, 0]), //70
EllipticCurve([2659, 1455090, 1781030160, 0, 0]), //70
EllipticCurve([2549, 1630980, 1148209920, 0, 0]), //70
EllipticCurve([-1989, 269610, -491768640, 0, 0]), //70
EllipticCurve([-389, -136422, 92084850, 0, 0]), //70
EllipticCurve([-7087, 2605680, -17364251520, 0, 0]), //70
EllipticCurve([-4267, 1381380, -5227141920, 0, 0]), //70
EllipticCurve([211, -58938, 12200166, 0, 0]), //70
EllipticCurve([-8609, 5580540, -43243604460, 0, 0]), //70
EllipticCurve([-3043, 734580, -2003934240, 0, 0]), //70
EllipticCurve([14599, -15221052, -234936937620, 0, 0]), //70
EllipticCurve([3991, -5255460, -25494236460, 0, 0]), //70
EllipticCurve([-261, -84630, 35206080, 0, 0]), //70
EllipticCurve([-2341, 396060, -836241084, 0, 0]), //70
EllipticCurve([-7361, -10965240, 93259366200, 0, 0]), //70
EllipticCurve([1195, 214830, 110207790, 0, 0]), //70
EllipticCurve([-5849, -6921720, 47960597880, 0, 0]), //70
EllipticCurve([-4181, 762450, -3019302000, 0, 0]), //70
EllipticCurve([-3491, 916608, -2887315200, 0, 0]), //70
EllipticCurve([-2579, 404040, -967271760, 0, 0]), //70
EllipticCurve([56029, -99279180, -5720863468320, 0, 0]), //70
EllipticCurve([81335, 798613200, 57250184468400, 0, 0]), //70
EllipticCurve([-109931, 546988260, -56829892260960, 0, 0]), //70
EllipticCurve([-14741, 16297710, -216938817810, 0, 0]), //70
EllipticCurve([287421, 4358891460, 1189977368580000, 0, 0]), //70
EllipticCurve([202913, -2046124080, -432403309578240, 0, 0]), //70
EllipticCurve([3319, 1704780, 4260245220, 0, 0]), //70
EllipticCurve([-41591, 122522400, -4657811558400, 0, 0]), //70
EllipticCurve([-385, -454020, 365486100, 0, 0]), //70
EllipticCurve([-17911, -979859760, 41640120360960, 0, 0]), //70
EllipticCurve([-1313, -4926600, 12814086600, 0, 0]), //70
EllipticCurve([-4119, 1071840, -4072992000, 0, 0]), //70
EllipticCurve([147977, -2782829280, -454513940643840, 0, 0]), //70
EllipticCurve([10399, -22055220, -264199480380, 0, 0]), //70
EllipticCurve([761, 83520, 41760000, 0, 0]), //70
EllipticCurve([45289, 357612528, 11672472913920, 0, 0]), //70
EllipticCurve([2719, 1105440, 1343109600, 0, 0]), //70
EllipticCurve([11639, -25496328, -99104226936, 0, 0]), //70
EllipticCurve([-2182, 248235, -509378220, 0, 0]), //70
EllipticCurve([-301321, 3789633540, -1085369994023700, 0, 0]), //70
EllipticCurve([-30809, 70990920, -1968507220680, 0, 0]), //70
EllipticCurve([-15784, -36867390, 668405780700, 0, 0]), //70
EllipticCurve([-6731, -12552540, 31331139840, 0, 0]), //70
EllipticCurve([-417877, 4835465250, -1954973765109750, 0, 0]), //70
EllipticCurve([-3844161, 113990756880, -434695202055114000, 0, 0]), //70
EllipticCurve([709175, 21953936004, 14825997924029292, 0, 0]), //70
EllipticCurve([30451, 173648370, 3413232360720, 0, 0]), //70
EllipticCurve([-716585, -51585810276, 40476960790494228, 0, 0]), //70
EllipticCurve([-636479, -10330423320, 6735270717866880, 0, 0]), //70
EllipticCurve([-322469, 4254896010, -1304142646649040, 0, 0]), //70
EllipticCurve([649, 425040, 112210560, 0, 0]), //70
EllipticCurve([44951, 595254660, 15521265259500, 0, 0]), //70
EllipticCurve([27609, -452714520, -16326696449280, 0, 0]), //70
EllipticCurve([-751, 61600, -35481600, 0, 0]), //70
EllipticCurve([-7781, -12222210, 109889890110, 0, 0]), //70
EllipticCurve([-4979, -187046640, 2939250900960, 0, 0]), //70
EllipticCurve([345673, 7891767576, 2567160425402496, 0, 0]), //70
EllipticCurve([-121393, -11145218700, 1991840050407900, 0, 0]), //70
EllipticCurve([1193, 62160, 25858560, 0, 0]), //70
EllipticCurve([5371, 3828462, 10233478926, 0, 0]), //70
EllipticCurve([178151, 3390534420, 515127284965020, 0, 0]), //70
EllipticCurve([-5998, 2713425, -14652495000, 0, 0]), //70
EllipticCurve([745, -229320, -24766560, 0, 0]), //70
EllipticCurve([-192131, -904732140, 178680978721440, 0, 0]), //70
EllipticCurve([-20641, -865909980, 34051909963500, 0, 0]), //70
EllipticCurve([-12951, 7838376, -96192550272, 0, 0]), //70
EllipticCurve([-1231, 111000, -124320000, 0, 0]), //70
EllipticCurve([-398782, -5127167955, 2110342330278000, 0, 0]), //70
EllipticCurve([-426777, 5887155624, -2424477864853800, 0, 0]), //70
EllipticCurve([758, 67830, 25639740, 0, 0]), //70
EllipticCurve([-1011, -729300, 1050192000, 0, 0]), //70
EllipticCurve([-1342, -283815, 429128280, 0, 0]), //70
EllipticCurve([-3443021, 297250753170, -995396165871549750, 0, 0]), //70
EllipticCurve([-61889, 277448640, -15484131149760, 0, 0]), //70
EllipticCurve([679, 140580, 64526220, 0, 0]), //68
EllipticCurve([-7369, 1653960, -11751385800, 0, 0]), //68
EllipticCurve([-6971, 1593900, -10672754400, 0, 0]), //68
EllipticCurve([3709, -175140, -655724160, 0, 0]), //68
EllipticCurve([3331, 1102290, 3224198250, 0, 0]), //68
EllipticCurve([-211, -23460, 6568800, 0, 0]), //68
EllipticCurve([-2381, 189630, -435200850, 0, 0]), //68
EllipticCurve([-1649, 214020, -317819700, 0, 0]), //68
EllipticCurve([3041, 2890440, 3977245440, 0, 0]), //68
EllipticCurve([1217, 267960, 162919680, 0, 0]), //68
EllipticCurve([439, 26448, 3570480, 0, 0]), //68
EllipticCurve([-2649, -879060, 2571250500, 0, 0]), //68
EllipticCurve([6161, -302640, -1876368000, 0, 0]), //68
EllipticCurve([-1636, -211470, 370072500, 0, 0]), //68
EllipticCurve([-299, -7140, 2284800, 0, 0]), //68
EllipticCurve([3041, 2535720, 6288585600, 0, 0]), //68
EllipticCurve([-209, -337272, 197304120, 0, 0]), //68
EllipticCurve([-2249, 307230, -626749200, 0, 0]), //68
EllipticCurve([-6809, -4201890, 30858680160, 0, 0]), //68
EllipticCurve([-13121, 7952868, -97700983380, 0, 0]), //68
EllipticCurve([-171735, 587950440, -98662787435520, 0, 0]), //68
EllipticCurve([3101, -334620, -1070784000, 0, 0]), //68
EllipticCurve([2981, 2533440, 4686864000, 0, 0]), //68
EllipticCurve([-379993, -574081200, 219056182052400, 0, 0]), //68
EllipticCurve([48119, -46339020, -2264819602500, 0, 0]), //68
EllipticCurve([560, 201474, 36668268, 0, 0]), //68
EllipticCurve([-1372, 27885, -37644750, 0, 0]), //68
EllipticCurve([-17921, 21387240, -348205654440, 0, 0]), //68
EllipticCurve([-2719, -3396240, 11954764800, 0, 0]), //68
EllipticCurve([-5171, 1098900, -5380214400, 0, 0]), //68
EllipticCurve([-124295, 390515160, -47236713753600, 0, 0]), //68
EllipticCurve([-70619, -214655532, 15764302270080, 0, 0]), //68
EllipticCurve([-78277, -184916550, 14959563978450, 0, 0]), //68
EllipticCurve([9167, 16921800, 58870942200, 0, 0]), //68
EllipticCurve([909, -103740, -103740000, 0, 0]), //68
EllipticCurve([-121949, 388026870, -46010286110250, 0, 0]), //68
EllipticCurve([2419, -1980990, -5794395750, 0, 0]), //68
EllipticCurve([49, -31320, 3006720, 0, 0]), //68
EllipticCurve([369159, -3378908610, -1274524327692000, 0, 0]), //68
EllipticCurve([36161, 193048128, 5436235284480, 0, 0]), //68
EllipticCurve([-917911, 19375854960, -17340925168680960, 0, 0]), //68
EllipticCurve([-94241, 511334670, -44842005220320, 0, 0]), //68
EllipticCurve([217, -96096, -34594560, 0, 0]), //68
EllipticCurve([-407, 8280, -3179520, 0, 0]), //68
EllipticCurve([-11707, -4431084, 53456597376, 0, 0]), //68
EllipticCurve([-19561, -51367260, 1131158432460, 0, 0]), //68
EllipticCurve([-190901, -3831022650, 805951389993750, 0, 0]), //68
EllipticCurve([75239, -299759460, -23463671731500, 0, 0]), //68
EllipticCurve([79, -18254964, 67853701188, 0, 0]), //68
EllipticCurve([-5311, -1001112, 5494102656, 0, 0]), //68
EllipticCurve([-143217, -1215314100, 183411558029700, 0, 0]), //68
EllipticCurve([139, -1643082, 1404835110, 0, 0]), //68
EllipticCurve([-7076, 3348150, -21515211900, 0, 0]), //68
EllipticCurve([-208671, 2134837320, -419999354987520, 0, 0]), //68
EllipticCurve([-32021, 63256830, -1853108834850, 0, 0]), //68
EllipticCurve([232181, 7002877068, 1389650925373920, 0, 0]), //68
EllipticCurve([-992209, 22245837900, -21523404314197500, 0, 0]), //68
EllipticCurve([103679, -404830860, -43405559978340, 0, 0]), //68
EllipticCurve([-6209, -1427503440, 56850324498000, 0, 0]), //68
EllipticCurve([-1817, 216216, -235459224, 0, 0]), //68
EllipticCurve([-191, -30888, 1482624, 0, 0]), //68
EllipticCurve([-7691, 4071600, -28362765600, 0, 0]), //68
EllipticCurve([-14769, -35403060, 591549729540, 0, 0]), //68
EllipticCurve([-81721, -708344280, 63343687239000, 0, 0]), //68
EllipticCurve([-145871, -18144720, 2649419435520, 0, 0]), //68
EllipticCurve([3079, 1205820, 1855756980, 0, 0]), //68
EllipticCurve([-737, -204204, 87603516, 0, 0]), //68
EllipticCurve([-181931, -1004713920, 188534567088000, 0, 0]), //68
EllipticCurve([-12191, -19320840, 260831340000, 0, 0]), //68
EllipticCurve([10399, 14372820, 115255643580, 0, 0]), //68
EllipticCurve([-169571, 22511580, -3813821837280, 0, 0]), //68
EllipticCurve([27851, 232567650, 3517585706250, 0, 0]), //68
EllipticCurve([364569, -12043580640, -4729562291650560, 0, 0]), //68
EllipticCurve([13921, -38955840, -623293440000, 0, 0]), //68
EllipticCurve([-17761, -318656520, 8802886365000, 0, 0]), //68
EllipticCurve([-69985, -880257840, 70435591583280, 0, 0]), //68
EllipticCurve([13, -465300, 234511200, 0, 0]), //68
EllipticCurve([370433, 8005840920, 2804734284549120, 0, 0]), //68
EllipticCurve([-4121, -495330, 2097722550, 0, 0]), //68
EllipticCurve([722589, -18282776820, -13613355620172000, 0, 0]), //68
EllipticCurve([13481, 42125160, 138844527360, 0, 0]), //68
EllipticCurve([9305, 12656280, 70875168000, 0, 0]), //68
EllipticCurve([781, 91200, 27907200, 0, 0]), //68
EllipticCurve([4229, -1561560, -2645282640, 0, 0]), //68
EllipticCurve([5527, -76518156, -740313159300, 0, 0]), //68
EllipticCurve([238209, 3031501200, 684464466940800, 0, 0]), //68
EllipticCurve([-811, -312620, 330126720, 0, 0]), //68
EllipticCurve([405461, -5766180420, -2414645712679200, 0, 0]), //68
EllipticCurve([-45329, 147518280, -6034235243400, 0, 0]), //68
EllipticCurve([-5969, -1739052, 10846467324, 0, 0]), //68
EllipticCurve([-162439, 938333760, -146530199961600, 0, 0]), //68
EllipticCurve([-236718, 477667410, -112012052310180, 0, 0]), //68
EllipticCurve([-903296, 6924289890, -6197585666044500, 0, 0]), //68
EllipticCurve([-426028, 2084110665, -876889562298750, 0, 0]), //68
EllipticCurve([-1822697, 35773597860, -64459253530672000, 0, 0]), //68
EllipticCurve([-22889, -290645250, 9668023596000, 0, 0]), //68
EllipticCurve([179903, -2315241390, -441787416315630, 0, 0]), //68
EllipticCurve([-18065, 9669660, -169151362380, 0, 0]), //68
EllipticCurve([-69077, -128521470, 9105489106560, 0, 0]), //68
EllipticCurve([-50681, 113273160, -5391915689160, 0, 0]), //68
EllipticCurve([309481, -1124481960, -351755948799360, 0, 0]), //68
EllipticCurve([77, -45030, 5988990, 0, 0]), //68
EllipticCurve([-22031, -295790880, 8973112135680, 0, 0]), //68
EllipticCurve([-24329, 23553768, -547978412520, 0, 0]), //68
EllipticCurve([-35549, 36295578, -1239675466590, 0, 0]), //68
EllipticCurve([-233171, 3141082860, -681413951316960, 0, 0]), //68
EllipticCurve([1479, -2042040, 1145584440, 0, 0]), //68
EllipticCurve([45989, -22592900, -1049756505600, 0, 0]), //68
EllipticCurve([-35599, 13709640, -482579328000, 0, 0]), //68
EllipticCurve([-10355, 3575880, -35336846160, 0, 0]), //68
EllipticCurve([131221, 1755149760, 201403434960000, 0, 0]), //68
EllipticCurve([286631, 2957766420, 822480897241500, 0, 0]), //68
EllipticCurve([-35249, 78547140, -2559772745460, 0, 0]), //68
EllipticCurve([-31781, 53890578, -1607825394630, 0, 0]), //68
EllipticCurve([99737, 354517800, 34215221913600, 0, 0]), //68
EllipticCurve([-18539, 19547112, -333903767184, 0, 0]), //68
EllipticCurve([-84401, -412584900, 36844244154900, 0, 0]), //68
EllipticCurve([248, 81270, 8777160, 0, 0]), //68
EllipticCurve([9761, 26813400, 126988262400, 0, 0]), //68
EllipticCurve([35822, 145373085, 4432716107820, 0, 0]), //68
EllipticCurve([-66281, 197132100, -12257871110100, 0, 0]), //68
EllipticCurve([-3581, -8847090, 50879614590, 0, 0]), //68
EllipticCurve([-42305, 125390580, -4844715839460, 0, 0]), //68
EllipticCurve([-41141, 116012442, -4371696851886, 0, 0]), //68
EllipticCurve([-1529, 89040, -129018960, 0, 0]), //66
EllipticCurve([-4071, 822360, -3157862400, 0, 0]), //66
EllipticCurve([-2489, 253260, -594907740, 0, 0]), //66
EllipticCurve([1349, 677820, 623594400, 0, 0]), //66
EllipticCurve([-2741, 535458, -1325258550, 0, 0]), //66
EllipticCurve([-269, -167790, 84566160, 0, 0]), //66
EllipticCurve([1229, 328020, 349013280, 0, 0]), //66
EllipticCurve([-1001, -461970, 598713120, 0, 0]), //66
EllipticCurve([-4541, 1484610, -6132923910, 0, 0]), //66
EllipticCurve([-113, -5610, 942480, 0, 0]), //66
EllipticCurve([-48671, 81438240, -3799582525440, 0, 0]), //66
EllipticCurve([-31449, 31999440, -971023006800, 0, 0]), //66
EllipticCurve([-24289, 34336260, -773424256500, 0, 0]), //66
EllipticCurve([-951, 44880, -40212480, 0, 0]), //66
EllipticCurve([-4961, 510510, -2476484010, 0, 0]), //66
EllipticCurve([-17287, -19567080, 358155832320, 0, 0]), //66
EllipticCurve([-8909, 3199638, -26924953770, 0, 0]), //66
EllipticCurve([-5669, 709410, -3901045590, 0, 0]), //66
EllipticCurve([24999, 109207560, 2220735732600, 0, 0]), //66
EllipticCurve([-276341, 1665170430, -449221352753250, 0, 0]), //66
EllipticCurve([-130391, 542413872, -68109825079296, 0, 0]), //66
EllipticCurve([-9881, 7370580, -65605532580, 0, 0]), //66
EllipticCurve([2359, -7283640, -25631129160, 0, 0]), //66
EllipticCurve([10673, -5654880, -62950124160, 0, 0]), //66
EllipticCurve([193, -36036, -9729720, 0, 0]), //66
EllipticCurve([-8981, -6036870, 57809067120, 0, 0]), //66
EllipticCurve([170869, -2053679628, -372028171971456, 0, 0]), //66
EllipticCurve([-112, -7854, 1209516, 0, 0]), //66
EllipticCurve([-18521, 16056300, -278175397500, 0, 0]), //66
EllipticCurve([43471, 124217940, 4984990150140, 0, 0]), //66
EllipticCurve([10653, -16765980, -199733119740, 0, 0]), //66
EllipticCurve([-14309, 15405390, -198406017810, 0, 0]), //66
EllipticCurve([-12641, 11957220, -136563409620, 0, 0]), //66
EllipticCurve([-5021, -820050, 4243758750, 0, 0]), //66
EllipticCurve([12196, -14874090, -196784210700, 0, 0]), //66
EllipticCurve([-724825, 5839213380, -4181186258389140, 0, 0]), //66
EllipticCurve([-15941, 19179498, -275321693790, 0, 0]), //66
EllipticCurve([26393, 20866560, 535268997120, 0, 0]), //66
EllipticCurve([-5636, 2072070, -10629719100, 0, 0]), //66
EllipticCurve([-40435, 103441260, -3839739571200, 0, 0]), //66
EllipticCurve([36455, 361723824, 6258907326672, 0, 0]), //66
EllipticCurve([48679, 195975780, 8556106579020, 0, 0]), //66
EllipticCurve([-2657, -3215940, 2691741780, 0, 0]), //66
EllipticCurve([-491, -314244, 248881248, 0, 0]), //66
EllipticCurve([-73271, -140748960, 10620353525760, 0, 0]), //66
EllipticCurve([-179191, -2437656480, 466313933998080, 0, 0]), //66
EllipticCurve([62631, -872916240, -63261112829040, 0, 0]), //66
EllipticCurve([179395, 1697542434, 290401979269248, 0, 0]), //66
EllipticCurve([-388599, 3371789400, -1276640389785600, 0, 0]), //66
EllipticCurve([-3545, -2322540, 9970664220, 0, 0]), //66
EllipticCurve([2095, 649440, 508511520, 0, 0]), //66
EllipticCurve([-219149, 1404464490, -296993678913360, 0, 0]), //66
EllipticCurve([-5459, -64869480, 704093335920, 0, 0]), //66
EllipticCurve([-2999, -2424240, 8688476160, 0, 0]), //66
EllipticCurve([-27749, 57579918, -1438058452050, 0, 0]), //66
EllipticCurve([319, -2468592, 2332819440, 0, 0]), //66
EllipticCurve([-11321, -11101464, 135182527128, 0, 0]), //66
EllipticCurve([1459, 647010, 740179440, 0, 0]), //66
EllipticCurve([-5636, 2278518, -11688797340, 0, 0]), //66
EllipticCurve([-16899, -109186980, 2330486901120, 0, 0]), //66
EllipticCurve([-14951, 9407520, -134113605120, 0, 0]), //66
EllipticCurve([-3721159, 57734837160, -213896024710368000, 0, 0]), //66
EllipticCurve([252015, 4495126440, 1058795567056920, 0, 0]), //66
EllipticCurve([-827191, 18424125720, -14802679568476800, 0, 0]), //66
EllipticCurve([177271, 2715737640, 429561801207000, 0, 0]), //66
EllipticCurve([-264553, -7909841940, 2295222565255620, 0, 0]), //66
EllipticCurve([-27641, 57601440, -1435485486240, 0, 0]), //66
EllipticCurve([-20921, 28171728, -543855209040, 0, 0]), //66
EllipticCurve([-3989, -5654130, 28038830670, 0, 0]), //66
EllipticCurve([-221591, 1024745040, -221935181783040, 0, 0]), //66
EllipticCurve([-5980, -19272726, 153063989892, 0, 0]), //66
EllipticCurve([-27029, 23501310, -607250349090, 0, 0]), //66
EllipticCurve([89871, -212667000, -19577060685000, 0, 0]), //66
EllipticCurve([-100409, 635991720, -58908733065000, 0, 0]), //66
EllipticCurve([-81819, 269470740, -21072611868000, 0, 0]), //66
EllipticCurve([22609, 55029240, 760724213760, 0, 0]), //66
EllipticCurve([-27271, 15876840, -423213047040, 0, 0]), //66
EllipticCurve([22199, -445619160, -14159548809000, 0, 0]), //66
EllipticCurve([-2791, -4876872, 4291647360, 0, 0]), //66
EllipticCurve([-491, -154980, 105386400, 0, 0]), //66
EllipticCurve([3576149, 184565805060, 650852854963584000, 0, 0]), //66
EllipticCurve([-8207, 1108536, -8939234304, 0, 0]), //66
EllipticCurve([-4727, 528360, -2434682880, 0, 0]), //66
EllipticCurve([-9899, 7310688, -65138230080, 0, 0]), //66
EllipticCurve([-11197, -363993630, 8103954178320, 0, 0]), //66
EllipticCurve([81681, 898906008, 58680584202240, 0, 0]), //66
EllipticCurve([973751, 76809526920, 68516479107974520, 0, 0]), //66
EllipticCurve([1745, 247800, 388550400, 0, 0]), //66
EllipticCurve([-90289, -1990589832, 213122500363080, 0, 0]), //66
EllipticCurve([-3137, -935946, 3234629376, 0, 0]), //66
EllipticCurve([-3929, -80581050, 765842299200, 0, 0]), //66
EllipticCurve([599689, 34569334800, 18697308697267200, 0, 0]), //66
EllipticCurve([-3641, -6094872, 32089501080, 0, 0]), //66
EllipticCurve([6427, 7186410, 32748470370, 0, 0]), //66
EllipticCurve([4759, 2106720, 4834922400, 0, 0]), //66
EllipticCurve([-780151, 17608666152, -13277779494583296, 0, 0]), //66
EllipticCurve([796, -138138, -27351324, 0, 0]), //66
EllipticCurve([-1124, -766122, 1172166660, 0, 0]), //66
EllipticCurve([195949, -4629506700, -988973739280800, 0, 0]), //66
EllipticCurve([-1891061, 116910893190, -213149017691678250, 0, 0]), //66
EllipticCurve([211159, -7031800440, -1659047836811400, 0, 0]), //66
EllipticCurve([-32969, 69822060, -2124615463740, 0, 0]), //66
EllipticCurve([-8909, -14413230, 146712268170, 0, 0]), //66
EllipticCurve([-577079, 1106283360, -636183734135040, 0, 0]), //66
EllipticCurve([-20719, -36437280, 811239601920, 0, 0]), //66
EllipticCurve([-14324959, 493615722600, -7053365885524358400, 0, 0]), //66
EllipticCurve([-209759, 2559005280, -499681606993920, 0, 0]), //66
EllipticCurve([-2122255, 63471223200, -132693446991705600, 0, 0]), //66
EllipticCurve([-13259, 13228800, -157872499200, 0, 0]), //66
EllipticCurve([-9857, -47397020, 615782083840, 0, 0]), //66
EllipticCurve([-45, -20064, 2889216, 0, 0]), //66
EllipticCurve([-35201, 69484272, -2286935844336, 0, 0]), //66
EllipticCurve([-1619, -534300, 1038679200, 0, 0]), //64
EllipticCurve([1001, 106680, 95585280, 0, 0]), //64
EllipticCurve([10751, -9534360, -109597468200, 0, 0]), //64
EllipticCurve([2839, 2218440, 4612136760, 0, 0]), //64
EllipticCurve([-682, 25662, -16167060, 0, 0]), //64
EllipticCurve([3329, 1527240, 4428996000, 0, 0]), //64
EllipticCurve([5125, -6590220, -39857650560, 0, 0]), //64
EllipticCurve([-3809, 568260, -2071307700, 0, 0]), //64
EllipticCurve([-2531, 527436, -1177237152, 0, 0]), //64
EllipticCurve([3411, 1540770, 3915096570, 0, 0]), //64
EllipticCurve([-21131, 25895100, -508994085600, 0, 0]), //64
EllipticCurve([-2929, 694830, -1795440720, 0, 0]), //64
EllipticCurve([4769, -1459920, -7299600000, 0, 0]), //64
EllipticCurve([-599, -5928, 3627936, 0, 0]), //64
EllipticCurve([-369, -103530, 55802670, 0, 0]), //64
EllipticCurve([-43151, 80314080, -3284524615680, 0, 0]), //64
EllipticCurve([-8849, 5230092, -42034249404, 0, 0]), //64
EllipticCurve([-4145, 785460, -3089214180, 0, 0]), //64
EllipticCurve([13269, -13530660, -189212749440, 0, 0]), //64
EllipticCurve([165, 6864, 151008, 0, 0]), //64
EllipticCurve([-181, 2002, -336336, 0, 0]), //64
EllipticCurve([-129, -23460, 1618740, 0, 0]), //64
EllipticCurve([-6389, 2771370, -16237456830, 0, 0]), //64
EllipticCurve([1159, 136752, 77538384, 0, 0]), //64
EllipticCurve([-9889, -29017560, 348936159000, 0, 0]), //64
EllipticCurve([-13529, 5132820, -67368262500, 0, 0]), //64
EllipticCurve([-72159, 97091280, -6860858209920, 0, 0]), //64
EllipticCurve([35131, 264505230, 6877400485230, 0, 0]), //64
EllipticCurve([71419, -639545130, -50197257708570, 0, 0]), //64
EllipticCurve([-12749, 12134850, -139247403750, 0, 0]), //64
EllipticCurve([-2167, -2548560, 7502960640, 0, 0]), //64
EllipticCurve([1289, -656040, -146952960, 0, 0]), //64
EllipticCurve([-9039, -4623960, 43946115840, 0, 0]), //64
EllipticCurve([5079, 2719320, 11788252200, 0, 0]), //64
EllipticCurve([485, -63240, -36552720, 0, 0]), //64
EllipticCurve([-3211, -797160, 2734258800, 0, 0]), //64
EllipticCurve([-9641, 2183412, -20377784196, 0, 0]), //64
EllipticCurve([-106921, -947944140, 109738753367100, 0, 0]), //64
EllipticCurve([-36737, 63570276, -2209003520724, 0, 0]), //64
EllipticCurve([-331, -61880, 27846000, 0, 0]), //64
EllipticCurve([-840881, 9003492960, -7468586483672160, 0, 0]), //64
EllipticCurve([122561, -624213072, -79374934235520, 0, 0]), //64
EllipticCurve([-3884, 1127610, -3957911100, 0, 0]), //64
EllipticCurve([-26345, 39502680, -958848551640, 0, 0]), //64
EllipticCurve([-150239, 760802280, -109665083848320, 0, 0]), //64
EllipticCurve([9541, 18798780, 85271266080, 0, 0]), //64
EllipticCurve([-14573, 11081070, -151489307970, 0, 0]), //64
EllipticCurve([15589, 43063020, 455779003680, 0, 0]), //64
EllipticCurve([-28228, -15025010, 432690237980, 0, 0]), //64
EllipticCurve([-189289, 1158385800, -211624343416200, 0, 0]), //64
EllipticCurve([-35041, 53993940, -1799348050500, 0, 0]), //64
EllipticCurve([-98801, -8900100, 880228790100, 0, 0]), //64
EllipticCurve([135815, -646466106, -90503315441682, 0, 0]), //64
EllipticCurve([15859, 44600010, 559462525440, 0, 0]), //64
EllipticCurve([-15883, -15797964, 269450073984, 0, 0]), //64
EllipticCurve([-115001, 747536790, -80088101533440, 0, 0]), //64
EllipticCurve([-551, -191880, 145061280, 0, 0]), //64
EllipticCurve([-99941, -2909423790, 363314295776250, 0, 0]), //64
EllipticCurve([-246697, -2028117000, 516052342533000, 0, 0]), //64
EllipticCurve([-1567, -6992304, 27297954816, 0, 0]), //64
EllipticCurve([1769, -42697200, 215877043200, 0, 0]), //64
EllipticCurve([-162359, -987773640, 166894234214400, 0, 0]), //64
EllipticCurve([21571, 82667130, 1208262772080, 0, 0]), //64
EllipticCurve([14959, -54144024, -919527959592, 0, 0]), //64
EllipticCurve([-19169, 24126960, -425816717040, 0, 0]), //64
EllipticCurve([-9311, 8139600, -51572505600, 0, 0]), //64
EllipticCurve([-435296, 3307594290, -1412508141544500, 0, 0]), //64
EllipticCurve([26971, 112402290, 2209379412240, 0, 0]), //64
EllipticCurve([-21763, 21411390, -442502060000, 0, 0]), //64
EllipticCurve([-19659, 13015860, -246572451840, 0, 0]), //64
EllipticCurve([1388815, -70569631440, -101299530298705200, 0, 0]), //64
EllipticCurve([529919, -17975685420, -10046592605552580, 0, 0]), //64
EllipticCurve([-76999, 370198920, -26411471748480, 0, 0]), //64
EllipticCurve([-182225, 1392763680, -241985725581600, 0, 0]), //64
EllipticCurve([38581, 111024144, 3947685488208, 0, 0]), //64
EllipticCurve([-31132, -462939750, 19720307470500, 0, 0]), //64
EllipticCurve([-6059, 1153680, -6749028000, 0, 0]), //64
EllipticCurve([-380, -159390, 111891780, 0, 0]), //64
EllipticCurve([-7391, 4122840, -27458114400, 0, 0]), //64
EllipticCurve([-1665641, -60191406660, 102487968311388660, 0, 0]), //64
EllipticCurve([94171, 166524930, 15389567930880, 0, 0]), //64
EllipticCurve([-16001, -770112, 12371849280, 0, 0]), //64
EllipticCurve([-9101, -5462730, 53835204150, 0, 0]), //64
EllipticCurve([-226799, -11837537712, 3170566100782080, 0, 0]), //64
EllipticCurve([33911, -623002380, -27458829898500, 0, 0]), //64
EllipticCurve([-5879, 2012208, -11010802176, 0, 0]), //64
EllipticCurve([-61361, 120960840, -7165841122440, 0, 0]), //64
EllipticCurve([554485, 9774548784, 5250281584740192, 0, 0]), //64
EllipticCurve([313661, 3647269080, 1103335369390800, 0, 0]), //64
EllipticCurve([-2878, 148785, -417788280, 0, 0]), //64
EllipticCurve([-11579, 9166080, -96188843520, 0, 0]), //64
EllipticCurve([-240449, 23860200, -5734679769000, 0, 0]), //64
EllipticCurve([-421, -169260, 125827884, 0, 0]), //64
EllipticCurve([20879, -480359880, -14975219259000, 0, 0]), //64
EllipticCurve([-13569, -59362800, 986906550000, 0, 0]), //64
EllipticCurve([188491, -3723934830, -764151427116000, 0, 0]), //64
EllipticCurve([-129389, -242428410, 31825759236390, 0, 0]), //64
EllipticCurve([-898049, -26775162960, 24801538923055440, 0, 0]), //64
EllipticCurve([-46505, 159874260, -6695054386020, 0, 0]), //64
EllipticCurve([-15311, 19180896, -261473974272, 0, 0]), //64
EllipticCurve([2851, -7739550, -31925643750, 0, 0]), //64
EllipticCurve([21671, 74063220, 1262851964220, 0, 0]), //64
EllipticCurve([151384, -1545662790, -247142206144260, 0, 0]), //64
EllipticCurve([22409, 50175840, 983647167360, 0, 0]), //64
EllipticCurve([-111211, -1599638040, 197347344994800, 0, 0]), //64
EllipticCurve([-9791, 7135920, -63195707520, 0, 0]), //64
EllipticCurve([-7951, -282339720, -1553997818880, 0, 0]), //64
EllipticCurve([-717697, 4654200936, -3308247913117224, 0, 0]), //64
EllipticCurve([-530881, 5287892280, -2750766851948280, 0, 0]), //64
EllipticCurve([975847, -40159487940, -40716058283360460, 0, 0]), //64
EllipticCurve([-2246969, 151884354720, -330018123044484000, 0, 0]), //64
EllipticCurve([-23945, 13033020, -304620776460, 0, 0]), //64
EllipticCurve([-120907, 891804900, -99282855907200, 0, 0]), //64
EllipticCurve([-219496, -3890675250, 915265789861500, 0, 0]), //64
EllipticCurve([2341161, -213979725960, -519049765342268160, 0, 0]), //64
EllipticCurve([1813, 586644, 718052256, 0, 0]), //64
EllipticCurve([50149, 411471060, 14724080411040, 0, 0]), //64
EllipticCurve([5623, -135198756, -1551405725100, 0, 0]), //64
EllipticCurve([-18971, 19507488, -342356414400, 0, 0]), //64
EllipticCurve([-14795, 15910440, -212213448720, 0, 0]), //64
EllipticCurve([-80609, 333779160, -24996387513240, 0, 0]), //64
EllipticCurve([182411, 1020431880, 180738894585600, 0, 0]), //64
EllipticCurve([485759, 46991177640, 16211909294622360, 0, 0]), //64
EllipticCurve([5539, 4595262, 11290558734, 0, 0]), //64
EllipticCurve([-995, 109620, -86819040, 0, 0]), //64
EllipticCurve([-5231, -1838760, 10326476160, 0, 0]), //62
EllipticCurve([-2239, 383520, -760903680, 0, 0]), //62
EllipticCurve([-11969, 437580, -5218141500, 0, 0]), //62
EllipticCurve([-3401, 812520, -2522874600, 0, 0]), //62
EllipticCurve([-20681, -977130, 20261767680, 0, 0]), //62
EllipticCurve([-7643, 1051960, -7863401000, 0, 0]), //62
EllipticCurve([-16471, 10889280, -170046996480, 0, 0]), //62
EllipticCurve([-6601, -12863760, 106524796560, 0, 0]), //62
EllipticCurve([3511, 510510, 1726034310, 0, 0]), //62
EllipticCurve([9621, -10064340, -104025018240, 0, 0]), //62
EllipticCurve([-5009, 1631112, -7530844104, 0, 0]), //62
EllipticCurve([-21271, 9036720, -187746894720, 0, 0]), //62
EllipticCurve([-10271, 3517080, -34819092000, 0, 0]), //62
EllipticCurve([-211969, 530055240, -110892326705160, 0, 0]), //62
EllipticCurve([-34289, -73384080, 2658338298000, 0, 0]), //62
EllipticCurve([32327, -159191604, -5759393041116, 0, 0]), //62
EllipticCurve([-45, -10626, 244398, 0, 0]), //62
EllipticCurve([109351, 476229300, 50028364194300, 0, 0]), //62
EllipticCurve([-1703, 168504, -266910336, 0, 0]), //62
EllipticCurve([-83621, 241949610, -19388873946960, 0, 0]), //62
EllipticCurve([-5209, 2161950, -9944970000, 0, 0]), //62
EllipticCurve([35201, 71105496, 2340224084352, 0, 0]), //62
EllipticCurve([-16319, -303150120, 8119572814080, 0, 0]), //62
EllipticCurve([-39881, -274669560, 12481259475960, 0, 0]), //62
EllipticCurve([-905, -842520, 1160150040, 0, 0]), //62
EllipticCurve([-17791, -237886320, 6455283179520, 0, 0]), //62
EllipticCurve([660535, -1592647056, -1055643099599088, 0, 0]), //62
EllipticCurve([-16061, 11077950, -167398902450, 0, 0]), //62
EllipticCurve([53065, -342394416, -19820527953408, 0, 0]), //62
EllipticCurve([1409, -2189880, -4169531520, 0, 0]), //62
EllipticCurve([-87831, -298986072, 27363205309440, 0, 0]), //62
EllipticCurve([3641, 3317496, 8068150272, 0, 0]), //62
EllipticCurve([1459, -7616310, 18096352560, 0, 0]), //62
EllipticCurve([-190657, 403981200, -76032897670800, 0, 0]), //62
EllipticCurve([418159, 6545139120, 2637527436882000, 0, 0]), //62
EllipticCurve([113311, 1107746640, 112847257963440, 0, 0]), //62
EllipticCurve([-8009, 263340, -2097503100, 0, 0]), //62
EllipticCurve([-68975, -1340309880, 112328690423040, 0, 0]), //62
EllipticCurve([-16529, 20552532, -305760018564, 0, 0]), //62
EllipticCurve([249785, -595586160, -150092477009280, 0, 0]), //62
EllipticCurve([-4162, 440370, -1783498500, 0, 0]), //62
EllipticCurve([3809, 2027760, 5564173440, 0, 0]), //62
EllipticCurve([-23081, 36291948, -759409011900, 0, 0]), //62
EllipticCurve([-21341, 32848530, -632367051030, 0, 0]), //62
EllipticCurve([-217636, -538210530, 118519340811300, 0, 0]), //62
EllipticCurve([-4399, -55035120, 479025684480, 0, 0]), //62
EllipticCurve([3399, 7932540, 9162083700, 0, 0]), //62
EllipticCurve([-270217, 1695283044, -445664483021940, 0, 0]), //62
EllipticCurve([-207, -105336, 43819776, 0, 0]), //62
EllipticCurve([-11369, 4025340, -44234461260, 0, 0]), //62
EllipticCurve([115781, 629001828, 69039240641280, 0, 0]), //62
EllipticCurve([-171101, 1155723090, -188308897392240, 0, 0]), //62
EllipticCurve([29221, -159145140, -5209775303040, 0, 0]), //62
EllipticCurve([-55975, 77380464, -4194640192512, 0, 0]), //62
EllipticCurve([879219, -20235456150, -18210392875788750, 0, 0]), //62
EllipticCurve([-43559, 38955840, -1660453724160, 0, 0]), //62
EllipticCurve([-7423, -10367280, 88246287360, 0, 0]), //62
EllipticCurve([205603, 2183733930, 428605825908960, 0, 0]), //62
EllipticCurve([-190251, 952939680, -175956500153280, 0, 0]), //62
EllipticCurve([-781279, 19745387760, -14881387920752640, 0, 0]), //62
EllipticCurve([-32621, 48031830, -1469341711530, 0, 0]), //62
EllipticCurve([-37889, 80167308, -2803049924220, 0, 0]), //62
EllipticCurve([-38293, 36062950, -1341217173450, 0, 0]), //62
EllipticCurve([-20381, 12029550, -235478441250, 0, 0]), //62
EllipticCurve([-982127, 23500110480, -22456329572920320, 0, 0]), //62
EllipticCurve([-296799, -2812678680, 860004633196800, 0, 0]), //62
EllipticCurve([-8681, -2440620, 22075407900, 0, 0]), //62
EllipticCurve([550783, -16783781784, -9703560222201384, 0, 0]), //62
EllipticCurve([-3221, -4496310, 18574256610, 0, 0]), //62
EllipticCurve([-2098223, 31127070240, -64831959928995840, 0, 0]), //62
EllipticCurve([-272336, 2255463210, -593750690032500, 0, 0]), //62
EllipticCurve([-2699, -154440, 425327760, 0, 0]), //62
EllipticCurve([-6763, 2771340, -17004942240, 0, 0]), //62
EllipticCurve([112935, 2114786520, 197197498630440, 0, 0]), //62
EllipticCurve([-5155, -4476780, 26180209440, 0, 0]), //62
EllipticCurve([29149, -288382380, -10077233886720, 0, 0]), //62
EllipticCurve([-1995809, -12982334820, 26000046502384500, 0, 0]), //62
EllipticCurve([-37229, 100115850, -3361790127150, 0, 0]), //62
EllipticCurve([29999, 270827700, 4299389737500, 0, 0]), //62
EllipticCurve([20929, 138389160, 1448104170240, 0, 0]), //62
EllipticCurve([4719, -4297800, -23272587000, 0, 0]), //62
EllipticCurve([1009, 107880, 93208320, 0, 0]), //62
EllipticCurve([3631, 1243788, 2182847940, 0, 0]), //62
EllipticCurve([-251, -60060, 3363360, 0, 0]), //62
EllipticCurve([-284621, 2891117970, -787471148196720, 0, 0]), //62
EllipticCurve([-719, -241800, 252439200, 0, 0]), //62
EllipticCurve([-244653, 833420560, -200661001390080, 0, 0]), //62
EllipticCurve([-932281, -55521609000, 55001093915625000, 0, 0]), //62
EllipticCurve([-24341, 13783770, -324897242670, 0, 0]), //62
EllipticCurve([-47861, 143315130, -6267313950030, 0, 0]), //62
EllipticCurve([-6939, 2691780, -17076652320, 0, 0]), //62
EllipticCurve([-3809, -2212758240, 112020885900000, 0, 0]), //62
EllipticCurve([-9047, 5313000, -44034144000, 0, 0]), //62
EllipticCurve([-54301, -636487650, 40210107288750, 0, 0]), //62
EllipticCurve([-20457, 17811024, -346976558544, 0, 0]), //62
EllipticCurve([-37173, 24789072, -904305346560, 0, 0]), //62
EllipticCurve([-12755, 9914520, -115821422640, 0, 0]), //62
EllipticCurve([482, 34713, 7498008, 0, 0]), //62
EllipticCurve([422, -3510, -568620, 0, 0]), //62
EllipticCurve([542959, -18704151180, -10694640857549220, 0, 0]), //62
EllipticCurve([-2207553, 134799727920, -288633312222031920, 0, 0]), //62
EllipticCurve([2455, 527340, 204080580, 0, 0]), //62
EllipticCurve([7569, -189206160, -2797223869440, 0, 0]), //62
EllipticCurve([-589976, 8759362710, -5025684354862500, 0, 0]), //62
EllipticCurve([10445, 19399380, 108636528000, 0, 0]), //62
EllipticCurve([-7676, 4006002, -28194242076, 0, 0]), //62
EllipticCurve([-60113, 76001640, -4454304117120, 0, 0]), //62
EllipticCurve([187879, 2015604360, 355099098123000, 0, 0]), //62
EllipticCurve([-114819, -317537220, 37349997965280, 0, 0]), //62
EllipticCurve([209431, 8381308320, 1250281668636000, 0, 0]), //62
EllipticCurve([123129, -4446934800, -658146350400000, 0, 0]), //62
EllipticCurve([-78911, 98803320, -7668718485120, 0, 0]), //62
EllipticCurve([-79699, 68516448, -5399233135296, 0, 0]), //62
EllipticCurve([-14471, 13613040, -179365415040, 0, 0]), //62
EllipticCurve([1345031, 82404992670, 105357749708331120, 0, 0]), //62
EllipticCurve([-55649, 137443308, -7180725626460, 0, 0]), //62
EllipticCurve([-314591, 604466280, -188796580030080, 0, 0]), //62
EllipticCurve([-63101, 243671610, -14077152581310, 0, 0]), //62
EllipticCurve([6544231, -668910021780, -4442773940668643580, 0, 0]), //62
EllipticCurve([-14129, -8228748, 122419083996, 0, 0]), //62
EllipticCurve([51059, -1201879770, -77671480136250, 0, 0]), //62
EllipticCurve([-39401, 114142560, -4077286385760, 0, 0]), //62
EllipticCurve([-18809, -51154224, 1075926793392, 0, 0]), //62
EllipticCurve([-60849, 54502140, -3266040739500, 0, 0]), //62
EllipticCurve([-344729, 5641143510, -1832604445232640, 0, 0]), //62
EllipticCurve([-682321, 12431541360, -8216764008846960, 0, 0]), //62
EllipticCurve([148399, 898419060, 128167564680540, 0, 0]), //62
EllipticCurve([-371399, 6311158560, -2213853444311040, 0, 0]), //62
EllipticCurve([2239951, -213834638160, -497245721711310000, 0, 0]), //62
EllipticCurve([15389, 43275540, 476030940000, 0, 0]), //62
EllipticCurve([-245449, -19147188060, 5812875675947340, 0, 0]), //62
EllipticCurve([2309, -21857220, 63823082400, 0, 0]), //62
EllipticCurve([-4762, 600882, -2758048380, 0, 0]), //62
EllipticCurve([-1308161, -84149062200, 115589255564475000, 0, 0]), //62
EllipticCurve([88721, -252551040, -23016491581440, 0, 0]), //62
EllipticCurve([-67841, 311924292, -19193637459636, 0, 0]), //62
EllipticCurve([-63905, 290248140, -16752251896380, 0, 0]), //62
EllipticCurve([1039, -2866248, 4565933064, 0, 0]), //62
EllipticCurve([-13961, 14299560, -181675909800, 0, 0]), //62
EllipticCurve([-515, -97356, 63086688, 0, 0]), //60
EllipticCurve([2649, 1691760, 3356451840, 0, 0]), //60
EllipticCurve([-5359, 1643880, -8153644800, 0, 0]), //60
EllipticCurve([1041, 148512, 114057216, 0, 0]), //60
EllipticCurve([509, 84252, 12806304, 0, 0]), //60
EllipticCurve([-929, -111300, 114527700, 0, 0]), //60
EllipticCurve([-9047, 3301584, -28525685760, 0, 0]), //60
EllipticCurve([-2981, 667290, -1795677390, 0, 0]), //60
EllipticCurve([-6281, 2163420, -12558653100, 0, 0]), //60
EllipticCurve([1901, 1437540, 1667546400, 0, 0]), //60
EllipticCurve([-32749, 40930890, -1282733161710, 0, 0]), //60
EllipticCurve([-4309, -1831830, 8563805250, 0, 0]), //60
EllipticCurve([-4001, 411180, -1587565980, 0, 0]), //60
EllipticCurve([-1919, 165648, -298166400, 0, 0]), //60
EllipticCurve([1101, -4166700, -9066739200, 0, 0]), //60
EllipticCurve([74873, -112288176, -8551867484160, 0, 0]), //60
EllipticCurve([2011, 604890, 1043435250, 0, 0]), //60
EllipticCurve([-2699, 246870, -641862000, 0, 0]), //60
EllipticCurve([-3679, 973560, -3193276800, 0, 0]), //60
EllipticCurve([1019, -233310, 31730160, 0, 0]), //60
EllipticCurve([162241, 1137515808, 176906458460160, 0, 0]), //60
EllipticCurve([152611, -524718090, -81646659522090, 0, 0]), //60
EllipticCurve([91209, -702498720, -68563875072000, 0, 0]), //60
EllipticCurve([-72391, 231547680, -15930480384000, 0, 0]), //60
EllipticCurve([-11241, 9177000, -93981657000, 0, 0]), //60
EllipticCurve([31541, 54376140, 1640854400640, 0, 0]), //60
EllipticCurve([-22169, -149972130, 4178823430320, 0, 0]), //60
EllipticCurve([-808, -1231230, 2051229180, 0, 0]), //60
EllipticCurve([9281, 11739000, 78134784000, 0, 0]), //60
EllipticCurve([116839, -206937192, -24487912615320, 0, 0]), //60
EllipticCurve([-14669, 14950650, -198469878750, 0, 0]), //60
EllipticCurve([-7961, 3658200, -27162135000, 0, 0]), //60
EllipticCurve([3119, 3672102, 4524029664, 0, 0]), //60
EllipticCurve([-328561, -1296695400, 431489657999400, 0, 0]), //60
EllipticCurve([-29657, -394202424, 15472050939576, 0, 0]), //60
EllipticCurve([104399, -632903880, -69188419257720, 0, 0]), //60
EllipticCurve([-5967, 2952600, -15542486400, 0, 0]), //60
EllipticCurve([-14849, 16467948, -220094125020, 0, 0]), //60
EllipticCurve([-70633, -529857900, 40839857358300, 0, 0]), //60
EllipticCurve([-461, -964410, 1032883110, 0, 0]), //60
EllipticCurve([1087, 145860, 126460620, 0, 0]), //60
EllipticCurve([-359, -10200, 3916800, 0, 0]), //60
EllipticCurve([123737, 1033872840, 118093091276160, 0, 0]), //60
EllipticCurve([-19889, 27314520, -491907190680, 0, 0]), //60
EllipticCurve([2601, -12640680, 27101617920, 0, 0]), //60
EllipticCurve([-102361, 272347140, -27109706662740, 0, 0]), //60
EllipticCurve([-10949, 7167930, -72962359470, 0, 0]), //60
EllipticCurve([-5795, 1583400, -8578861200, 0, 0]), //60
EllipticCurve([445, 29640, 5868720, 0, 0]), //60
EllipticCurve([459, 8970, 1435200, 0, 0]), //60
EllipticCurve([-6081, 1868412, -10711605996, 0, 0]), //60
EllipticCurve([291481, -5749642080, -1775121497210880, 0, 0]), //60
EllipticCurve([3991, -2401200, -10697346000, 0, 0]), //60
EllipticCurve([-1301, 96750, -117551250, 0, 0]), //60
EllipticCurve([-10121, 3343908, -32653261620, 0, 0]), //60
EllipticCurve([-220967, 1160438136, -249986225009664, 0, 0]), //60
EllipticCurve([12091, 29812770, 199626307920, 0, 0]), //60
EllipticCurve([-32425, 25272390, -798683341170, 0, 0]), //60
EllipticCurve([2957, -635460, -691380480, 0, 0]), //60
EllipticCurve([-278053, 1584283050, -429991846883550, 0, 0]), //60
EllipticCurve([-4403, 1087164, -4461721056, 0, 0]), //60
EllipticCurve([-409, -40505220, -156957727500, 0, 0]), //60
EllipticCurve([-32105, 49042620, -1471131472140, 0, 0]), //60
EllipticCurve([30115, -334148430, -12525553898550, 0, 0]), //60
EllipticCurve([-290057, 3834392760, -1053817665409080, 0, 0]), //60
EllipticCurve([-23441, 41452320, -874851213600, 0, 0]), //60
EllipticCurve([-470159, 1340209080, -626011661268000, 0, 0]), //60
EllipticCurve([36236, 59965290, 2089790356500, 0, 0]), //60
EllipticCurve([-2129, 215985, -429594165, 0, 0]), //60
EllipticCurve([-9251, 4452840, -38232084240, 0, 0]), //60
EllipticCurve([5731, -7310550, -12106270800, 0, 0]), //60
EllipticCurve([-36005, 79246230, -2612510464410, 0, 0]), //60
EllipticCurve([191023, -1642885920, -326814367407840, 0, 0]), //60
EllipticCurve([169879, 4319895840, 588019901844960, 0, 0]), //60
EllipticCurve([-21605, 33687390, -661856151330, 0, 0]), //60
EllipticCurve([-13745, -5995836, 84883050252, 0, 0]), //60
EllipticCurve([-43081, 76332900, -3139190512500, 0, 0]), //60
EllipticCurve([4709, -460460, -2210208000, 0, 0]), //60
EllipticCurve([661, 65688, 17735760, 0, 0]), //60
EllipticCurve([-1351, 185640, -214599840, 0, 0]), //60
EllipticCurve([3194479, 60470061960, 192079463142160440, 0, 0]), //60
EllipticCurve([-325151, 1971806760, -628643543996160, 0, 0]), //60
EllipticCurve([-2280521, 103797914220, -231666668545532220, 0, 0]), //60
EllipticCurve([1891, 341202, 113620266, 0, 0]), //60
EllipticCurve([6847, -60425820, -615074421780, 0, 0]), //60
EllipticCurve([-48585, -1139578440, 73317058094280, 0, 0]), //60
EllipticCurve([-26009, 50440572, -1186210931724, 0, 0]), //60
EllipticCurve([-7801, -71099210, 919739380560, 0, 0]), //60
EllipticCurve([-26105, -662888226, 26775381224592, 0, 0]), //60
EllipticCurve([74699, -1774181430, -161351155969920, 0, 0]), //60
EllipticCurve([-380, -313950, 220392900, 0, 0]), //60
EllipticCurve([23423, 28193880, 623169329640, 0, 0]), //60
EllipticCurve([-296729, -16982964180, 5909205403466820, 0, 0]), //60
EllipticCurve([-217319, -17095776984, 4719255044879232, 0, 0]), //60
EllipticCurve([-1422821, 59749519830, -82261645163948250, 0, 0]), //60
EllipticCurve([48203, 363993630, 13144901960190, 0, 0]), //60
EllipticCurve([28159, 71935500, 1213911562500, 0, 0]), //60
EllipticCurve([-1065, -234780, 151433100, 0, 0]), //60
EllipticCurve([-78721, -1047118800, 93638598690000, 0, 0]), //60
EllipticCurve([-74441, 328529760, -22742472636000, 0, 0]), //60
EllipticCurve([-1831, -13394040, 56790729600, 0, 0]), //60
EllipticCurve([-144749, -331994190, 48930631698960, 0, 0]), //60
EllipticCurve([-31271, -26429760, 847760981760, 0, 0]), //60
EllipticCurve([-999, -392700, 500299800, 0, 0]), //60
EllipticCurve([619, 38850, 13986000, 0, 0]), //60
EllipticCurve([-51521, 146141520, -6956482493520, 0, 0]), //60
EllipticCurve([-547121, -2835030600, 1567275791445000, 0, 0]), //60
EllipticCurve([351291, 7509918416, 2472865936020480, 0, 0]), //60
EllipticCurve([814009, 57365599200, 42426679318732800, 0, 0]), //60
EllipticCurve([-37409, 104693820, -3524936225580, 0, 0]), //60
EllipticCurve([-94209, 553295820, -48205898317500, 0, 0]), //60
EllipticCurve([584561, 13540461480, 7629454263674880, 0, 0]), //60
EllipticCurve([-372329, 3874948350, -1399549970104650, 0, 0]), //60
EllipticCurve([-84431, 132306720, -10954996416000, 0, 0]), //60
EllipticCurve([-11441, 9279270, -96875578800, 0, 0]), //60
EllipticCurve([-578, 30030, -11891880, 0, 0]), //60
EllipticCurve([-5651, 1529880, -8178738480, 0, 0]), //60
EllipticCurve([133431, 3329678352, 353555236450416, 0, 0]), //60
EllipticCurve([57611, 535834530, 22816370121930, 0, 0]), //60
EllipticCurve([-1109, -5472810, 15187047750, 0, 0]), //60
EllipticCurve([-107999, -539695464, 60774026810112, 0, 0]), //60
EllipticCurve([-8705, -10038840, 96945077880, 0, 0]), //60
EllipticCurve([26197, 37858920, 939090510600, 0, 0]), //60
EllipticCurve([-112661, -644053830, 76652710631280, 0, 0]), //60
EllipticCurve([-15721, 20575566, -286247274192, 0, 0]), //60
EllipticCurve([-1811, -700920, 1476137520, 0, 0]), //60
EllipticCurve([-1741951, -53341622880, 94564029041664000, 0, 0]), //60
EllipticCurve([1593959, 84804299580, 130864822049581620, 0, 0]), //60
EllipticCurve([-495179, -46157047860, 26669542253508000, 0, 0]), //60
EllipticCurve([-19181, -1009470, 19433306970, 0, 0]), //60
EllipticCurve([-4272167, 377369808816, -1576765781655128064, 0, 0]), //60
EllipticCurve([100351, -588828240, -62057197041840, 0, 0]), //60
EllipticCurve([11719, 32022900, 83867975100, 0, 0]), //60
EllipticCurve([111856, 1358407050, 131425882087500, 0, 0]), //60
EllipticCurve([-391791, 7769433672, -2865118516356096, 0, 0]), //60
EllipticCurve([1276, 176358, 111105540, 0, 0]), //60
EllipticCurve([129, -157920, 31584000, 0, 0]), //60
EllipticCurve([-9449, -9466560, 100960862400, 0, 0]), //60
EllipticCurve([-335159, 2214028320, -726431547905280, 0, 0]), //60
EllipticCurve([-1595, -580320, 1159479360, 0, 0]), //60
EllipticCurve([-240089, 3338517630, -745637881554720, 0, 0]), //60
EllipticCurve([441097, 2049911136, 896188350081024, 0, 0]), //60
EllipticCurve([-287769, 2823540720, -778238410950000, 0, 0]), //60
EllipticCurve([604991, -3781449672, -2307799827573240, 0, 0]), //60
EllipticCurve([1212839, 68957334600, 79892243934195000, 0, 0]), //60
EllipticCurve([-16927, 22659000, -344054256000, 0, 0]), //60
EllipticCurve([10919, -2326170, -25643698080, 0, 0]), //60
EllipticCurve([-2857, -9565094, 45137678586, 0, 0]), //60
EllipticCurve([77012, 519531705, 35769757889250, 0, 0]), //60
EllipticCurve([698, 35343, 11451132, 0, 0]), //60
EllipticCurve([-40241, 44139480, -1710184152600, 0, 0]), //60
EllipticCurve([-201289, 820064700, -161556846223500, 0, 0]), //60
EllipticCurve([51809, 774506040, 26196892296960, 0, 0]), //60
EllipticCurve([21401, 91485720, 389363224320, 0, 0]), //60
EllipticCurve([3319, 866580, 397760220, 0, 0]), //60
EllipticCurve([-51329, 198721380, -9194639531220, 0, 0]), //60
EllipticCurve([-19417, 30248680, -528051206760, 0, 0]), //60
EllipticCurve([-49121, 180884760, -8024228838360, 0, 0]), //60
EllipticCurve([-161, -50184, 14904648, 0, 0]), //58
EllipticCurve([-401, -129720, 75886200, 0, 0]), //58
EllipticCurve([-3319, 747720, -2273068800, 0, 0]), //58
EllipticCurve([-1479, -337440, 561500160, 0, 0]), //58
EllipticCurve([-451, -40020, 20810400, 0, 0]), //58
EllipticCurve([-4349, 1425690, -5581576350, 0, 0]), //58
EllipticCurve([1577, -221364, -374990616, 0, 0]), //58
EllipticCurve([-67129, 125278608, -8151252629520, 0, 0]), //58
EllipticCurve([1601, 64080, 51264000, 0, 0]), //58
EllipticCurve([-8881, -20689368, 219990049944, 0, 0]), //58
EllipticCurve([-8499, -3723720, 33342188880, 0, 0]), //58
EllipticCurve([-21529, -87747660, 2176580706300, 0, 0]), //58
EllipticCurve([-735, -22440, 17233920, 0, 0]), //58
EllipticCurve([-115, -11396, 2188032, 0, 0]), //58
EllipticCurve([1071, 891480, 348568680, 0, 0]), //58
EllipticCurve([599, -2137044, 1361297028, 0, 0]), //58
EllipticCurve([-2789, -356478, 1036281546, 0, 0]), //58
EllipticCurve([-897, 24990, -21666330, 0, 0]), //58
EllipticCurve([9829, -25590180, -292342216320, 0, 0]), //58
EllipticCurve([-2441, 460908, -1016302140, 0, 0]), //58
EllipticCurve([-74459, 77760540, -5693937780960, 0, 0]), //58
EllipticCurve([-2273, 144228, -318022740, 0, 0]), //58
EllipticCurve([9247, -952476, -8872313940, 0, 0]), //58
EllipticCurve([48481, -163723560, -8369548387200, 0, 0]), //58
EllipticCurve([-12569, 10865568, -123704491680, 0, 0]), //58
EllipticCurve([13641, -31179720, -471936241920, 0, 0]), //58
EllipticCurve([-16001, 11162760, -169953021000, 0, 0]), //58
EllipticCurve([2543, -283866, -750825570, 0, 0]), //58
EllipticCurve([22221, -18228420, -415899630720, 0, 0]), //58
EllipticCurve([3879, -1411410, -5878522650, 0, 0]), //58
EllipticCurve([7819, 8858850, 49113464400, 0, 0]), //58
EllipticCurve([-64031, 5207520, -332947998720, 0, 0]), //58
EllipticCurve([-72133, -71777706, 5258075853030, 0, 0]), //58
EllipticCurve([-3245, -610470, 2126267010, 0, 0]), //58
EllipticCurve([-11877, 3979360, -45842227200, 0, 0]), //58
EllipticCurve([-2945, -928620, 2983656060, 0, 0]), //58
EllipticCurve([2311, -660330, -1677898530, 0, 0]), //58
EllipticCurve([-371329, 4091476428, -1469351472205500, 0, 0]), //58
EllipticCurve([309, 7956, 700128, 0, 0]), //58
EllipticCurve([-265, -66120, 9587400, 0, 0]), //58
EllipticCurve([-35841, 80461500, -2665287187500, 0, 0]), //58
EllipticCurve([2759, 4908540, 4412777460, 0, 0]), //58
EllipticCurve([3859, -459690, -1824509610, 0, 0]), //58
EllipticCurve([-3519, -3166800, 4256179200, 0, 0]), //58
EllipticCurve([51749, 166324860, 8180521914240, 0, 0]), //58
EllipticCurve([-1471, -40170600, -128545920000, 0, 0]), //58
EllipticCurve([-686729, -4219444320, 2925024288732000, 0, 0]), //58
EllipticCurve([123751, 1264022760, 140780534895000, 0, 0]), //58
EllipticCurve([-11777, 7532784, -83048943600, 0, 0]), //58
EllipticCurve([-56999, 175975800, -9401331139200, 0, 0]), //58
EllipticCurve([643621, -8712363660, -5713358991500160, 0, 0]), //58
EllipticCurve([-681, -103530, 82824000, 0, 0]), //58
EllipticCurve([-10449, -4253340, 46059418860, 0, 0]), //58
EllipticCurve([19399, 7780500, 148101817500, 0, 0]), //58
EllipticCurve([3131, 6946170, 7536594450, 0, 0]), //58
EllipticCurve([-12401, 2386020, -28968668820, 0, 0]), //58
EllipticCurve([178775, 3786256320, 593287434062400, 0, 0]), //58
EllipticCurve([-196679, -1381932552, 280919249170560, 0, 0]), //58
EllipticCurve([-8893, 5636730, -44733089280, 0, 0]), //58
EllipticCurve([-7676, 3546642, -24961266396, 0, 0]), //58
EllipticCurve([-66521, 232830150, -14550953054400, 0, 0]), //58
EllipticCurve([-2804, 135150, -372203100, 0, 0]), //58
EllipticCurve([68769, 255932280, 16846486398720, 0, 0]), //58
EllipticCurve([-765025, -5602336740, 4329693119131380, 0, 0]), //58
EllipticCurve([8831, -14821212, -149916559380, 0, 0]), //58
EllipticCurve([-311, 6072, -1748736, 0, 0]), //58
EllipticCurve([-6647, 2588040, -16025143680, 0, 0]), //58
EllipticCurve([-130819, 122365320, -15889136802000, 0, 0]), //58
EllipticCurve([164671, -818467650, -138072218684400, 0, 0]), //58
EllipticCurve([-958, -37275, 37573200, 0, 0]), //58
EllipticCurve([-6299, 2989008, -16947675360, 0, 0]), //58
EllipticCurve([1768, 345345, 372281910, 0, 0]), //58
EllipticCurve([-280, 1710, -324900, 0, 0]), //58
EllipticCurve([-10004, 5574030, -51470593020, 0, 0]), //58
EllipticCurve([114531, 880329450, 92836022479200, 0, 0]), //58
EllipticCurve([6632, 12223935, 41585826870, 0, 0]), //58
EllipticCurve([-7964, 4591122, -32973438204, 0, 0]), //58
EllipticCurve([-10937, 9965670, -96387960240, 0, 0]), //58
EllipticCurve([-6473, 2266950, -13710513600, 0, 0]), //58
EllipticCurve([-60835, 244888644, -13627563261312, 0, 0]), //58
EllipticCurve([172271, 1376262360, 227874640257000, 0, 0]), //58
EllipticCurve([-1581191, -41030638320, 65977266418560000, 0, 0]), //58
EllipticCurve([-26609, 25066092, -634598251164, 0, 0]), //58
EllipticCurve([-85747, -367907540, 33120508380960, 0, 0]), //58
EllipticCurve([-138337, -724645740, 104427972945660, 0, 0]), //58
EllipticCurve([-5067, 1329900, -6202653600, 0, 0]), //58
EllipticCurve([221615, 7048892004, 1319460947552748, 0, 0]), //58
EllipticCurve([3391, 1296372, 2181794076, 0, 0]), //58
EllipticCurve([-6353, 1457820, -5628643020, 0, 0]), //58
EllipticCurve([9881, 26642280, 173174820000, 0, 0]), //58
EllipticCurve([-151451, -1675784880, 270481734341280, 0, 0]), //58
EllipticCurve([103841, 1048929960, 100126658261760, 0, 0]), //58
EllipticCurve([22447, -8625552, -196791968880, 0, 0]), //58
EllipticCurve([-516767, -10661490840, 5738781997428480, 0, 0]), //58
EllipticCurve([10669, -5145560, -57162026040, 0, 0]), //58
EllipticCurve([-689, -2282280, 4585100520, 0, 0]), //58
EllipticCurve([1433, -539616, -897921024, 0, 0]), //58
EllipticCurve([-287561, -11820703440, 3805616368990800, 0, 0]), //58
EllipticCurve([3571, 1845690, 3139518690, 0, 0]), //58
EllipticCurve([-29849, 66978912, -1804210952544, 0, 0]), //58
EllipticCurve([-14609, -7531524, 113673291732, 0, 0]), //58
EllipticCurve([-214927, -2533857480, 574445761575840, 0, 0]), //58
EllipticCurve([88335, -208509420, -18829860191940, 0, 0]), //58
EllipticCurve([-4399, -7074144, 38822902272, 0, 0]), //58
EllipticCurve([-45341, 94356990, -4007435722290, 0, 0]), //58
EllipticCurve([-49349, 145433310, -6585074843490, 0, 0]), //58
EllipticCurve([738455, 28649623860, 20088973002512700, 0, 0]), //58
EllipticCurve([562159, 12015165888, 6476835247755840, 0, 0]), //58
EllipticCurve([-26561, 47526180, -1158735794580, 0, 0]), //58
EllipticCurve([-558119, 11497067400, -6141089569305600, 0, 0]), //58
EllipticCurve([-473, -283866, 245260224, 0, 0]), //58
EllipticCurve([-168, 2990, -412620, 0, 0]), //58
EllipticCurve([-251279, 277730880, -69428276305920, 0, 0]), //58
EllipticCurve([-355619, 3676406580, -1261830972013920, 0, 0]), //58
EllipticCurve([-53489, 173732580, -8513765082900, 0, 0]), //58
EllipticCurve([12191, 10994920, 123923743320, 0, 0]), //58
EllipticCurve([-18905, 961860, -18118556820, 0, 0]), //58
EllipticCurve([-99967, 595529616, -54922123305984, 0, 0]), //58
EllipticCurve([24409, 122365320, 1603475153280, 0, 0]), //58
EllipticCurve([158441, 2998971360, 398263396608000, 0, 0]), //58
EllipticCurve([183287, -6636677124, -1396482963754956, 0, 0]), //58
EllipticCurve([-32561, 77251860, -2283951240900, 0, 0]), //58
EllipticCurve([-3793, 938124, -3279681504, 0, 0]), //58
EllipticCurve([-35761, 74894820, -2495869876500, 0, 0]), //58
EllipticCurve([388405, -6724339596, -2719000164321792, 0, 0]), //58
EllipticCurve([-151999, -2384174520, 400693906529280, 0, 0]), //58
EllipticCurve([26119, 152007030, 2800577520720, 0, 0]), //58
EllipticCurve([-261029, 3534260730, -864423626386320, 0, 0]), //58
EllipticCurve([-5043, 1487640, -6954717000, 0, 0]), //58
EllipticCurve([-35081, 38974320, -1308017153520, 0, 0]), //58
EllipticCurve([-16481, -4262580, 71700858180, 0, 0]), //58
EllipticCurve([239473, -3782362584, -952610710955904, 0, 0]), //58
EllipticCurve([26287, -132074700, -3854864268900, 0, 0]), //58
EllipticCurve([-12249, -113273160, 2200331133000, 0, 0]), //58
EllipticCurve([64103, 586960920, 28962412675560, 0, 0]), //58
EllipticCurve([436889, 15370132536, 6199204815479808, 0, 0]), //58
EllipticCurve([-139159, 381152688, -51909946884096, 0, 0]), //58
EllipticCurve([796, 77142, 15274116, 0, 0]), //58
EllipticCurve([-401, -292842, 210846240, 0, 0]), //58
EllipticCurve([-60149, 168053670, -9460581352650, 0, 0]), //58
EllipticCurve([-65609, 246521352, -14894080523784, 0, 0]), //58
EllipticCurve([-351611, 5440375380, -1810861587485280, 0, 0]), //58
EllipticCurve([-340471, 2596416480, -863090380615680, 0, 0]), //58
EllipticCurve([5251, 2780010, 7130725650, 0, 0]), //58
EllipticCurve([-555881, 7755532260, -4196712394192500, 0, 0]), //58
EllipticCurve([-179411, 1848483780, -309170003107680, 0, 0]), //58
EllipticCurve([-26207, 29206320, -729427842000, 0, 0]), //58
EllipticCurve([-24209, 30053520, -684769453200, 0, 0]), //58
EllipticCurve([-17681, 12466440, -210745168200, 0, 0]), //58
EllipticCurve([-2345, 542640, -968612400, 0, 0]), //58
EllipticCurve([-17924, 16530150, -275226997500, 0, 0]), //58
EllipticCurve([-8758, 4170075, -33777607500, 0, 0]), //58
EllipticCurve([-26077, -53501910, 1501905617520, 0, 0]), //58
EllipticCurve([-50539, -133444080, 7127248312800, 0, 0]), //58
EllipticCurve([70381, 870237480, 45818003322000, 0, 0]), //58
EllipticCurve([2609, -1532720, -4598160000, 0, 0]), //58
EllipticCurve([-17429, 24936450, -386614720800, 0, 0]), //58
EllipticCurve([1345, 167280, 108397440, 0, 0]), //58
EllipticCurve([-3838, 794325, -2859570000, 0, 0]), //58
EllipticCurve([-5240959, 273190119840, -1416497327933276160, 0, 0]), //58
EllipticCurve([-74171, -794076780, 67636283813280, 0, 0]), //58
EllipticCurve([-15831, 18611736, -267115635072, 0, 0]), //58
EllipticCurve([-277597, 4140316950, -1077471942751050, 0, 0]), //58
EllipticCurve([-31319, 109660320, -2463409428480, 0, 0]), //58
EllipticCurve([66373, 251749260, 15660817966080, 0, 0]), //58
EllipticCurve([-95369, -5261454198, 701914820192586, 0, 0]), //58
EllipticCurve([-153089, -4037353320, 705830294169000, 0, 0]), //58
EllipticCurve([-48281, 80999100, -3724419617100, 0, 0]), //58
EllipticCurve([5439, 24151380, 49148058300, 0, 0]), //58
EllipticCurve([-1002871, -153224471400, 173450101624800000, 0, 0]), //58
EllipticCurve([-113199, -11495518320, 1995621980352000, 0, 0]), //58
EllipticCurve([77291, 1017694986, 56499372537762, 0, 0]), //58
EllipticCurve([7139, -21708830, -193751307750, 0, 0]), //58
EllipticCurve([-1332941, 61914105330, -79390909412025750, 0, 0]), //58
EllipticCurve([1595, -2912910, 2082730650, 0, 0]), //58
EllipticCurve([17001, -471896880, -12956400737280, 0, 0]), //58
EllipticCurve([-783, -2159976, 3628759680, 0, 0]), //58
EllipticCurve([1831, -179760, -343521360, 0, 0]), //56
EllipticCurve([967, 30954, 29251530, 0, 0]), //56
EllipticCurve([-2081, -3671640, 12193516440, 0, 0]), //56
EllipticCurve([199, -248040, 55809000, 0, 0]), //56
EllipticCurve([8042, -615615, -4993868880, 0, 0]), //56
EllipticCurve([-8105, 3565920, -26733702240, 0, 0]), //56
EllipticCurve([-48361, 76336260, -3549712426260, 0, 0]), //56
EllipticCurve([-7529, 3514308, -24196010580, 0, 0]), //56
EllipticCurve([-33161, 46769580, -1477030105980, 0, 0]), //56
EllipticCurve([-15025, -18174156, 292476692508, 0, 0]), //56
EllipticCurve([-343, 13920, -3563520, 0, 0]), //56
EllipticCurve([20361, -13551720, -283989844320, 0, 0]), //56
EllipticCurve([579, -14070, -8442000, 0, 0]), //56
EllipticCurve([-1157, 73458, -79334640, 0, 0]), //56
EllipticCurve([-433, -52026, 27053520, 0, 0]), //56
EllipticCurve([-10529, -27517560, 352912707000, 0, 0]), //56
EllipticCurve([-1807, -1032240, 2444344320, 0, 0]), //56
EllipticCurve([-1471, 137640, -187190400, 0, 0]), //56
EllipticCurve([297, 50160, 4414080, 0, 0]), //56
EllipticCurve([-24601, -103023690, 2884663320000, 0, 0]), //56
EllipticCurve([115, -107226, 22195782, 0, 0]), //56
EllipticCurve([-5831, -3442080, 21809018880, 0, 0]), //56
EllipticCurve([6821, -3946800, -28614300000, 0, 0]), //56
EllipticCurve([-39701, 91095690, -3364710405840, 0, 0]), //56
EllipticCurve([-29575, 40273464, -1119924486912, 0, 0]), //56
EllipticCurve([-17281, -109783140, 2417534525940, 0, 0]), //56
EllipticCurve([979, 15498, 6276690, 0, 0]), //56
EllipticCurve([-608, -46410, 31837260, 0, 0]), //56
EllipticCurve([-68981, 225315090, -14649085891440, 0, 0]), //56
EllipticCurve([-107, -20124, 4507776, 0, 0]), //56
EllipticCurve([-24883, 39744276, -906805401216, 0, 0]), //56
EllipticCurve([-9879, -11843832, 128860892160, 0, 0]), //56
EllipticCurve([4541, 4936932, 18997314336, 0, 0]), //56
EllipticCurve([333, 28320, 1274400, 0, 0]), //56
EllipticCurve([-48539, 137578980, -6210865473120, 0, 0]), //56
EllipticCurve([-4941, 1714650, -7571894400, 0, 0]), //56
EllipticCurve([-11441, 5032170, -55026778950, 0, 0]), //56
EllipticCurve([-464, 6090, -2740500, 0, 0]), //56
EllipticCurve([7961, 21205800, 125877628800, 0, 0]), //56
EllipticCurve([96911, 1179264240, 99170226262800, 0, 0]), //56
EllipticCurve([3999, -41607720, 181451266920, 0, 0]), //56
EllipticCurve([1579, 354090, 270878850, 0, 0]), //56
EllipticCurve([-30201, -82755792, 2696597482320, 0, 0]), //56
EllipticCurve([-163201, 511826616, -81798594289272, 0, 0]), //56
EllipticCurve([-4355, 1081404, -4360220928, 0, 0]), //56
EllipticCurve([-2779, 288288, -767422656, 0, 0]), //56
EllipticCurve([11409, 27803160, 135234570240, 0, 0]), //56
EllipticCurve([105689, 873409680, 83623736401920, 0, 0]), //56
EllipticCurve([-1595, -72240, 118329120, 0, 0]), //56
EllipticCurve([-1102, 23265, -25126200, 0, 0]), //56
EllipticCurve([-74191, 35232120, -2596466315520, 0, 0]), //56
EllipticCurve([139831, 2874967920, 335724378858000, 0, 0]), //56
EllipticCurve([8239, -3571620, -30783792780, 0, 0]), //56
EllipticCurve([53069, 101461140, 5233771445760, 0, 0]), //56
EllipticCurve([-2804, 103950, -286278300, 0, 0]), //56
EllipticCurve([-735049, 2094172080, -1532785276342320, 0, 0]), //56
EllipticCurve([-29405, 50615730, -1367991334710, 0, 0]), //56
EllipticCurve([-24041, 9228960, -218034180000, 0, 0]), //56
EllipticCurve([-23431, -21434280, 522996432000, 0, 0]), //56
EllipticCurve([237399, 3740989560, 821278143054600, 0, 0]), //56
EllipticCurve([1999, 46020, 37690380, 0, 0]), //56
EllipticCurve([-13661, 10485090, -133905084390, 0, 0]), //56
EllipticCurve([395, 35530, 2558160, 0, 0]), //56
EllipticCurve([3811, 9145290, 11166399090, 0, 0]), //56
EllipticCurve([-1516589, 29499558270, -44118801859655250, 0, 0]), //56
EllipticCurve([5611, -5851230, -37009029750, 0, 0]), //56
EllipticCurve([5369, 5226480, 13714283520, 0, 0]), //56
EllipticCurve([-154699, -795374580, 126897241991520, 0, 0]), //56
EllipticCurve([-27841, -59280060, 1762099783500, 0, 0]), //56
EllipticCurve([-7145, -3067140, 23104765620, 0, 0]), //56
EllipticCurve([-9281, 5948040, -50588080200, 0, 0]), //56
EllipticCurve([-4289, -34835892, 281648186820, 0, 0]), //56
EllipticCurve([-8961, 6525246, -52149766032, 0, 0]), //56
EllipticCurve([-4379, 1208088, -4892756400, 0, 0]), //56
EllipticCurve([37519, 261967860, 8325076622940, 0, 0]), //56
EllipticCurve([86719, 1994956080, 92915079426000, 0, 0]), //56
EllipticCurve([4409, 5017320, 4736350080, 0, 0]), //56
EllipticCurve([-10123, 8514660, -76359470880, 0, 0]), //56
EllipticCurve([-20511, -15436680, 327504602880, 0, 0]), //56
EllipticCurve([24391, -11316690, -280710495450, 0, 0]), //56
EllipticCurve([689, 394680, 102616800, 0, 0]), //56
EllipticCurve([32279, -152074860, -5447169410340, 0, 0]), //56
EllipticCurve([4719, 15222480, 24340745520, 0, 0]), //56
EllipticCurve([-1522681, 38768630628, -57951542905887540, 0, 0]), //56
EllipticCurve([12245, 59279220, 450047838240, 0, 0]), //56
EllipticCurve([315023, 9847288080, 2729185738660080, 0, 0]), //56
EllipticCurve([280999, 7181900880, 1795295672478000, 0, 0]), //56
EllipticCurve([-145441, -5462438520, 952436242785720, 0, 0]), //56
EllipticCurve([307319, -9938608680, -3317895183122520, 0, 0]), //56
EllipticCurve([-3109, 264420, -798178212, 0, 0]), //56
EllipticCurve([-8797, 708730, -6174455760, 0, 0]), //56
EllipticCurve([-13123, -19834815, 288656062695, 0, 0]), //56
EllipticCurve([820, 99450, 37592100, 0, 0]), //56
EllipticCurve([-5339, 1546776, -7730786448, 0, 0]), //56
EllipticCurve([-882041, 9177441840, -7987540618234800, 0, 0]), //56
EllipticCurve([2735809, 96218642520, 259998167071843200, 0, 0]), //56
EllipticCurve([4235, 13265070, 19963930350, 0, 0]), //56
EllipticCurve([-151849, -4708373040, 836324761230000, 0, 0]), //56
EllipticCurve([1384159, 59731881360, 80194530616902000, 0, 0]), //56
EllipticCurve([-1863679, 85934923200, -155843326962892800, 0, 0]), //56
EllipticCurve([1205, -221676, -299705952, 0, 0]), //56
EllipticCurve([-35645, 93668190, -3007029903570, 0, 0]), //56
EllipticCurve([-67201, -4267336920, 446640818731800, 0, 0]), //56
EllipticCurve([-32381, 79060710, -2304698757210, 0, 0]), //56
EllipticCurve([1783, -46611096, -257992416360, 0, 0]), //56
EllipticCurve([17151, 43903860, 503796793500, 0, 0]), //56
EllipticCurve([-26217, 46546500, -731571340500, 0, 0]), //56
EllipticCurve([-159, -650760, 468547200, 0, 0]), //56
EllipticCurve([1171, -137970, -60844770, 0, 0]), //56
EllipticCurve([-54585, 101414040, -5332045981080, 0, 0]), //56
EllipticCurve([-10529, -5259180, 57793129020, 0, 0]), //56
EllipticCurve([-31721, -44682300, 1480101187500, 0, 0]), //56
EllipticCurve([-297599, -1880492880, 572045934096000, 0, 0]), //56
EllipticCurve([-11311, 5105100, -54879825000, 0, 0]), //56
EllipticCurve([19359, -114061332, -2654777502300, 0, 0]), //56
EllipticCurve([-110861, 666592290, -69256272561840, 0, 0]), //56
EllipticCurve([-3359, -212280, 725997600, 0, 0]), //56
EllipticCurve([-206103, 786695910, -159010910808750, 0, 0]), //56
EllipticCurve([-45569, 137916480, -5710983520320, 0, 0]), //56
EllipticCurve([-34385, 25965324, -871733822652, 0, 0]), //56
EllipticCurve([110231, -1145491620, -135024824707500, 0, 0]), //56
EllipticCurve([-17051, -199833660, 5222852537760, 0, 0]), //56
EllipticCurve([-5201, -70747404, 746880344028, 0, 0]), //56
EllipticCurve([-10765, 7892220, -77569248000, 0, 0]), //56
EllipticCurve([11021, 18839340, 125394647040, 0, 0]), //56
EllipticCurve([-7619, 4183608, -28992403440, 0, 0]), //56
EllipticCurve([-194399, 1684835880, -311195926379520, 0, 0]), //56
EllipticCurve([-6155, 2180640, -12521234880, 0, 0]), //56
EllipticCurve([-5616449, 296783653320, -1650285982357939080, 0, 0]), //56
EllipticCurve([2521471, 188704796280, 461947642950273480, 0, 0]), //56
EllipticCurve([-529567, -7421559600, 4029491255462400, 0, 0]), //56
EllipticCurve([-17833, -135897300, 608412212100, 0, 0]), //56
EllipticCurve([-69239, -666617280, 51452188139520, 0, 0]), //56
EllipticCurve([-12356, 10647942, -119022695676, 0, 0]), //56
EllipticCurve([-9280519, 470883836808, -4345165363236445440, 0, 0]), //56
EllipticCurve([-1377321, -73034414544, 104542702563328848, 0, 0]), //56
EllipticCurve([25519, -755785800, 12304948609800, 0, 0]), //56
EllipticCurve([54959, 424837140, 17715283900860, 0, 0]), //56
EllipticCurve([-104201, -2145261888, 258274514481984, 0, 0]), //56
EllipticCurve([-107201, -1379726040, 162864241487640, 0, 0]), //56
EllipticCurve([-691947, -4642378650, 3245332168260000, 0, 0]), //56
EllipticCurve([-148147, 602734440, -86416447600560, 0, 0]), //56
EllipticCurve([283903, 5197541580, 1366606932768000, 0, 0]), //56
EllipticCurve([-10344, -58116630, 799336129020, 0, 0]), //56
EllipticCurve([3181, -1059300, -3660940800, 0, 0]), //56
EllipticCurve([2711, -5478858, -20671731234, 0, 0]), //56
EllipticCurve([-7939, -44761860, 67321837440, 0, 0]), //56
EllipticCurve([-34723, 41801760, -1396931215680, 0, 0]), //56
EllipticCurve([567751, -2229963120, -1273520788016400, 0, 0]), //56
EllipticCurve([-3103, -68640, 215255040, 0, 0]), //56
EllipticCurve([3691, 1889910, 2194185510, 0, 0]), //56
EllipticCurve([-2375, -598920, 1552400640, 0, 0]), //56
EllipticCurve([-11129, -13792728, 167954048856, 0, 0]), //56
EllipticCurve([1976, 2552550, 1659157500, 0, 0]), //56
EllipticCurve([-14555, 9430080, -128833752960, 0, 0]), //56
EllipticCurve([258131, 15397358130, 2340028899164880, 0, 0]), //56
EllipticCurve([207269, 2858819040, 546977846923200, 0, 0]), //56
EllipticCurve([-253670, 1927152045, -473077284006600, 0, 0]), //56
EllipticCurve([-59, -118440, 34821360, 0, 0]), //56
EllipticCurve([-37099, -119167620, 4755264708480, 0, 0]), //56
EllipticCurve([-5429, -9315438, 67322670426, 0, 0]), //56
EllipticCurve([2609, -27370200, -130939036800, 0, 0]), //56
EllipticCurve([-152279, 1180761120, -169349482874880, 0, 0]), //56
EllipticCurve([12892, -4150770, -54715450140, 0, 0]), //56
EllipticCurve([71993, -160498416, -11886512688960, 0, 0]), //56
EllipticCurve([-329761, -12309477180, 4460523698330700, 0, 0]), //56
EllipticCurve([-14291, 15073968, -194001968160, 0, 0]), //56
EllipticCurve([-47099, -49840560, 2398028703840, 0, 0]), //56
EllipticCurve([-15979, -19320840, 329420322000, 0, 0]), //56
EllipticCurve([-7619, 2505360, -18173881440, 0, 0]), //56
EllipticCurve([-516839, 4590563040, -2324220429404160, 0, 0]), //56
EllipticCurve([-29381, 8953170, -259382288070, 0, 0]), //56
EllipticCurve([-3973825, 418582248084, -1615799892333158532, 0, 0]), //56
EllipticCurve([-1231, 14640, -17802240, 0, 0]), //54
EllipticCurve([-3959, 753360, -2820579840, 0, 0]), //54
EllipticCurve([-3089, 450180, -1316776500, 0, 0]), //54
EllipticCurve([-2621, 210870, -529494570, 0, 0]), //54
EllipticCurve([1639, 362520, 440461800, 0, 0]), //54
EllipticCurve([-6841, 2923140, -18488860500, 0, 0]), //54
EllipticCurve([-3801, -5244360, 26017269960, 0, 0]), //54
EllipticCurve([-1553, -703560, 1323396360, 0, 0]), //54
EllipticCurve([28669, 54898740, 1470407852160, 0, 0]), //54
EllipticCurve([-836, 15990, -12951900, 0, 0]), //54
EllipticCurve([799, 203346, 104316498, 0, 0]), //54
EllipticCurve([-356, -6138, 2320164, 0, 0]), //54
EllipticCurve([-881, -207948, 218969244, 0, 0]), //54
EllipticCurve([-31041, 42736980, -1253261938500, 0, 0]), //54
EllipticCurve([12751, -22577520, -320036346000, 0, 0]), //54
EllipticCurve([31, -184008, 54650376, 0, 0]), //54
EllipticCurve([-589, -818070, 935872080, 0, 0]), //54
EllipticCurve([25961, -35782320, -973279104000, 0, 0]), //54
EllipticCurve([4919, 9037350, 30220898400, 0, 0]), //54
EllipticCurve([37571, 130038090, 4332869158800, 0, 0]), //54
EllipticCurve([-641, -23970, 16179750, 0, 0]), //54
EllipticCurve([-3033, 665574, -1836984240, 0, 0]), //54
EllipticCurve([-2781, 480930, -1238875680, 0, 0]), //54
EllipticCurve([-3407, 271320, -898611840, 0, 0]), //54
EllipticCurve([-10861, -3504930, 39223671630, 0, 0]), //54
EllipticCurve([-310361, 1697369520, -516721716126000, 0, 0]), //54
EllipticCurve([1439, -847880, -1538902200, 0, 0]), //54
EllipticCurve([-42649, 96376056, -3858222649848, 0, 0]), //54
EllipticCurve([22215, 31337460, 655673675580, 0, 0]), //54
EllipticCurve([-1939, 29260, -56179200, 0, 0]), //54
EllipticCurve([-10929, 6593730, -67091202750, 0, 0]), //54
EllipticCurve([-817, 24486, -19197024, 0, 0]), //54
EllipticCurve([-29521, -32485200, 994859250000, 0, 0]), //54
EllipticCurve([477, 104520, 12228840, 0, 0]), //54
EllipticCurve([-9511, 2624320, -24185733120, 0, 0]), //54
EllipticCurve([9767, 13311480, 93273540360, 0, 0]), //54
EllipticCurve([-6415, -1897896, 12693128448, 0, 0]), //54
EllipticCurve([-4205, -636870, 2768473890, 0, 0]), //54
EllipticCurve([45821, -20677800, -956348250000, 0, 0]), //54
EllipticCurve([-4489, 481650, -2107218750, 0, 0]), //54
EllipticCurve([8167, -1675674, -13990202226, 0, 0]), //54
EllipticCurve([-1331, -19152, 25855200, 0, 0]), //54
EllipticCurve([-18509, -99642270, 2238363953280, 0, 0]), //54
EllipticCurve([-441521, 3682116900, -1592961095394900, 0, 0]), //54
EllipticCurve([239339, 3001680990, 680976357796350, 0, 0]), //54
EllipticCurve([-63799, 185040240, -11203076290560, 0, 0]), //54
EllipticCurve([-4303, 680680, -2801678880, 0, 0]), //54
EllipticCurve([-1873, 128310, -226852080, 0, 0]), //54
EllipticCurve([-202, -13158, 3552660, 0, 0]), //54
EllipticCurve([9631, 18573390, 104308158240, 0, 0]), //54
EllipticCurve([-1745, -131670, 238981050, 0, 0]), //54
EllipticCurve([-21569, 21886200, -441422767800, 0, 0]), //54
EllipticCurve([108121, 797664840, 80978934556800, 0, 0]), //54
EllipticCurve([-16409, 10552308, -163824581700, 0, 0]), //54
EllipticCurve([-60793, -186902100, 11988087596100, 0, 0]), //54
EllipticCurve([-3785, -146038200, 1953553001400, 0, 0]), //54
EllipticCurve([19223, 52006500, 761947231500, 0, 0]), //54
EllipticCurve([-869, -1413030, 2174653170, 0, 0]), //54
EllipticCurve([-15671, -12766320, 209571909120, 0, 0]), //54
EllipticCurve([12533, 1801170, 22321899810, 0, 0]), //54
EllipticCurve([-143429, 645324570, -89070278449680, 0, 0]), //54
EllipticCurve([6431, 9853350, 53759877600, 0, 0]), //54
EllipticCurve([6919, 8833110, 20351485440, 0, 0]), //54
EllipticCurve([-2054, 198990, -386836560, 0, 0]), //54
EllipticCurve([13711, -2014740, -27906163740, 0, 0]), //54
EllipticCurve([1078039, -4098559920, -4432899945474000, 0, 0]), //54
EllipticCurve([-65111, 127280160, -8015595356160, 0, 0]), //54
EllipticCurve([391, -13209720, -33169606920, 0, 0]), //54
EllipticCurve([-1349, -1977570, 4111368030, 0, 0]), //54
EllipticCurve([-18851, -16450980, 323360462880, 0, 0]), //54
EllipticCurve([-3599, 854112, -2828818944, 0, 0]), //54
EllipticCurve([136567, 235696824, 31794323073480, 0, 0]), //54
EllipticCurve([896843, 13205074974, 11660411328916350, 0, 0]), //54
EllipticCurve([993639, -5759852280, -5753856273776520, 0, 0]), //54
EllipticCurve([62849, 179714920, 10782895200000, 0, 0]), //54
EllipticCurve([-175289, -1124529120, 204854345261280, 0, 0]), //54
EllipticCurve([-205201, -3281552820, 725948396393220, 0, 0]), //54
EllipticCurve([-2799, 319200, -837580800, 0, 0]), //54
EllipticCurve([5023, 3566940, 2150864820, 0, 0]), //54
EllipticCurve([-28409, 88910640, -2100513870000, 0, 0]), //54
EllipticCurve([56783, 285795510, 14385802791360, 0, 0]), //54
EllipticCurve([26001, 92520120, 1800071454720, 0, 0]), //54
EllipticCurve([-479, -78660, 46724040, 0, 0]), //54
EllipticCurve([-3596, 715530, -2408473980, 0, 0]), //54
EllipticCurve([20563, 11615080, 233788330240, 0, 0]), //54
EllipticCurve([-36361, -1794470580, 117252502167780, 0, 0]), //54
EllipticCurve([-63015, -584391360, 42188381061120, 0, 0]), //54
EllipticCurve([35191, 350445480, 6851559579480, 0, 0]), //54
EllipticCurve([167311, 1801264920, 278819598231720, 0, 0]), //54
EllipticCurve([-89921, 475604580, -39629751628500, 0, 0]), //54
EllipticCurve([-5, -843030, 933234210, 0, 0]), //54
EllipticCurve([1609, -2562840, -6150816000, 0, 0]), //54
EllipticCurve([-95141, -1267888050, 134638299917550, 0, 0]), //54
EllipticCurve([151, -20009220, -56726138700, 0, 0]), //54
EllipticCurve([-72671, 113126160, -8036482406400, 0, 0]), //54
EllipticCurve([-2006839, 31290169680, -62271943447633920, 0, 0]), //54
EllipticCurve([-134213, -296846550, 40515991916400, 0, 0]), //54
EllipticCurve([-212069, 328357890, -69105873171510, 0, 0]), //54
EllipticCurve([1971295, 56716724064, 110228215900971168, 0, 0]), //54
EllipticCurve([-243949, 37118550, -9048574526250, 0, 0]), //54
EllipticCurve([901027, 35910384510, 30928644598081230, 0, 0]), //54
EllipticCurve([-32705, 73217820, -2169956531340, 0, 0]), //54
EllipticCurve([23761, 97659120, 1603172113920, 0, 0]), //54
EllipticCurve([-90371, 457324140, -38623767567840, 0, 0]), //54
EllipticCurve([-20801, 30505020, -579015784620, 0, 0]), //54
EllipticCurve([-759121, 14362465230, -10596626846694000, 0, 0]), //54
EllipticCurve([-50191, 71346000, -3470269440000, 0, 0]), //54
EllipticCurve([-10735, -17777760, 215110896000, 0, 0]), //54
EllipticCurve([-260891, 1117088700, -285769162879200, 0, 0]), //54
EllipticCurve([-95143, 335499720, -30393590634240, 0, 0]), //54
EllipticCurve([-14239, 15222480, -192412147200, 0, 0]), //54
EllipticCurve([-59201, -201990360, 12596320839960, 0, 0]), //54
EllipticCurve([-949261, 13268665410, -12401889842091750, 0, 0]), //54
EllipticCurve([-33631, -16613520, 568846924800, 0, 0]), //54
EllipticCurve([-929, -1971420, 4346981100, 0, 0]), //54
EllipticCurve([-1121, -3304980, 7684078500, 0, 0]), //54
EllipticCurve([-17369, 13569192, -223850960424, 0, 0]), //54
EllipticCurve([-9539, 3427200, -31235500800, 0, 0]), //54
EllipticCurve([-7431, 2486760, -17506790400, 0, 0]), //54
EllipticCurve([-10617, 8970390, -85326349680, 0, 0]), //54
EllipticCurve([-857, -3207750, 6668912250, 0, 0]), //54
EllipticCurve([645311, 26375302800, 15808697115750000, 0, 0]), //54
EllipticCurve([3073, -987360, -3285934080, 0, 0]), //54
EllipticCurve([20929, 89166360, 1040036423040, 0, 0]), //54
EllipticCurve([-33209, 82897080, -2477710824120, 0, 0]), //54
EllipticCurve([-368681, 6411996360, -2235895190713800, 0, 0]), //54
EllipticCurve([105351, -2392320840, -290597604755640, 0, 0]), //54
EllipticCurve([49991, -1105434792, -70145364726360, 0, 0]), //54
EllipticCurve([-20511, -141162840, 3582148227840, 0, 0]), //54
EllipticCurve([-5581, 1558986, -8031895872, 0, 0]), //54
EllipticCurve([-43859, -538870080, 29341475856000, 0, 0]), //54
EllipticCurve([-9827, 2848860, -27075565440, 0, 0]), //54
EllipticCurve([2725871, -103873409640, -286937309954295000, 0, 0]), //54
EllipticCurve([-2791889, 95066740860, -261920754411907500, 0, 0]), //54
EllipticCurve([-7901, -7171170, 62927016750, 0, 0]), //54
EllipticCurve([-4491, -5260948, 28488033420, 0, 0]), //54
EllipticCurve([-35681, 95981160, -3083010840360, 0, 0]), //54
EllipticCurve([-33029, 82083990, -2446020818010, 0, 0]), //54
EllipticCurve([129481, -3975109320, -603326192152320, 0, 0]), //54
EllipticCurve([-149431, 814809072, -116915324123136, 0, 0]), //54
EllipticCurve([-500399, 6586678560, -3201125780160000, 0, 0]), //54
EllipticCurve([120857, 3162958344, 283401067622400, 0, 0]), //54
EllipticCurve([9932, -36424710, -448461029520, 0, 0]), //54
EllipticCurve([-1405, -17687670, 77967249360, 0, 0]), //54
EllipticCurve([32031, -33093060, -1090581792300, 0, 0]), //54
EllipticCurve([-43601, 139255740, -5470661745900, 0, 0]), //54
EllipticCurve([1555, -563730, 238457790, 0, 0]), //54
EllipticCurve([186335, -5112066960, -1057824679831920, 0, 0]), //54
EllipticCurve([3355, -615030, -736190910, 0, 0]), //54
EllipticCurve([762857, 16359983640, 12164498555489280, 0, 0]), //54
EllipticCurve([396761, 18860827440, 6354137321226240, 0, 0]), //54
EllipticCurve([-86839, 232596936, -19530699522048, 0, 0]), //54
EllipticCurve([910879, -16379939520, -15176980381711680, 0, 0]), //54
EllipticCurve([-28241, 17382948, -476379689940, 0, 0]), //54
EllipticCurve([-864575, 12901596600, -10954384428355200, 0, 0]), //54
EllipticCurve([-71291, -601070820, 48167411231520, 0, 0]), //54
EllipticCurve([117919, 3042028080, 266965342272720, 0, 0]), //54
EllipticCurve([14311, -20827800, -320227425000, 0, 0]), //54
EllipticCurve([-285071, 4077843000, -1091622259728000, 0, 0]), //54
EllipticCurve([619, -2011050, 2877812550, 0, 0]), //54
EllipticCurve([-36905, 100820640, -3369123326880, 0, 0]), //54
EllipticCurve([6411, 4516050, 24589892250, 0, 0]), //54
EllipticCurve([-22121, 11512932, -248368482036, 0, 0]), //54
EllipticCurve([36399, 97625220, 3244574186700, 0, 0]), //54
EllipticCurve([-10295, 7975440, -74075886720, 0, 0]), //54
EllipticCurve([-19211, -332737860, 9614793202560, 0, 0]), //54
EllipticCurve([529, 29520, 9564480, 0, 0]), //54
EllipticCurve([143335, 763691544, 105620831609832, 0, 0]), //54
EllipticCurve([-399371, 5580398460, -2134703305294560, 0, 0]), //54
EllipticCurve([-335291, 5247862620, -1659877955255520, 0, 0]), //54
EllipticCurve([-17719, -45643920, 905575372800, 0, 0]), //54
EllipticCurve([-209, -8750460, 20554830540, 0, 0]), //54
EllipticCurve([3059, 1317330, 3425058000, 0, 0]), //54
EllipticCurve([-40927, -3467134440, 276483168783360, 0, 0]), //54
EllipticCurve([-3138799, 210458167920, -645146886268684800, 0, 0]), //54
EllipticCurve([-91745, -3281438160, 400023718894800, 0, 0]), //54
EllipticCurve([-449, -4373880, 12006300600, 0, 0]), //54
EllipticCurve([66131, 615164550, 30896639523750, 0, 0]), //54
EllipticCurve([25359, 92875380, 1548696961500, 0, 0]), //54
EllipticCurve([-210929, 1752201360, -353638039482000, 0, 0]), //54
EllipticCurve([-288131, -1767576360, 519720477130800, 0, 0]), //54
EllipticCurve([-106, -335610, 234927000, 0, 0]), //54
EllipticCurve([-225371, -23408517132, 6977610786706560, 0, 0]), //54
EllipticCurve([-9395, 5748600, -49771378800, 0, 0]), //54
EllipticCurve([-425063, 2109081744, -885611860632576, 0, 0]), //54
EllipticCurve([-5879539, 751198735980, -4314242513351121120, 0, 0]), //54
EllipticCurve([-33679, 80087280, -2465406827520, 0, 0]), //54
EllipticCurve([-487, -108936, 69719040, 0, 0]), //52
EllipticCurve([-5561, 1451880, -7644148200, 0, 0]), //52
EllipticCurve([321, 12408, 3573504, 0, 0]), //52
EllipticCurve([-7489, -225540, 1697188500, 0, 0]), //52
EllipticCurve([-26639, 29557080, -749094635520, 0, 0]), //52
EllipticCurve([-3509, -2067030, 8483091120, 0, 0]), //52
EllipticCurve([-19301, 17258010, -314371910160, 0, 0]), //52
EllipticCurve([-599, -915768, 1054964736, 0, 0]), //52
EllipticCurve([-1039, -386280, 502164000, 0, 0]), //52
EllipticCurve([-98441, 135281520, -13111620199920, 0, 0]), //52
EllipticCurve([-27689, 23860200, -635277825000, 0, 0]), //52
EllipticCurve([-38441, 46092900, -1711198912500, 0, 0]), //52
EllipticCurve([-49151, -16936920, 838987269120, 0, 0]), //52
EllipticCurve([-1793, 97110, -167806080, 0, 0]), //52
EllipticCurve([-15199, -29560608, 507023548416, 0, 0]), //52
EllipticCurve([1601, 293280, 262778880, 0, 0]), //52
EllipticCurve([43021, 206666460, 7856632143360, 0, 0]), //52
EllipticCurve([-17239, 609960, -10491312000, 0, 0]), //52
EllipticCurve([-2191, 29040, -63191040, 0, 0]), //52
EllipticCurve([-68699, 112537620, -7511210909280, 0, 0]), //52
EllipticCurve([-57553, 165059664, -8937155507280, 0, 0]), //52
EllipticCurve([-20791, -74651760, 1767753676800, 0, 0]), //52
EllipticCurve([-1009, -142100, 159862500, 0, 0]), //52
EllipticCurve([-53861, 143902770, -7283782606320, 0, 0]), //52
EllipticCurve([3169, 1069320, 2887164000, 0, 0]), //52
EllipticCurve([19639, 39915960, 686514596040, 0, 0]), //52
EllipticCurve([-2303, 271128, -585636480, 0, 0]), //52
EllipticCurve([-341, -242658, 190001214, 0, 0]), //52
EllipticCurve([-48709, 128633610, -5868136654590, 0, 0]), //52
EllipticCurve([-19689, -89435808, 2072853722016, 0, 0]), //52
EllipticCurve([-7421, 3623190, -24750010890, 0, 0]), //52
EllipticCurve([254921, 2314416720, 569753850462720, 0, 0]), //52
EllipticCurve([-3884, 1064778, -3737370780, 0, 0]), //52
EllipticCurve([-200359, 1347175440, -260037192130560, 0, 0]), //52
EllipticCurve([2029, 488880, 659988000, 0, 0]), //52
EllipticCurve([-481, -475650, 442830150, 0, 0]), //52
EllipticCurve([221801, 1351395360, 292333844275200, 0, 0]), //52
EllipticCurve([-110459, 182448420, -19796383363680, 0, 0]), //52
EllipticCurve([-2141, -826098, 2133811134, 0, 0]), //52
EllipticCurve([58943, -592760784, -39519954230064, 0, 0]), //52
EllipticCurve([-10901, 8281602, -82509600726, 0, 0]), //52
EllipticCurve([-18391, 20687160, -352840200960, 0, 0]), //52
EllipticCurve([-2959, 418488, -1171766400, 0, 0]), //52
EllipticCurve([12895, 2652210, 33696328050, 0, 0]), //52
EllipticCurve([50174, -86576490, -4477216603860, 0, 0]), //52
EllipticCurve([26129, -254353320, -8236977914880, 0, 0]), //52
EllipticCurve([-682, -14430, 10129860, 0, 0]), //52
EllipticCurve([31577, 12298560, 384108625920, 0, 0]), //52
EllipticCurve([-145211, 472114500, -66726774972000, 0, 0]), //52
EllipticCurve([-146735, 538085184, -76864392364032, 0, 0]), //52
EllipticCurve([-566561, 8360111760, -4602617728909200, 0, 0]), //52
EllipticCurve([-143425, 707240040, -97650754042920, 0, 0]), //52
EllipticCurve([-3083, 270270, -804053250, 0, 0]), //52
EllipticCurve([-2869, -4082910, 16331640000, 0, 0]), //52
EllipticCurve([-1036, -146370, 169203720, 0, 0]), //52
EllipticCurve([-34555, 81165084, -2560920730368, 0, 0]), //52
EllipticCurve([991, -1311570, -1947681450, 0, 0]), //52
EllipticCurve([-27029, -169714230, 5400985655520, 0, 0]), //52
EllipticCurve([-45367, -84696120, 3989526036480, 0, 0]), //52
EllipticCurve([-183039, 792682800, -141465343219200, 0, 0]), //52
EllipticCurve([-6449, -1089660, 7266942540, 0, 0]), //52
EllipticCurve([-157231, 1233151920, -182624866744320, 0, 0]), //52
EllipticCurve([61399, -743284080, -52118336405520, 0, 0]), //52
EllipticCurve([-943, 97944, -76788096, 0, 0]), //52
EllipticCurve([-51049, 164435220, -7749009742500, 0, 0]), //52
EllipticCurve([24281, -300558960, -9502472079360, 0, 0]), //52
EllipticCurve([-82135, 289969680, -22677948733440, 0, 0]), //52
EllipticCurve([1151, -40397580, -205017718500, 0, 0]), //52
EllipticCurve([231, -454740, 195083460, 0, 0]), //52
EllipticCurve([-13661, 12445818, -156257244990, 0, 0]), //52
EllipticCurve([-6089, -14954940, 115885830060, 0, 0]), //52
EllipticCurve([-299009, 1416693096, -416384517924648, 0, 0]), //52
EllipticCurve([76, -26418, 4279716, 0, 0]), //52
EllipticCurve([1105, -143220, -173296200, 0, 0]), //52
EllipticCurve([-4049, -22402380, 154778043420, 0, 0]), //52
EllipticCurve([62159, 299420940, 16976867877060, 0, 0]), //52
EllipticCurve([-25349, 8768430, -218991539250, 0, 0]), //52
EllipticCurve([-53, -5016, 615296, 0, 0]), //52
EllipticCurve([26503, 94419360, 1889048135520, 0, 0]), //52
EllipticCurve([-105, -542640, 360855600, 0, 0]), //52
EllipticCurve([-6377, 4601520, -23233074480, 0, 0]), //52
EllipticCurve([-6161, -2501772, 16324062300, 0, 0]), //52
EllipticCurve([-45931, 40829100, -1829143680000, 0, 0]), //52
EllipticCurve([-2693, -275310, 773070480, 0, 0]), //52
EllipticCurve([1639, -7983990, -25939983510, 0, 0]), //52
EllipticCurve([-3175, 380380, -1157115960, 0, 0]), //52
EllipticCurve([-5651, -8572200, 57862350000, 0, 0]), //52
EllipticCurve([547, -36270, -5222880, 0, 0]), //52
EllipticCurve([589, 22968, 6201360, 0, 0]), //52
EllipticCurve([-78941, 354866610, -26138055026160, 0, 0]), //52
EllipticCurve([-6484, -5151510, 36833296500, 0, 0]), //52
EllipticCurve([439543, 2254210200, 979479128212200, 0, 0]), //52
EllipticCurve([19309, 68302260, 870444001440, 0, 0]), //52
EllipticCurve([-20771, -379131060, 11874384799200, 0, 0]), //52
EllipticCurve([5801, -10804080, -76060723200, 0, 0]), //52
EllipticCurve([-7439, 4009896, -27138976128, 0, 0]), //52
EllipticCurve([-7671, 4151400, -20325254400, 0, 0]), //52
EllipticCurve([-9005, -1899810, 17491550670, 0, 0]), //52
EllipticCurve([328784, -2939006070, -990368631432180, 0, 0]), //52
EllipticCurve([6965, 6855420, 28518547200, 0, 0]), //52
EllipticCurve([216817, 5903380560, 1081310410414080, 0, 0]), //52
EllipticCurve([2847, 3527160, 2338507080, 0, 0]), //52
EllipticCurve([768719, -30609500688, -24618823479849456, 0, 0]), //52
EllipticCurve([-1109, -2734290, 5947080750, 0, 0]), //52
EllipticCurve([-2995, -502740, 840581280, 0, 0]), //52
EllipticCurve([39, -874380, 647915580, 0, 0]), //52
EllipticCurve([-85363, 319486860, -25722526072320, 0, 0]), //52
EllipticCurve([-9449, 2960958, -26861810976, 0, 0]), //52
EllipticCurve([-1173169, 36033646110, -41089310793817440, 0, 0]), //52
EllipticCurve([-46085, -70180110, 3334958827200, 0, 0]), //52
EllipticCurve([-7229, 2363010, -16219700640, 0, 0]), //52
EllipticCurve([87321, 442331400, 36844436294400, 0, 0]), //52
EllipticCurve([-471759, 6911948400, -3143443541145600, 0, 0]), //52
EllipticCurve([16769, 15977808, 250532029440, 0, 0]), //52
EllipticCurve([-10651, -568551060, 17625082860000, 0, 0]), //52
EllipticCurve([1111, -368520, 135983880, 0, 0]), //52
EllipticCurve([12791, 21952980, 177270313500, 0, 0]), //52
EllipticCurve([-20045, 24463530, -455095048590, 0, 0]), //52
EllipticCurve([-203729, 505455390, -101669318966160, 0, 0]), //52
EllipticCurve([-9403, 4821076, -42116919936, 0, 0]), //52
EllipticCurve([-73544, -678017970, 55834779829500, 0, 0]), //52
EllipticCurve([50613, 471896880, 18661634016480, 0, 0]), //52
EllipticCurve([-102449, 576837030, -55320978525120, 0, 0]), //52
EllipticCurve([4467791, 83221762260, 370314455402952060, 0, 0]), //52
EllipticCurve([-46745, 120822900, -5216287061700, 0, 0]), //52
EllipticCurve([-15011, 17675196, -234585201312, 0, 0]), //52
EllipticCurve([-1064561, -26096370300, 28448305673287500, 0, 0]), //52
EllipticCurve([-485767, -25871085240, 13873938623825280, 0, 0]), //52
EllipticCurve([593, -173600, -133324800, 0, 0]), //52
EllipticCurve([-7457, 3598980, -17264307060, 0, 0]), //52
EllipticCurve([66369, 163663080, 10425338196000, 0, 0]), //52
EllipticCurve([-171177, 519170820, -87173453215380, 0, 0]), //52
EllipticCurve([3009409, -202211717400, -621272045152281600, 0, 0]), //52
EllipticCurve([-2071891, 90302071860, -182938994090012160, 0, 0]), //52
EllipticCurve([-10436, 7516278, -71028827100, 0, 0]), //52
EllipticCurve([264, -72930, 8022300, 0, 0]), //52
EllipticCurve([-103501, 570087210, -55421598207360, 0, 0]), //52
EllipticCurve([-13592, 6939009, -90443043306, 0, 0]), //52
EllipticCurve([-1319, -483360, 765642240, 0, 0]), //52
EllipticCurve([258397, 360289020, 92605807388640, 0, 0]), //52
EllipticCurve([-55639, 40251288, -2208990685440, 0, 0]), //52
EllipticCurve([-100259, -482656860, 50980148180640, 0, 0]), //52
EllipticCurve([42961, -416751720, -20444172376320, 0, 0]), //52
EllipticCurve([-27509, 52534218, -1321498253790, 0, 0]), //52
EllipticCurve([-17861, 24191370, -383191300800, 0, 0]), //52
EllipticCurve([-87811, 184979340, -15745441420800, 0, 0]), //52
EllipticCurve([731599, 10277361630, 7379443693827270, 0, 0]), //52
EllipticCurve([-170837, -1067712030, 189138779842320, 0, 0]), //52
EllipticCurve([-7312, -78015210, 1053205335000, 0, 0]), //52
EllipticCurve([55401, 600174120, 21894351897600, 0, 0]), //52
EllipticCurve([-72227, -1076155080, 90571363842960, 0, 0]), //52
EllipticCurve([-88, -18354, 844284, 0, 0]), //52
EllipticCurve([16739, 33826650, 473573100000, 0, 0]), //52
EllipticCurve([136025, -4176243120, -662853308006400, 0, 0]), //52
EllipticCurve([-61603, 257835396, -14546041700736, 0, 0]), //52
EllipticCurve([-7443193, -39918269160, 297340688468050920, 0, 0]), //52
EllipticCurve([-55781, 175426290, -9023051226150, 0, 0]), //52
EllipticCurve([-18099, 25585476, -409572299808, 0, 0]), //52
EllipticCurve([513607, 28873664820, 13131136413174780, 0, 0]), //52
EllipticCurve([-13745, -4724160, 67050002880, 0, 0]), //52
EllipticCurve([-3367, -25969200, 176175052800, 0, 0]), //52
EllipticCurve([336329, 8014840680, 2468570929440000, 0, 0]), //52
EllipticCurve([393031, 11519704560, 4124872131503760, 0, 0]), //52
EllipticCurve([-685409, 15564253320, -10285247700189000, 0, 0]), //52
EllipticCurve([-17129, 8418060, -139781886300, 0, 0]), //52
EllipticCurve([-83378, 27456330, -2279699079900, 0, 0]), //52
EllipticCurve([-1571, -436392, 824780880, 0, 0]), //52
EllipticCurve([10565, 13975260, 84969580800, 0, 0]), //52
EllipticCurve([-59405, 208058190, -11353111253730, 0, 0]), //52
EllipticCurve([1126519, -33190151280, -38316005053531920, 0, 0]), //52
EllipticCurve([-602599, -36590843520, 24204989351854080, 0, 0]), //52
EllipticCurve([-9341, -8015670, 83322889650, 0, 0]), //52
EllipticCurve([-1411081, 68825991780, -93390057072273780, 0, 0]), //52
EllipticCurve([-167621, -6718010310, 1333733304854610, 0, 0]), //52
EllipticCurve([-185591, 2011340760, -347270050258560, 0, 0]), //52
EllipticCurve([517, -10836, -2340576, 0, 0]), //52
EllipticCurve([-71969, 217443600, -14922067050000, 0, 0]), //52
EllipticCurve([503141, -6258774060, -3223118430322560, 0, 0]), //52
EllipticCurve([-83947, 372122520, -29283809588880, 0, 0]), //52
EllipticCurve([-70243, 267987720, -17622336491760, 0, 0]), //52
EllipticCurve([-63521, 135524340, -8267662361700, 0, 0]), //52
EllipticCurve([393079, -9347151240, -3854157606545400, 0, 0]), //52
EllipticCurve([-16371, 21783300, -318036180000, 0, 0]), //52
EllipticCurve([-3221, -542850, 1832118750, 0, 0]), //52
EllipticCurve([-17969, -63154260, 1307861570340, 0, 0]), //52
EllipticCurve([53569, 261448440, 12649921320960, 0, 0]), //52
EllipticCurve([-1384841, 30982671720, -42123575730436200, 0, 0]), //52
EllipticCurve([23729, 173079192, 3204042002304, 0, 0]), //52
EllipticCurve([-29009, 12033840, -342350714160, 0, 0]), //52
EllipticCurve([-10661, -7186410, 80998027110, 0, 0]), //52
EllipticCurve([-40457, -200448864, 8949841328736, 0, 0]), //52
EllipticCurve([-14489, -125174280, 2479577312520, 0, 0]), //52
EllipticCurve([-16889, 29709540, -422737044660, 0, 0]), //52
EllipticCurve([-396791, -1050415380, 419689263417480, 0, 0]), //52
EllipticCurve([-432941, 7226853690, -2983071758743440, 0, 0]), //52
EllipticCurve([76821, 1318522380, 78605030206080, 0, 0]), //52
EllipticCurve([-36701, -555060870, 27695317169520, 0, 0]), //52
EllipticCurve([-1485683, 81682118364, -116328405689274240, 0, 0]), //52
EllipticCurve([-100707, -729729770, 78239436750090, 0, 0]), //52
EllipticCurve([25549, -572465820, -20553812801280, 0, 0]), //52
EllipticCurve([161, -137085, -48116835, 0, 0]), //52
EllipticCurve([-8875, 5202340, -42451094400, 0, 0]), //52
EllipticCurve([-59831, -445667040, 29456808675840, 0, 0]), //52
EllipticCurve([307571, 6232677990, 1808878969647750, 0, 0]), //52
EllipticCurve([-64901, 296180430, -17377202008530, 0, 0]), //52
EllipticCurve([-3314081, 286514608380, -922440944544619500, 0, 0]), //52
EllipticCurve([115127, -921446240, -112599809081760, 0, 0]), //52
EllipticCurve([-1272609, -114268883820, 154650250404265980, 0, 0]), //52
EllipticCurve([-174929, -2895478740, 547792727341860, 0, 0]), //52
EllipticCurve([-733279, -11221523880, 8393699862240000, 0, 0]), //52
EllipticCurve([-10503, -1124760, 11931454080, 0, 0]), //52
EllipticCurve([71, -518520, 324075000, 0, 0]), //50
EllipticCurve([-3761, 1018992, -3457439856, 0, 0]), //50
EllipticCurve([-6459, -448800, 2932459200, 0, 0]), //50
EllipticCurve([-1817, -368940, 733821660, 0, 0]), //50
EllipticCurve([4079, 2188230, 7678499070, 0, 0]), //50
EllipticCurve([-34239, 54358920, -1760359265280, 0, 0]), //50
EllipticCurve([-1964, 260442, -464107644, 0, 0]), //50
EllipticCurve([311, -485298, -295061184, 0, 0]), //50
EllipticCurve([-449, 7038, -3040416, 0, 0]), //50
EllipticCurve([-5489, 899808, -4737489120, 0, 0]), //50
EllipticCurve([-52589, 104747370, -5256642016080, 0, 0]), //50
EllipticCurve([4721, -2378040, -12175564800, 0, 0]), //50
EllipticCurve([-82333, 223389894, -17677959261690, 0, 0]), //50
EllipticCurve([-77521, 221885496, -16449925016952, 0, 0]), //50
EllipticCurve([-31391, -59961720, 1985932166400, 0, 0]), //50
EllipticCurve([180611, 943285770, 165656073784320, 0, 0]), //50
EllipticCurve([-246071, 1147512240, -276614710525440, 0, 0]), //50
EllipticCurve([21921, -7562280, -167701121280, 0, 0]), //50
EllipticCurve([-67217, 137168784, -8919400179600, 0, 0]), //50
EllipticCurve([-1069, -143754, 170060982, 0, 0]), //50
EllipticCurve([-16543, 18696216, -282985925376, 0, 0]), //50
EllipticCurve([145525, 1257956700, 172450768089600, 0, 0]), //50
EllipticCurve([66883, -191951760, -13333225185280, 0, 0]), //50
EllipticCurve([-19375, 10907064, -204747405408, 0, 0]), //50
EllipticCurve([-95671, -392380560, 39238056000000, 0, 0]), //50
EllipticCurve([-56741, -172794930, 10287346157550, 0, 0]), //50
EllipticCurve([-112351, 587633760, -62430210662400, 0, 0]), //50
EllipticCurve([-5297, -1712580, 9571609620, 0, 0]), //50
EllipticCurve([-20261, 22724550, -425199055050, 0, 0]), //50
EllipticCurve([15439, 13521816, 200433878568, 0, 0]), //50
EllipticCurve([5197, 1617924, 7830752160, 0, 0]), //50
EllipticCurve([-257, -44610984, 321600583656, 0, 0]), //50
EllipticCurve([-85441, 392095536, -31374308504112, 0, 0]), //50
EllipticCurve([-731, -228780, 214138080, 0, 0]), //50
EllipticCurve([2285, 758004, 460866432, 0, 0]), //50
EllipticCurve([-19503, -16323216, 331034820480, 0, 0]), //50
EllipticCurve([431, -2453682, 2748123840, 0, 0]), //50
EllipticCurve([2511, 3775800, 2926245000, 0, 0]), //50
EllipticCurve([-262145, 2429335440, -610990009837200, 0, 0]), //50
EllipticCurve([-3389, -1162458, 4425477606, 0, 0]), //50
EllipticCurve([-55911, -896520240, 60963376320000, 0, 0]), //50
EllipticCurve([13521, -72880080, -1208060206080, 0, 0]), //50
EllipticCurve([-12881, 11761008, -138133038960, 0, 0]), //50
EllipticCurve([-9607, -10969896, 118255478880, 0, 0]), //50
EllipticCurve([-19529, -71689170, 1662041717280, 0, 0]), //50
EllipticCurve([2839, -1280790, -3976852950, 0, 0]), //50
EllipticCurve([-2339, 455886, -942164400, 0, 0]), //50
EllipticCurve([30071, 66485640, 1825363246200, 0, 0]), //50
EllipticCurve([-9087, 6219840, -50156789760, 0, 0]), //50
EllipticCurve([67931, -212096430, -14915681439750, 0, 0]), //50
EllipticCurve([-188081, -3639756120, 746386588747800, 0, 0]), //50
EllipticCurve([-3033, -1523676, 5346579084, 0, 0]), //50
EllipticCurve([5081, 3157440, 14953635840, 0, 0]), //50
EllipticCurve([-12451, -243549540, 5796479052000, 0, 0]), //50
EllipticCurve([-119471, -1934721360, 257426285276160, 0, 0]), //50
EllipticCurve([1711, 438228, 295803900, 0, 0]), //50
EllipticCurve([-11569, -15432560, 196070674800, 0, 0]), //50
EllipticCurve([-31459, -242680032, 9117488802240, 0, 0]), //50
EllipticCurve([-10267, 7932540, -72281304480, 0, 0]), //50
EllipticCurve([-1079549, -2968851270, 3213707278493250, 0, 0]), //50
EllipticCurve([-1174995, 16330398084, -18942085988777952, 0, 0]), //50
EllipticCurve([-856249, 15989333568, -13362366009445440, 0, 0]), //50
EllipticCurve([2415, 2691780, 1601609100, 0, 0]), //50
EllipticCurve([-25199, -112089360, 3325018775040, 0, 0]), //50
EllipticCurve([-14581, 8608050, -119781015750, 0, 0]), //50
EllipticCurve([127559, -2367426600, -336588876855000, 0, 0]), //50
EllipticCurve([-44729, -75359592, 3489525907560, 0, 0]), //50
EllipticCurve([-17529, -11148180, 202060762500, 0, 0]), //50
EllipticCurve([-5277, 1700850, -8136866400, 0, 0]), //50
EllipticCurve([-70244, -520491510, 39939395528340, 0, 0]), //50
EllipticCurve([-1909639, 20828697120, -39532533874606080, 0, 0]), //50
EllipticCurve([-18833, -19148052, 379993091940, 0, 0]), //50
EllipticCurve([-598901, -10024884870, 6178085923259250, 0, 0]), //50
EllipticCurve([-1305329, 32550413280, -41606752014828000, 0, 0]), //50
EllipticCurve([380351, 9111582480, 3253481867716080, 0, 0]), //50
EllipticCurve([1071719, -38095109820, -42068391679116180, 0, 0]), //50
EllipticCurve([-1090541, 29609189610, -31411649027508750, 0, 0]), //50
EllipticCurve([127679, 922884270, 110952838476480, 0, 0]), //50
EllipticCurve([-10061, 7232610, -64919907360, 0, 0]), //50
EllipticCurve([-78559, 168176736, -12789504419328, 0, 0]), //50
EllipticCurve([-4577, 1124214, -4721698800, 0, 0]), //50
EllipticCurve([-13711, -50501360, 853270978560, 0, 0]), //50
EllipticCurve([-248231, 1795895640, -431553722292000, 0, 0]), //50
EllipticCurve([1663, 594510, 197971830, 0, 0]), //50
EllipticCurve([849, 125580, 69069000, 0, 0]), //50
EllipticCurve([477, -202020, -135757440, 0, 0]), //50
EllipticCurve([-55241, 145201140, -7586033559300, 0, 0]), //50
EllipticCurve([-671297, 6495131160, -4289339152145880, 0, 0]), //50
EllipticCurve([-1893761, 36270349500, -67938898407187500, 0, 0]), //50
EllipticCurve([-794849, -23092944420, 19033874486352180, 0, 0]), //50
EllipticCurve([-219085, 876966090, -188367931301550, 0, 0]), //50
EllipticCurve([-334983, -8053434480, 2891762825602560, 0, 0]), //50
EllipticCurve([78697, 1088430840, 70060116309120, 0, 0]), //50
EllipticCurve([-8359, -4039560, 35548128000, 0, 0]), //50
EllipticCurve([-130551, -2940278880, 437513497344000, 0, 0]), //50
EllipticCurve([-18551, 11909520, -212656389120, 0, 0]), //50
EllipticCurve([17003, -5792150, -100366375200, 0, 0]), //50
EllipticCurve([-87805, -5418839790, 695995782627600, 0, 0]), //50
EllipticCurve([-9047, 2368080, -20715963840, 0, 0]), //50
EllipticCurve([601751, -12621190890, -7825138351800000, 0, 0]), //50
EllipticCurve([148721, -1022221200, -158444286000000, 0, 0]), //50
EllipticCurve([16831, -13862310, -243214228950, 0, 0]), //50
EllipticCurve([93953, 704132856, 59989302799776, 0, 0]), //50
EllipticCurve([-7977, -17211480, 164145884760, 0, 0]), //50
EllipticCurve([821, 88660, 42556800, 0, 0]), //50
EllipticCurve([-3071, 424080, -1236617280, 0, 0]), //50
EllipticCurve([-1414631, 9827281800, -13831466733100800, 0, 0]), //50
EllipticCurve([42847, 254978100, 9755207127900, 0, 0]), //50
EllipticCurve([-1252947, 11885211360, -14773004743247520, 0, 0]), //50
EllipticCurve([38671, 166895820, 5916623714820, 0, 0]), //50
EllipticCurve([-2065001, 57074662260, -116154072031882500, 0, 0]), //50
EllipticCurve([1277435, 54278079570, 67090583086737210, 0, 0]), //50
EllipticCurve([241401, -2150196720, -536895520197120, 0, 0]), //50
EllipticCurve([-428799, 3672473280, -1541851181875200, 0, 0]), //50
EllipticCurve([-547265, -19157914776, 11093064866491608, 0, 0]), //50
EllipticCurve([16721, -195749400, -4403578502400, 0, 0]), //50
EllipticCurve([-11631, -142000320, 2580997816320, 0, 0]), //50
EllipticCurve([-9351, 6480240, -54952435200, 0, 0]), //50
EllipticCurve([-1973, -1590680, 967133440, 0, 0]), //50
EllipticCurve([-982841, 7253744190, -7072770526203690, 0, 0]), //50
EllipticCurve([-10079, 6580680, -60410642400, 0, 0]), //50
EllipticCurve([22138, -35349405, -832407788940, 0, 0]), //50
EllipticCurve([30188, -108738630, -3593594244240, 0, 0]), //50
EllipticCurve([-5129, 1739220, -8217814500, 0, 0]), //50
EllipticCurve([-4549, -7662270, 43705588080, 0, 0]), //50
EllipticCurve([-241439, 609470400, -145336749465600, 0, 0]), //50
EllipticCurve([-73921, -295415120, 22995408355920, 0, 0]), //50
EllipticCurve([-409991, 7237349280, -2818050113249280, 0, 0]), //50
EllipticCurve([-1705, 303924, -405130692, 0, 0]), //50
EllipticCurve([36581, 362997180, 9211416439680, 0, 0]), //50
EllipticCurve([3299, -12206238, -54586296336, 0, 0]), //50
EllipticCurve([-41489, -49638090, 2115773948160, 0, 0]), //50
EllipticCurve([46231, 13665960, 627964527960, 0, 0]), //50
EllipticCurve([20249, 139164168, 2081895953280, 0, 0]), //50
EllipticCurve([-41441, 74600880, -2906524885680, 0, 0]), //50
EllipticCurve([-107871, 245885640, -25930116051840, 0, 0]), //50
EllipticCurve([-8327, 3782064, -29409329664, 0, 0]), //50
EllipticCurve([-935741, 30722337030, -27643190801168250, 0, 0]), //50
EllipticCurve([-7607, 3972696, -27586401024, 0, 0]), //50
EllipticCurve([-4511, 1013880, -4315073280, 0, 0]), //50
EllipticCurve([-26941, 66932910, -1577943353250, 0, 0]), //50
EllipticCurve([-25679, 19579560, -486826179840, 0, 0]), //50
EllipticCurve([-12671, 398160, -5031149760, 0, 0]), //50
EllipticCurve([-2729, 324843, -833222295, 0, 0]), //50
EllipticCurve([3711821, 209409266220, 765720897037662720, 0, 0]), //50
EllipticCurve([154733, -326080755, -51108267134925, 0, 0]), //50
EllipticCurve([13997, 23678655, 281941745085, 0, 0]), //50
EllipticCurve([34109, 341080740, 7443746069760, 0, 0]), //50
EllipticCurve([434927, 11463321870, 4638335148326880, 0, 0]), //50
EllipticCurve([-13659, -231028980, 5152870369920, 0, 0]), //50
EllipticCurve([207, -629850, 287211600, 0, 0]), //50
EllipticCurve([-929, -15372, 14526540, 0, 0]), //50
EllipticCurve([-54305, 141956760, -7196781861720, 0, 0]), //50
EllipticCurve([-5125669, 225272886930, -1144403161070919750, 0, 0]), //50
EllipticCurve([-3506929, 172194187620, -595055759013124500, 0, 0]), //50
EllipticCurve([836719, -26115413940, -22609550195624700, 0, 0]), //50
EllipticCurve([3373, -1345500, -4940676000, 0, 0]), //50
EllipticCurve([6691, 5580510, 31390368750, 0, 0]), //50
EllipticCurve([-969457, -49264686240, 50063217539264160, 0, 0]), //50
EllipticCurve([-306157, 4868705310, -1398715742393970, 0, 0]), //50
EllipticCurve([-549969, 12851073840, -6731508137056560, 0, 0]), //50
EllipticCurve([-26425, -474943560, 17417605175880, 0, 0]), //50
EllipticCurve([-1745, -7885680, 26756112240, 0, 0]), //50
EllipticCurve([142768, 1385477730, 184185409426200, 0, 0]), //50
EllipticCurve([-4786, -570570, 2795793000, 0, 0]), //50
EllipticCurve([35934, 179177790, 5433387303960, 0, 0]), //50
EllipticCurve([-17179, -205534560, 5322111896640, 0, 0]), //50
EllipticCurve([-46489, 94924830, -4195677486000, 0, 0]), //50
EllipticCurve([5624023, 308905721124, 1720677459505144140, 0, 0]), //50
EllipticCurve([-46969, 3119116, -146264706588, 0, 0]), //50
EllipticCurve([83841, 1229711280, 86492972590080, 0, 0]), //50
EllipticCurve([-108367, 192458904, -20493024097920, 0, 0]), //50
EllipticCurve([1955, 4563174, 3801123942, 0, 0]), //50
EllipticCurve([8559, 4721808, 37467546480, 0, 0]), //50
EllipticCurve([148151, -1272471420, -198214145564820, 0, 0]), //50
EllipticCurve([173511, -5315744280, -1041625407410280, 0, 0]), //50
EllipticCurve([2141, 538780, 969804000, 0, 0]), //50
EllipticCurve([-27581, 42367962, -1093220523486, 0, 0]), //50
EllipticCurve([-15113, 21714000, -284735682000, 0, 0]), //50
EllipticCurve([-6236339, -36031796460, 224924886221904000, 0, 0]), //50
EllipticCurve([-9284, 2781030, -24678860220, 0, 0]), //50
EllipticCurve([-55193, 49256550, -2671823041650, 0, 0]), //50
EllipticCurve([-4484, -237930, 1083533220, 0, 0]), //50
EllipticCurve([-64229, -608489310, 44994133538640, 0, 0]), //50
EllipticCurve([-1124, -444570, 680192100, 0, 0]), //50
EllipticCurve([67, -8646330, 24062736390, 0, 0]), //50
EllipticCurve([316, -87450, 20463300, 0, 0]), //50
EllipticCurve([124339, -3251901870, -463591130587200, 0, 0]), //50
EllipticCurve([-3890043, 88547588220, -342281764835468640, 0, 0]), //50
EllipticCurve([30439, 55952100, 1615616887500, 0, 0]), //50
EllipticCurve([262631, 2427066840, 618841367529000, 0, 0]), //50
EllipticCurve([58471, 713162736, 34293856486032, 0, 0]), //50
EllipticCurve([5696969, -461198075520, -2662404250361856000, 0, 0]), //50
EllipticCurve([-14071, 10978240, -143331901440, 0, 0]), //50
EllipticCurve([405451, -18744952590, -8291661073613190, 0, 0]), //50
EllipticCurve([-995081, 23086048440, -22408265143850040, 0, 0]), //50
EllipticCurve([-149879, 756463680, -109221251973120, 0, 0]), //50
EllipticCurve([3007, -98710500, -827095279500, 0, 0]), //50
EllipticCurve([11171, -422011590, -9421408746750, 0, 0]), //50
EllipticCurve([-179059, 1266577620, -216969812616480, 0, 0]), //50
EllipticCurve([-457709, 5512418970, -2443677379076880, 0, 0]), //50
EllipticCurve([-8495, 1790880, -14699543040, 0, 0]), //50
EllipticCurve([-228479, 1323944160, -294265124778240, 0, 0]), //50
EllipticCurve([-13484, 13306650, -161675797500, 0, 0]), //50
EllipticCurve([-258029, 3792365610, -911168930921040, 0, 0]), //50
EllipticCurve([-124588, -1902250350, 261684971648100, 0, 0]), //50
EllipticCurve([-14011, 12828420, -161843346720, 0, 0]), //50
EllipticCurve([-19709, -5540010, 111237860790, 0, 0]), //50
EllipticCurve([-1764721, 106638800268, -181030560528958140, 0, 0]), //50
EllipticCurve([-1020759, 17311093800, -17366212322659200, 0, 0]), //50
EllipticCurve([-1251649, 59726404452, -71595056365488084, 0, 0]), //50
EllipticCurve([-10481, -14680380, 171187911180, 0, 0]), //50
EllipticCurve([-5909, -16122750, 123484142250, 0, 0]), //50
EllipticCurve([-121109, -1600096134, 212569571209632, 0, 0]), //50
EllipticCurve([-17213, -15880200, 287828625000, 0, 0]), //50
EllipticCurve([1882659, 146012418090, 262709046925562160, 0, 0]), //50
EllipticCurve([152697, 2942669730, 390198006198000, 0, 0]), //50
EllipticCurve([-15299, 13587420, -192180468480, 0, 0]), //50
EllipticCurve([-2859, -1331330, 4325491170, 0, 0]), //50
EllipticCurve([381929, 12398509200, 4234140485836800, 0, 0]), //50
EllipticCurve([47971, 340510170, 11841581671920, 0, 0]), //50
EllipticCurve([-10289, 1630980, -16513672500, 0, 0]), //50
EllipticCurve([-257473, -2786774760, 750626141930280, 0, 0]), //50
EllipticCurve([769191, 58482643296, 39600176807090592, 0, 0]), //50
EllipticCurve([-12731, 8935500, -106153740000, 0, 0]), //50
EllipticCurve([637699, 38716627950, 21821659428318750, 0, 0]), //50
EllipticCurve([4219, 2416050, 3065967450, 0, 0]), //50
EllipticCurve([-1639387, 66851755740, -106710911768371680, 0, 0]), //50
EllipticCurve([-1775, -933240, 2015798400, 0, 0]), //50
EllipticCurve([-1247, -729960, 1191294720, 0, 0]), //50
EllipticCurve([8807, -118274940, 214432466220, 0, 0]), //50
EllipticCurve([-7639, -24264240, 236818982400, 0, 0]), //50
EllipticCurve([-8891, 265860, -2354456160, 0, 0]), //48
EllipticCurve([2319, 1394400, 2118093600, 0, 0]), //48
EllipticCurve([9839, -4305840, -43811922000, 0, 0]), //48
EllipticCurve([-442, -21714, 10509576, 0, 0]), //48
EllipticCurve([-41051, 42429660, -1689379342560, 0, 0]), //48
EllipticCurve([-13841, -31533684, 495614911428, 0, 0]), //48
EllipticCurve([-5749, -2796690, 17269560750, 0, 0]), //48
EllipticCurve([-1661, -173430, 304369650, 0, 0]), //48
EllipticCurve([23969, -83112120, -2212777082880, 0, 0]), //48
EllipticCurve([-15139, -64661940, 1191331582560, 0, 0]), //48
EllipticCurve([-23833, -68126520, 1788798035640, 0, 0]), //48
EllipticCurve([-2521, -5019630, 18828632130, 0, 0]), //48
EllipticCurve([-8905, -1028280, 9280227000, 0, 0]), //48
EllipticCurve([160489, 573470040, 90149490288000, 0, 0]), //48
EllipticCurve([851, 255990, 41214390, 0, 0]), //48
EllipticCurve([14359, 23797620, 285071689980, 0, 0]), //48
EllipticCurve([-6709, 2993070, -18482207250, 0, 0]), //48
EllipticCurve([-7591, 1644720, -12105139200, 0, 0]), //48
EllipticCurve([7111, -3830970, -29042583570, 0, 0]), //48
EllipticCurve([-2203, 319396, -643902336, 0, 0]), //48
EllipticCurve([9329, 11884488, 83666795520, 0, 0]), //48
EllipticCurve([83089, 168266280, 13690144540800, 0, 0]), //48
EllipticCurve([-187799, 1139381880, -206346615995520, 0, 0]), //48
EllipticCurve([1661, 616980, 182626080, 0, 0]), //48
EllipticCurve([-37465, -76336260, 3001923424500, 0, 0]), //48
EllipticCurve([-979, -1318380, 2141049120, 0, 0]), //48
EllipticCurve([192, 37050, 2889900, 0, 0]), //48
EllipticCurve([8203, 17483466, 47834762976, 0, 0]), //48
EllipticCurve([-265, -3196620, 5795472060, 0, 0]), //48
EllipticCurve([307415, -1091737416, -339101283571512, 0, 0]), //48
EllipticCurve([-26461, -198990990, 6537053012490, 0, 0]), //48
EllipticCurve([20911, 42612336, 775842801552, 0, 0]), //48
EllipticCurve([611, -10984974, 36063669642, 0, 0]), //48
EllipticCurve([761, -1158168, 685635456, 0, 0]), //48
EllipticCurve([1255, 92880, 52662960, 0, 0]), //48
EllipticCurve([-961, -3660780, 7779157500, 0, 0]), //48
EllipticCurve([-41057, 11859540, -483264395460, 0, 0]), //48
EllipticCurve([-403519, 4010894160, -1575094180208640, 0, 0]), //48
EllipticCurve([77227, -216852510, -17237172314880, 0, 0]), //48
EllipticCurve([-17708, -15641010, 289702787220, 0, 0]), //48
EllipticCurve([-74653, 123804912, -9006394664960, 0, 0]), //48
EllipticCurve([-15353, 8467920, -124376808960, 0, 0]), //48
EllipticCurve([3319, 677208, 2090541096, 0, 0]), //48
EllipticCurve([38601, 109376160, 3850040832000, 0, 0]), //48
EllipticCurve([1759, 267720, 421659000, 0, 0]), //48
EllipticCurve([2321, -1385160, -3568172160, 0, 0]), //48
EllipticCurve([-20501, 30109590, -563380538490, 0, 0]), //48
EllipticCurve([236859, 2670186090, 603996093558000, 0, 0]), //48
EllipticCurve([-849, -269610, 286865040, 0, 0]), //48
EllipticCurve([-2389, 414120, -881247360, 0, 0]), //48
EllipticCurve([309401, 5099181360, 1495161561653760, 0, 0]), //48
EllipticCurve([55079, 372829380, 18222035947500, 0, 0]), //48
EllipticCurve([-20945, 28805700, -548835002100, 0, 0]), //48
EllipticCurve([-209, -483552, 456956640, 0, 0]), //48
EllipticCurve([-8261, 1345890, -10889595990, 0, 0]), //48
EllipticCurve([1039, 396198, 285262560, 0, 0]), //48
EllipticCurve([9119, 26835150, 186343281600, 0, 0]), //48
EllipticCurve([-7869, 4989450, -34646740800, 0, 0]), //48
EllipticCurve([-2057, -8552700, 36716741100, 0, 0]), //48
EllipticCurve([-323, -15620, 5670060, 0, 0]), //48
EllipticCurve([-2869, -2044350, 6950790000, 0, 0]), //48
EllipticCurve([-54049, 85310760, -4465591732200, 0, 0]), //48
EllipticCurve([529, -140712, -94558464, 0, 0]), //48
EllipticCurve([5345, 4598880, 14716416000, 0, 0]), //48
EllipticCurve([-6644, 2089710, -12977099100, 0, 0]), //48
EllipticCurve([-293939, 1004883600, -291667464900000, 0, 0]), //48
EllipticCurve([-232619, 1146818400, -260614481400000, 0, 0]), //48
EllipticCurve([-8681, 6156150, -47131484400, 0, 0]), //48
EllipticCurve([-11827, -12271644, 159825891456, 0, 0]), //48
EllipticCurve([-1409, 234300, -263587500, 0, 0]), //48
EllipticCurve([-177719, 500330040, -87249553695360, 0, 0]), //48
EllipticCurve([-28841, 50300712, -1329598720296, 0, 0]), //48
EllipticCurve([-115999, -2947075560, 407875257504000, 0, 0]), //48
EllipticCurve([-2951, -59400, 176774400, 0, 0]), //48
EllipticCurve([-17321, 21742380, -342246803580, 0, 0]), //48
EllipticCurve([-3559, -2719080, 11267867520, 0, 0]), //48
EllipticCurve([215041, 3983930280, 771033930670080, 0, 0]), //48
EllipticCurve([-6591, 2064480, -12799776000, 0, 0]), //48
EllipticCurve([-2351, -44400, 105494400, 0, 0]), //48
EllipticCurve([-16271, 6105120, -96924885120, 0, 0]), //48
EllipticCurve([30061, 110916300, 2661991200000, 0, 0]), //48
EllipticCurve([-10539, 8089620, -75912994080, 0, 0]), //48
EllipticCurve([99199, 10899900, 1080169190100, 0, 0]), //48
EllipticCurve([143459, 2353310850, 294891029302650, 0, 0]), //48
EllipticCurve([311011, 5817575610, 1706300743988610, 0, 0]), //48
EllipticCurve([531151, 16563951360, 8284874371488000, 0, 0]), //48
EllipticCurve([9461, 35719068, 204313068960, 0, 0]), //48
EllipticCurve([-481409, 5999333340, -2808677893121100, 0, 0]), //48
EllipticCurve([567, 581196, 150529764, 0, 0]), //48
EllipticCurve([231, 190920, 21192120, 0, 0]), //48
EllipticCurve([-156599, -4086416880, 727316821969920, 0, 0]), //48
EllipticCurve([6737, 7531680, 29885706240, 0, 0]), //48
EllipticCurve([-55249, -306738600, 18411984465000, 0, 0]), //48
EllipticCurve([-17359, -39898320, 768601236480, 0, 0]), //48
EllipticCurve([-11861, 2357670, -27478643850, 0, 0]), //48
EllipticCurve([-78987, 191055480, -14555676377088, 0, 0]), //48
EllipticCurve([-538, -42090, 26516700, 0, 0]), //48
EllipticCurve([-2482739, 54968590908, -135176560017317280, 0, 0]), //48
EllipticCurve([1207981, -49547656620, -61727263379701920, 0, 0]), //48
EllipticCurve([132571, 2911216770, 296725769282250, 0, 0]), //48
EllipticCurve([-7511, -80778120, 1151572878720, 0, 0]), //48
EllipticCurve([-6095, 2504304, -13943964672, 0, 0]), //48
EllipticCurve([-488401, 7460974416, -3521109882963792, 0, 0]), //48
EllipticCurve([-26975, -504720216, 19405482864768, 0, 0]), //48
EllipticCurve([-224429, 1082187750, -237404937656250, 0, 0]), //48
EllipticCurve([-2179, -2480412, 1885113120, 0, 0]), //48
EllipticCurve([-30119, -31583040, 982358876160, 0, 0]), //48
EllipticCurve([78581, 281049780, 21296828129280, 0, 0]), //48
EllipticCurve([101625, 2711776080, 152727228825600, 0, 0]), //48
EllipticCurve([-368015, 5496608040, -1927066805959680, 0, 0]), //48
EllipticCurve([41989, 259034160, 8742402900000, 0, 0]), //48
EllipticCurve([-871, -249228, 268667784, 0, 0]), //48
EllipticCurve([-2057, 80934, -163162944, 0, 0]), //48
EllipticCurve([-586111, 4866275568, -2806089143531520, 0, 0]), //48
EllipticCurve([-29209, -44554440, 1364479725000, 0, 0]), //48
EllipticCurve([-10889, -2327640, 25997411160, 0, 0]), //48
EllipticCurve([-410041, -22673971320, 10375269166462200, 0, 0]), //48
EllipticCurve([-1177225, 37586862300, -42921678426825900, 0, 0]), //48
EllipticCurve([-878821, 20213021598, -17268691806927330, 0, 0]), //48
EllipticCurve([-32345, 77039820, -2244401076060, 0, 0]), //48
EllipticCurve([14647, -70167240, -1206806360760, 0, 0]), //48
EllipticCurve([-19409, -25099152, 516465250704, 0, 0]), //48
EllipticCurve([-1313, -2694636, 6329699964, 0, 0]), //48
EllipticCurve([-319999, 4802906640, -1452706353960960, 0, 0]), //48
EllipticCurve([-484031, 9468625320, -4376777367916800, 0, 0]), //48
EllipticCurve([-47095, 149822904, -6467555119872, 0, 0]), //48
EllipticCurve([-12721, -33236340, 489405106500, 0, 0]), //48
EllipticCurve([-9329, -4440660, 43363044900, 0, 0]), //48
EllipticCurve([60999, 707632770, 32953750466130, 0, 0]), //48
EllipticCurve([51699, 677536530, 12602179458000, 0, 0]), //48
EllipticCurve([33881, -76966560, -2756634312960, 0, 0]), //48
EllipticCurve([-8591, 5412360, -41891666400, 0, 0]), //48
EllipticCurve([17611, 64139130, 568016135280, 0, 0]), //48
EllipticCurve([-400825, 5305514214, -2050644909881568, 0, 0]), //48
EllipticCurve([-5140169, 92873152680, -475626540289297320, 0, 0]), //48
EllipticCurve([-46061, 120865458, -5128925710230, 0, 0]), //48
EllipticCurve([-1275101, -26203025310, 33976807843844250, 0, 0]), //48
EllipticCurve([-865721, 13898773980, -11799016700971500, 0, 0]), //48
EllipticCurve([-700825, -31567667040, 23532590909973600, 0, 0]), //48
EllipticCurve([6493, -1230516, -8200158624, 0, 0]), //48
EllipticCurve([251449, 9769195800, 2034181026259200, 0, 0]), //48
EllipticCurve([29075, 124603710, 2923826055150, 0, 0]), //48
EllipticCurve([35541, 292692400, 5836579148400, 0, 0]), //48
EllipticCurve([-27719, -230410320, 8162055175680, 0, 0]), //48
EllipticCurve([-563449, 12168643032, -6566406646998744, 0, 0]), //48
EllipticCurve([-172439, 1359277920, -222356119265280, 0, 0]), //48
EllipticCurve([-70639, -226457280, 16667255808000, 0, 0]), //48
EllipticCurve([-79477, 115982790, -9041902325610, 0, 0]), //48
EllipticCurve([-43955, 63136164, -2677478442912, 0, 0]), //48
EllipticCurve([-114151, 8128200, -927232543200, 0, 0]), //48
EllipticCurve([-47401, 51269790, -2362255574250, 0, 0]), //48
EllipticCurve([4519, 959238, 4136234256, 0, 0]), //48
EllipticCurve([-271241, 2895959430, -748130575308480, 0, 0]), //48
EllipticCurve([-75776, 110902050, -8234477212500, 0, 0]), //48
EllipticCurve([-111031, -2150281224, 272208400708608, 0, 0]), //48
EllipticCurve([-434, -253110, 182239200, 0, 0]), //48
EllipticCurve([-46164, 40330290, -1825106943660, 0, 0]), //48
EllipticCurve([-29347, 13703676, -395542904064, 0, 0]), //48
EllipticCurve([-3242793, 149870028000, -478559128478508000, 0, 0]), //48
EllipticCurve([-768209, -35235956304, 28686050094518352, 0, 0]), //48
EllipticCurve([338131, 12142794510, 3565428037998750, 0, 0]), //48
EllipticCurve([556279, -26574087540, -15857794424532060, 0, 0]), //48
EllipticCurve([52019, -876568110, -54807421077750, 0, 0]), //48
EllipticCurve([-7793, 1558836, -11817535716, 0, 0]), //48
EllipticCurve([-5283, -731500, 3961072500, 0, 0]), //48
EllipticCurve([-9039, 3396360, -29290208640, 0, 0]), //48
EllipticCurve([-11801, -6172452, 75828572820, 0, 0]), //48
EllipticCurve([-17669, 4357878, -75892445370, 0, 0]), //48
EllipticCurve([-795911, 5555736480, -4380142640832000, 0, 0]), //48
EllipticCurve([-1407871, 25861038840, -35915810740992000, 0, 0]), //48
EllipticCurve([-100915, 569921484, -53326413414912, 0, 0]), //48
EllipticCurve([-55471, 167086920, -8678494624800, 0, 0]), //48
EllipticCurve([-6188025, 402921242724, -2465860679857442868, 0, 0]), //48
EllipticCurve([-254069, -14475899550, 4413339875306250, 0, 0]), //48
EllipticCurve([-11405, -6086850, 73571755950, 0, 0]), //48
EllipticCurve([-6671, -150444840, 2578022778240, 0, 0]), //48
EllipticCurve([-40151, -301196280, 13932135127680, 0, 0]), //48
EllipticCurve([-26449, -7603800, 100560255000, 0, 0]), //48
EllipticCurve([-4339, -1253868, 2999252256, 0, 0]), //48
EllipticCurve([-13145, -7185660, 98105815980, 0, 0]), //48
EllipticCurve([3237869, 230208358380, 729484246034544000, 0, 0]), //48
EllipticCurve([-7541, 3090906, -21364342272, 0, 0]), //48
EllipticCurve([-698739, -11883463284, 8496771315766272, 0, 0]), //48
EllipticCurve([-3703, 513513, -1822457637, 0, 0]), //48
EllipticCurve([-22, -67830, 16957500, 0, 0]), //48
EllipticCurve([-98, -306306, 165405240, 0, 0]), //48
EllipticCurve([168, -24510, 1470600, 0, 0]), //48
EllipticCurve([-9746351, 263700418800, -2562687081172108800, 0, 0]), //48
EllipticCurve([-406511, 4115880120, -1623368973409920, 0, 0]), //48
EllipticCurve([-5495809, -211877857800, 1172876366584125000, 0, 0]), //48
EllipticCurve([-46541, 90145458, -3955131969750, 0, 0]), //48
EllipticCurve([-62383, 5532240, -344503649280, 0, 0]), //48
EllipticCurve([423991, 27178531380, 9240999633045180, 0, 0]), //48
EllipticCurve([739719, 30263910600, 20988597015401400, 0, 0]), //48
EllipticCurve([-40841, 125890440, -4632894082440, 0, 0]), //48
EllipticCurve([425, -52896, -27082752, 0, 0]), //48
EllipticCurve([-28729, -710722740, 30507773614500, 0, 0]), //48
EllipticCurve([-16981, 16043478, -255011082810, 0, 0]), //48
EllipticCurve([130369, 1943707920, 211599819002880, 0, 0]), //48
EllipticCurve([-289561, -7536968340, 2353802749550340, 0, 0]), //48
EllipticCurve([-12409, -159753720, 3013753927800, 0, 0]), //48
EllipticCurve([-2310691, 16391667600, -37754370666381600, 0, 0]), //48
EllipticCurve([1083629, 13024353888, 13964581995174720, 0, 0]), //48
EllipticCurve([5701, 2922480, 15343020000, 0, 0]), //48
EllipticCurve([104119, 721009380, 70482271941900, 0, 0]), //48
EllipticCurve([-9439, 305760, -2874144000, 0, 0]), //48
EllipticCurve([-88609, -654596930, 62385705816720, 0, 0]), //48
EllipticCurve([-13037, 7790850, -95920945200, 0, 0]), //48
EllipticCurve([42496, 394902690, 10484666419500, 0, 0]), //48
EllipticCurve([-85279, 222248208, -18320364281856, 0, 0]), //48
EllipticCurve([-408529, 4020365700, -1600608094312500, 0, 0]), //48
EllipticCurve([98489, 1440118680, 110232444241920, 0, 0]), //48
EllipticCurve([-36416, -73424190, 2808475267500, 0, 0]), //48
EllipticCurve([-9926361, 297951637368, -2948215064416304760, 0, 0]), //48
EllipticCurve([-237769, 1524030508, -351570977737980, 0, 0]), //48
EllipticCurve([313351, 15376015200, 3788265744900000, 0, 0]), //48
EllipticCurve([893569, 51151688280, 42353597895840000, 0, 0]), //48
EllipticCurve([9751, 7861680, 68986242000, 0, 0]), //48
EllipticCurve([-465761, -8406113760, 4057000653420000, 0, 0]), //48
EllipticCurve([-120601, 900696720, -100540271370000, 0, 0]), //48
EllipticCurve([-6893, -40160120, 409954504960, 0, 0]), //48
EllipticCurve([-36221, 92029938, -3043890199350, 0, 0]), //48
EllipticCurve([35297, -1377905760, -73723469783040, 0, 0]), //48
EllipticCurve([-18749, -5524662, 105161941170, 0, 0]), //48
EllipticCurve([620663, 1462190730, 904220209622730, 0, 0]), //48
EllipticCurve([-360701, 1251260010, -446219339726160, 0, 0]), //48
EllipticCurve([-568879, 2665022976, -1503147579107328, 0, 0]), //48
EllipticCurve([13399, 10891650, 139685411250, 0, 0]), //48
EllipticCurve([-15725, 6258714, -95683219632, 0, 0]), //48
EllipticCurve([-62359, -87111360, 5548993632000, 0, 0]), //48
EllipticCurve([-1796243, 97430477100, -169117483818729600, 0, 0]), //48
EllipticCurve([-1224, -33150, 41437500, 0, 0]), //48
EllipticCurve([-6823, -2588880, 18557091840, 0, 0]), //48
EllipticCurve([-74609, 286247700, -19839541839300, 0, 0]), //48
EllipticCurve([26339, 19045950, 488052468750, 0, 0]), //48
EllipticCurve([-32429, 21558702, -679681197954, 0, 0]), //48
EllipticCurve([872183, 53923291620, 43761285544336140, 0, 0]), //48
EllipticCurve([-226929, 2723901180, -577262757571500, 0, 0]), //48
EllipticCurve([-7121, -11159820, 93530451420, 0, 0]), //48
EllipticCurve([-52529, 206513892, -9763357272084, 0, 0]), //48
EllipticCurve([-1191881, -69696996600, 86830260789195000, 0, 0]), //48
EllipticCurve([-2911, -13774488, 2865093504, 0, 0]), //48
EllipticCurve([-182409, -1971868080, 378963466954800, 0, 0]), //48
EllipticCurve([-127641, -1793533560, 250379078509560, 0, 0]), //48
EllipticCurve([-11459, -148536300, 2641569559200, 0, 0]), //48
EllipticCurve([-53677, -19783165710, 3427868688903120, 0, 0]), //48
EllipticCurve([-15287, 10085040, -146273420160, 0, 0]), //48
EllipticCurve([-363821, 6472555530, -2215012063254480, 0, 0]), //48
EllipticCurve([35839, 216311550, 1354975549200, 0, 0]), //48
EllipticCurve([11818, -34896750, -479830312500, 0, 0]), //48
EllipticCurve([-254141, 3755272290, -887656242821040, 0, 0]), //48
EllipticCurve([8168, -44549505, -497974366890, 0, 0]), //48
EllipticCurve([180881, 2659902960, 449246970332160, 0, 0]), //48
EllipticCurve([-448751, 2588991240, -1144168432640640, 0, 0]), //48
EllipticCurve([-3339025, 187864046760, -615708820540018920, 0, 0]), //48
EllipticCurve([-55377, -148663164, 8626774743756, 0, 0]), //48
EllipticCurve([23411, -24839210, -601729862250, 0, 0]), //48
EllipticCurve([-1499455, -256656731760, 423339879634214400, 0, 0]), //48
EllipticCurve([3923751, -529001693220, -2140960311750880620, 0, 0]), //48
EllipticCurve([-29999, -521867760, 22995580976640, 0, 0]), //48
EllipticCurve([3806531, -520867848150, -2048638355254968750, 0, 0]), //48
EllipticCurve([-1146937, -41639529360, 49186985533205520, 0, 0]), //48
EllipticCurve([258025, -13753019280, -4095539117429760, 0, 0]), //48
EllipticCurve([-27589, 32215170, -847226755830, 0, 0]), //48
EllipticCurve([-989, 26970, -25891200, 0, 0]), //46
EllipticCurve([41759, 54461880, 2207612305800, 0, 0]), //46
EllipticCurve([-947, 8844, -8277984, 0, 0]), //46
EllipticCurve([9129, -674520, -6194791680, 0, 0]), //46
EllipticCurve([493, 8268, 3968640, 0, 0]), //46
EllipticCurve([-33719, 13005720, -432622270080, 0, 0]), //46
EllipticCurve([-11849, -13219920, 169545474000, 0, 0]), //46
EllipticCurve([10079, 22929060, 163690559340, 0, 0]), //46
EllipticCurve([-101049, 126692160, -12631841812800, 0, 0]), //46
EllipticCurve([2647, 2314620, 2562284340, 0, 0]), //46
EllipticCurve([-3877, -2912910, 12988665690, 0, 0]), //46
EllipticCurve([-1951, 190920, -351292800, 0, 0]), //46
EllipticCurve([-12101, 8319150, -92766841650, 0, 0]), //46
EllipticCurve([-11381, 8137458, -84588875910, 0, 0]), //46
EllipticCurve([-769, -231140, 237843060, 0, 0]), //46
EllipticCurve([-36433, 71357160, -2437061085480, 0, 0]), //46
EllipticCurve([6741, 5893800, 32804890800, 0, 0]), //46
EllipticCurve([-2305, -89447820, 919970828700, 0, 0]), //46
EllipticCurve([-743, 16008, -11525760, 0, 0]), //46
EllipticCurve([-413, -38766, 19538064, 0, 0]), //46
EllipticCurve([2824, 990150, 2227837500, 0, 0]), //46
EllipticCurve([72313, 394467360, 26583944325120, 0, 0]), //46
EllipticCurve([-16889, 16674900, -258877822500, 0, 0]), //46
EllipticCurve([-14573, 6322470, -88912895610, 0, 0]), //46
EllipticCurve([-62383, 150940790, -9004070945870, 0, 0]), //46
EllipticCurve([9931, 12818190, 95175060750, 0, 0]), //46
EllipticCurve([-11105, -17538696, 217357059528, 0, 0]), //46
EllipticCurve([-27601, -222264042, 7530305742960, 0, 0]), //46
EllipticCurve([-20561, 11731020, -233928269820, 0, 0]), //46
EllipticCurve([-7906, 2404710, -18145941660, 0, 0]), //46
EllipticCurve([-69149, 260177610, -16803310764240, 0, 0]), //46
EllipticCurve([-14419, 10401300, -141457680000, 0, 0]), //46
EllipticCurve([-60521, 59399340, -3523865845500, 0, 0]), //46
EllipticCurve([38289, 61964760, 2294183274240, 0, 0]), //46
EllipticCurve([-4611, 1442100, -5964525600, 0, 0]), //46
EllipticCurve([-581309, 5857617150, -3341038381931250, 0, 0]), //46
EllipticCurve([-427751, 4033880136, -1683386587314432, 0, 0]), //46
EllipticCurve([-110445, 317558010, -34101602019870, 0, 0]), //46
EllipticCurve([-7459, -5498220, 45085404000, 0, 0]), //46
EllipticCurve([18719, 54526416, 766804988208, 0, 0]), //46
EllipticCurve([31574, 3943830, 124072891800, 0, 0]), //46
EllipticCurve([-645171, 6992818140, -4430649573504000, 0, 0]), //46
EllipticCurve([3191, -373578, -1213381344, 0, 0]), //46
EllipticCurve([207839, 777403200, 159037259640000, 0, 0]), //46
EllipticCurve([217701, -408486624, -89629454227040, 0, 0]), //46
EllipticCurve([-24791, -150094560, 4409177794560, 0, 0]), //46
EllipticCurve([41396, 40197690, 1626398537400, 0, 0]), //46
EllipticCurve([-56351, -670346040, 44789841008640, 0, 0]), //46
EllipticCurve([-5321, -8361780, 54560614500, 0, 0]), //46
EllipticCurve([-911, -2346960, 4224528000, 0, 0]), //46
EllipticCurve([15751, -782100, -12353269500, 0, 0]), //46
EllipticCurve([-111071, 207174240, -22593593917440, 0, 0]), //46
EllipticCurve([72959, -160986540, -12021669874500, 0, 0]), //46
EllipticCurve([14719, 62849340, 653318889300, 0, 0]), //46
EllipticCurve([-333449, 3907023960, -1252689557175000, 0, 0]), //46
EllipticCurve([-91751, -322848240, 30683496729600, 0, 0]), //46
EllipticCurve([-56319, 75212592, -4130073851904, 0, 0]), //46
EllipticCurve([-3895, 644160, -2391121920, 0, 0]), //46
EllipticCurve([-12191, -28863120, 413781688320, 0, 0]), //46
EllipticCurve([682, -65450, -49087500, 0, 0]), //46
EllipticCurve([-24361, -125255130, 3561629621550, 0, 0]), //46
EllipticCurve([-1289, -1286334, 2396440242, 0, 0]), //46
EllipticCurve([-60215, 83742120, -4920017034240, 0, 0]), //46
EllipticCurve([8759, 8570380, 67491742500, 0, 0]), //46
EllipticCurve([526991, -8655276300, -4686615734542500, 0, 0]), //46
EllipticCurve([-84471, -570123120, 52177667942400, 0, 0]), //46
EllipticCurve([110611, 1875952890, 173377442046690, 0, 0]), //46
EllipticCurve([-5723, 1523268, -8225647200, 0, 0]), //46
EllipticCurve([-9497, 2126124, -19690034364, 0, 0]), //46
EllipticCurve([-23405, 40159350, -846840213450, 0, 0]), //46
EllipticCurve([461, -4715460, -7054328160, 0, 0]), //46
EllipticCurve([-122425, -1609441680, 215190399824400, 0, 0]), //46
EllipticCurve([-919, -5846280, 14405233920, 0, 0]), //46
EllipticCurve([-22319, -20780760, 481781139840, 0, 0]), //46
EllipticCurve([-20269, 16489830, -319490456250, 0, 0]), //46
EllipticCurve([-1402521, 25894418550, -35814466718830800, 0, 0]), //46
EllipticCurve([6025, -151800, -918086400, 0, 0]), //46
EllipticCurve([-1144721, 18485622540, -20847733873783740, 0, 0]), //46
EllipticCurve([762031, -25356611280, -20076730896222000, 0, 0]), //46
EllipticCurve([12419, 30028290, 75821432250, 0, 0]), //46
EllipticCurve([-47309, -1394309070, 92497069394730, 0, 0]), //46
EllipticCurve([-391159, 4994177760, -1884523012669440, 0, 0]), //46
EllipticCurve([-400079, 933129288, -370862904222720, 0, 0]), //46
EllipticCurve([13319, 58049670, 584211878880, 0, 0]), //46
EllipticCurve([62581, 524782260, 29018359848960, 0, 0]), //46
EllipticCurve([-1492399, 44318617200, -64715108482252800, 0, 0]), //46
EllipticCurve([107311, 2840396526, 191420002680192, 0, 0]), //46
EllipticCurve([204871, 4944603510, 890028631800000, 0, 0]), //46
EllipticCurve([-3167, -2588040, 10059711480, 0, 0]), //46
EllipticCurve([-28569, 41019810, -1098305412750, 0, 0]), //46
EllipticCurve([82585, 521659320, 39061849881600, 0, 0]), //46
EllipticCurve([-56251, 205987740, -10612488364800, 0, 0]), //46
EllipticCurve([1031, -13704180, 40961794020, 0, 0]), //46
EllipticCurve([-25759, 32917920, -800037127680, 0, 0]), //46
EllipticCurve([-1631, -464580, 862260480, 0, 0]), //46
EllipticCurve([-3028121, 57620364060, -173325569934687660, 0, 0]), //46
EllipticCurve([-29321, 36204900, -1000015542900, 0, 0]), //46
EllipticCurve([70151, 801182460, 47329853824500, 0, 0]), //46
EllipticCurve([-63499, 139694100, -8521340100000, 0, 0]), //46
EllipticCurve([-15863, -415899120, 11858115709440, 0, 0]), //46
EllipticCurve([82469, -1625043420, -157343204098080, 0, 0]), //46
EllipticCurve([-61291, 264870060, -14847556083360, 0, 0]), //46
EllipticCurve([-62961, -622625640, 44207043065640, 0, 0]), //46
EllipticCurve([-21577, -68609940, 1657410320580, 0, 0]), //46
EllipticCurve([-5158, 1381395, -6614119260, 0, 0]), //46
EllipticCurve([-18697, -12266826, 237485751360, 0, 0]), //46
EllipticCurve([-5561, 616308, -3355797060, 0, 0]), //46
EllipticCurve([-426311, 6089675592, -2495110600958976, 0, 0]), //46
EllipticCurve([-1738, 47082, -80510220, 0, 0]), //46
EllipticCurve([-280631, 1690831800, -462368100700800, 0, 0]), //46
EllipticCurve([70121, 698340720, 42861360030720, 0, 0]), //46
EllipticCurve([36631, 129094056, 4395265324632, 0, 0]), //46
EllipticCurve([1946793, -63418336800, -125367397573017600, 0, 0]), //46
EllipticCurve([-50641, -109159380, 5799092062500, 0, 0]), //46
EllipticCurve([646127, -26143517400, -17809983650058600, 0, 0]), //46
EllipticCurve([-592921, 13935756120, -7893226202124120, 0, 0]), //46
EllipticCurve([-17599, -3871560, 34069728000, 0, 0]), //46
EllipticCurve([2889, -60575760, 345039528960, 0, 0]), //46
EllipticCurve([-380485, -8515446030, 3413356933003290, 0, 0]), //46
EllipticCurve([-140711, 1146941640, -150130072909440, 0, 0]), //46
EllipticCurve([-34369, -169966680, 6530969679000, 0, 0]), //46
EllipticCurve([96469, 643606860, 58635159373440, 0, 0]), //46
EllipticCurve([-173591, -174155520, 30413823390720, 0, 0]), //46
EllipticCurve([81289, 278197920, 21650474926080, 0, 0]), //46
EllipticCurve([-411739, 1598515380, -651682750118400, 0, 0]), //46
EllipticCurve([-11219, 3265416, -35521195248, 0, 0]), //46
EllipticCurve([-3733, 344520, -1249459200, 0, 0]), //46
EllipticCurve([-9659, 1855920, -17538444000, 0, 0]), //46
EllipticCurve([-2037, 204360, -392371200, 0, 0]), //46
EllipticCurve([-504827, 10300525620, -4966007007709440, 0, 0]), //46
EllipticCurve([-18961, 21988890, -386454741750, 0, 0]), //46
EllipticCurve([-87509, 379392450, -31331746090800, 0, 0]), //46
EllipticCurve([-3839, 219480, -829634400, 0, 0]), //46
EllipticCurve([67889, 754713960, 43640580023040, 0, 0]), //46
EllipticCurve([20143, -19855836, -416555583444, 0, 0]), //46
EllipticCurve([5465, 4831320, 8503123200, 0, 0]), //46
EllipticCurve([87, 85140, 3661020, 0, 0]), //46
EllipticCurve([11639, -13719900, -173350936500, 0, 0]), //46
EllipticCurve([197141, -6075932940, -1342781179740000, 0, 0]), //46
EllipticCurve([-985711, 9250698600, -9028681833600000, 0, 0]), //46
EllipticCurve([67961, 134617560, 8908451650560, 0, 0]), //46
EllipticCurve([416644, 6454770630, 2590364001525300, 0, 0]), //46
EllipticCurve([-14821, 17899266, -233979205152, 0, 0]), //46
EllipticCurve([203609, 5439119400, 959373636249600, 0, 0]), //46
EllipticCurve([725, 92644, 26681472, 0, 0]), //46
EllipticCurve([-2701, 142380, -376737480, 0, 0]), //46
EllipticCurve([-1207, -396264, 572205216, 0, 0]), //46
EllipticCurve([-36761, -12661740, 470067097500, 0, 0]), //46
EllipticCurve([-210649, 825810700, -170405212134300, 0, 0]), //46
EllipticCurve([-47105, 141799380, -6091275966660, 0, 0]), //46
EllipticCurve([-42401, 127091832, -4869269359416, 0, 0]), //46
EllipticCurve([470471, 18869176656, 7978019974393392, 0, 0]), //46
EllipticCurve([8263, 7831560, 6132111480, 0, 0]), //46
EllipticCurve([18199, -63832860, -387784624500, 0, 0]), //46
EllipticCurve([1159, -3561780, 2211865380, 0, 0]), //46
EllipticCurve([-7471, 1772760, -12792236160, 0, 0]), //46
EllipticCurve([-63307, -93988440, 6092988599880, 0, 0]), //46
EllipticCurve([8839, 20395830, 136019790270, 0, 0]), //46
EllipticCurve([21581, 33232620, 664652400000, 0, 0]), //46
EllipticCurve([36313, 152724600, 3694713523200, 0, 0]), //46
EllipticCurve([596, 67830, 26589360, 0, 0]), //46
EllipticCurve([653505, -33978877296, -23729760579452928, 0, 0]), //46
EllipticCurve([-9011, 6129552, -49759703136, 0, 0]), //46
EllipticCurve([-307631, 4804439640, -1391058235607040, 0, 0]), //46
EllipticCurve([-5577, -3220140, 19543029660, 0, 0]), //46
EllipticCurve([-477, -1009470, 1114454880, 0, 0]), //46
EllipticCurve([-8142049, 177468894240, -1440956734623843360, 0, 0]), //46
EllipticCurve([159757, 1067819760, 164207542993200, 0, 0]), //46
EllipticCurve([-925409, 10614047444, -9690285666853792, 0, 0]), //46
EllipticCurve([-6119, 1812720, -10267246080, 0, 0]), //46
EllipticCurve([2953331, -252761458950, -766657100177718750, 0, 0]), //46
EllipticCurve([-13819, 15500436, -191089375008, 0, 0]), //46
EllipticCurve([-31589, 71544330, -2057257209150, 0, 0]), //46
EllipticCurve([-196351, -2546005440, 529569131520000, 0, 0]), //46
EllipticCurve([-81561, 368116980, -28096528498500, 0, 0]), //46
EllipticCurve([-14780, 11957010, -163356670620, 0, 0]), //46
EllipticCurve([1129, 183768, 99234720, 0, 0]), //46
EllipticCurve([1121, -4693920, 3680033280, 0, 0]), //46
EllipticCurve([-1529, 109020, -157969980, 0, 0]), //46
EllipticCurve([-8583545, 229838148540, -1966384187082495180, 0, 0]), //46
EllipticCurve([418791, -6658526952, -2876050839012120, 0, 0]), //46
EllipticCurve([-26973, -637368732, 26529836100768, 0, 0]), //46
EllipticCurve([-45269, 57607050, -2527509318750, 0, 0]), //46
EllipticCurve([7519, 5220600, 34534269000, 0, 0]), //46
EllipticCurve([166975, -5435166660, -1042655196221100, 0, 0]), //46
EllipticCurve([596319, -33962188260, -21873653008547340, 0, 0]), //46
EllipticCurve([3259, -1603602, -1515403890, 0, 0]), //46
EllipticCurve([-11204, 4906902, -52022975004, 0, 0]), //46
EllipticCurve([-272277, 1908857720, -504304938762240, 0, 0]), //46
EllipticCurve([-895639, 13493954760, -11874680188800000, 0, 0]), //46
EllipticCurve([896, 723450, 253207500, 0, 0]), //46
EllipticCurve([2783, -315210, -910326480, 0, 0]), //46
EllipticCurve([8431, 21111090, 123309876690, 0, 0]), //46
EllipticCurve([-4241, -97376748, 1130836174524, 0, 0]), //46
EllipticCurve([-11279, 9574992, -97205318784, 0, 0]), //46
EllipticCurve([5653691, -3568582710, -20177783688412350, 0, 0]), //46
EllipticCurve([3428811, 373942204350, 1241721832319718750, 0, 0]), //46
EllipticCurve([348325, -1867805436, -658827275829408, 0, 0]), //46
EllipticCurve([-166511, -796042800, 136868414860800, 0, 0]), //46
EllipticCurve([-25409, 7171740, -179501480460, 0, 0]), //46
EllipticCurve([-57239, -607409640, 41196951423360, 0, 0]), //46
EllipticCurve([-1543, -802256, 1540331520, 0, 0]), //46
EllipticCurve([-558561, -7095105780, 4049467767982980, 0, 0]), //46
EllipticCurve([-326257, -10623917304, 3765211907793336, 0, 0]), //46
EllipticCurve([10688437, 581095242420, 6180380237997060480, 0, 0]), //46
EllipticCurve([-97931, -310383612, 31376058569856, 0, 0]), //46
EllipticCurve([-163913, 791502660, -125580603538260, 0, 0]), //46
EllipticCurve([-43052, -1250238990, 77332282487460, 0, 0]), //46
EllipticCurve([2071, 246510, 477243360, 0, 0]), //46
EllipticCurve([1531, 338250, 365310000, 0, 0]), //46
EllipticCurve([-113096, 212415630, -23609997274500, 0, 0]), //46
EllipticCurve([10531, -37137870, -88239579120, 0, 0]), //46
EllipticCurve([-147389, 1114115730, -154576872843120, 0, 0]), //46
EllipticCurve([-1959249, 5022217200, -9825711818722800, 0, 0]), //46
EllipticCurve([-71249, 289360332, -18992744111484, 0, 0]), //46
EllipticCurve([891953, -6128634096, -5503023127480320, 0, 0]), //46
EllipticCurve([173279, 2113876380, 339224312080500, 0, 0]), //46
EllipticCurve([-121603, -2118273300, 289254455661600, 0, 0]), //46
EllipticCurve([-515391, 13095953808, -6361490521774080, 0, 0]), //46
EllipticCurve([-605081, 17290914480, -9894985174897200, 0, 0]), //46
EllipticCurve([-136961, -2192841420, 329761685581020, 0, 0]), //46
EllipticCurve([15719, -570671640, -16078673457000, 0, 0]), //46
EllipticCurve([-809, -11139540, 34187248260, 0, 0]), //46
EllipticCurve([-8191, 7432152, -47922516096, 0, 0]), //46
EllipticCurve([903134, -3141403650, -2847682408725000, 0, 0]), //46
EllipticCurve([338656, -156415410, -53035147407060, 0, 0]), //46
EllipticCurve([3609239, -153779395770, -561040135881104880, 0, 0]), //46
EllipticCurve([118928, -560172015, -68877630620370, 0, 0]), //46
EllipticCurve([-1165715, -29112688836, 34636181063476608, 0, 0]), //46
EllipticCurve([1726889, -117474765408, -210274191291580416, 0, 0]), //46
EllipticCurve([42549, 553381620, 14024903777280, 0, 0]), //46
EllipticCurve([-142, -87435, 37771920, 0, 0]), //46
EllipticCurve([-2662, -104025, 280867500, 0, 0]), //46
EllipticCurve([-11553, 1190910, -13633537680, 0, 0]), //46
EllipticCurve([2749681, 121140227208, 328125265024677120, 0, 0]), //46
EllipticCurve([2746225, -68336439600, -189212120730547200, 0, 0]), //46
EllipticCurve([2605, 1954260, 4080494880, 0, 0]), //46
EllipticCurve([5811, 26816790, 57522014550, 0, 0]), //46
EllipticCurve([963569, 81466497840, 70647746926848000, 0, 0]), //46
EllipticCurve([-10961041, 1359120562800, -14720125145475750000, 0, 0]), //46
EllipticCurve([192751, -1109811780, -219559613496300, 0, 0]), //46
EllipticCurve([-54161, -13791097320, 1978760434570920, 0, 0]), //46
EllipticCurve([-2532209, 202044464160, -493922948197140000, 0, 0]), //46
EllipticCurve([13159, -33110220, -492514522500, 0, 0]), //46
EllipticCurve([-410341, -41818257390, 20488060661340090, 0, 0]), //46
EllipticCurve([-58601, -1476750660, 110645543200500, 0, 0]), //46
EllipticCurve([-149959, -638316360, 98300719440000, 0, 0]), //46
EllipticCurve([-1495, 114144, -160714752, 0, 0]), //44
EllipticCurve([-4071, -2777040, 13152061440, 0, 0]), //44
EllipticCurve([-12059, 5853540, -67432780800, 0, 0]), //44
EllipticCurve([7691, 11705850, 71698331250, 0, 0]), //44
EllipticCurve([10559, -11827920, -134542590000, 0, 0]), //44
EllipticCurve([-9589, 3706626, -33963814038, 0, 0]), //44
EllipticCurve([803, -38766, -32757270, 0, 0]), //44
EllipticCurve([-2861, 55458, -157223430, 0, 0]), //44
EllipticCurve([-3551, -13331640, 74870490240, 0, 0]), //44
EllipticCurve([209, -345912, 138364800, 0, 0]), //44
EllipticCurve([-1589, 101178, -152981136, 0, 0]), //44
EllipticCurve([32479, -40450410, -1354279726800, 0, 0]), //44
EllipticCurve([-7603, 3430260, -24258798720, 0, 0]), //44
EllipticCurve([-836, 20358, -16489980, 0, 0]), //44
EllipticCurve([-73609, -111313020, 8371295669100, 0, 0]), //44
EllipticCurve([127703, -199613700, -25771525965900, 0, 0]), //44
EllipticCurve([54025, 213180240, 10682888186880, 0, 0]), //44
EllipticCurve([25379, -17775030, -460817652750, 0, 0]), //44
EllipticCurve([-1471, 79632, -112121856, 0, 0]), //44
EllipticCurve([-20721, 26725020, -511116007500, 0, 0]), //44
EllipticCurve([-1041, -1252680, 2035605000, 0, 0]), //44
EllipticCurve([-9631, 5028240, -45334611840, 0, 0]), //44
EllipticCurve([-2071, -299280, 658416000, 0, 0]), //44
EllipticCurve([-114239, -120692520, 13921158026880, 0, 0]), //44
EllipticCurve([31729, 169594152, 4347037304064, 0, 0]), //44
EllipticCurve([114941, -539278740, -64174170060000, 0, 0]), //44
EllipticCurve([-135669, 616005390, -80425047713010, 0, 0]), //44
EllipticCurve([413, -394284, 214490496, 0, 0]), //44
EllipticCurve([-73627, 48696648, -3550569998976, 0, 0]), //44
EllipticCurve([-320087, 1045644600, -330959063635200, 0, 0]), //44
EllipticCurve([-14209, -98786352, 1863604530480, 0, 0]), //44
EllipticCurve([73471, 69661410, 5054701571010, 0, 0]), //44
EllipticCurve([10769, 11705520, 114714096000, 0, 0]), //44
EllipticCurve([-1676, 47082, -77120316, 0, 0]), //44
EllipticCurve([-163591, 882929520, -139234453585920, 0, 0]), //44
EllipticCurve([18611, 95070690, 931692762000, 0, 0]), //44
EllipticCurve([-8641, 4652010, -37099779750, 0, 0]), //44
EllipticCurve([-956, -34782, 34434180, 0, 0]), //44
EllipticCurve([-232549, -876838410, 207332826236550, 0, 0]), //44
EllipticCurve([416615, -2784759120, -1177415649249840, 0, 0]), //44
EllipticCurve([-22019, 13159740, -281407880160, 0, 0]), //44
EllipticCurve([17536, 41547870, 625960209420, 0, 0]), //44
EllipticCurve([5299, 5414970, 10526701680, 0, 0]), //44
EllipticCurve([-9175, 3219840, -28295953920, 0, 0]), //44
EllipticCurve([412571, -5415072390, -2298920247522990, 0, 0]), //44
EllipticCurve([-405721, 4449021720, -1751139398013720, 0, 0]), //44
EllipticCurve([-4661, -683430, 3315318930, 0, 0]), //44
EllipticCurve([85359, -640407768, -58460903917416, 0, 0]), //44
EllipticCurve([2383, -1810380, 863551260, 0, 0]), //44
EllipticCurve([31399, 121647240, 3143243034360, 0, 0]), //44
EllipticCurve([7639, 9203040, 47625732000, 0, 0]), //44
EllipticCurve([-377, -180264, 109780776, 0, 0]), //44
EllipticCurve([9973, -3543540, -36445308900, 0, 0]), //44
EllipticCurve([327109, -4520055540, -1533492122722560, 0, 0]), //44
EllipticCurve([-774461, 9496367790, -7228397752553250, 0, 0]), //44
EllipticCurve([-125945, -591325416, 77450029011432, 0, 0]), //44
EllipticCurve([7447, -4141656, -32864040360, 0, 0]), //44
EllipticCurve([1891, 1647030, 765868950, 0, 0]), //44
EllipticCurve([-39881, -317756880, 15056909758800, 0, 0]), //44
EllipticCurve([-144611, 544646340, -76585989745440, 0, 0]), //44
EllipticCurve([105871, 937130040, 89191351557000, 0, 0]), //44
EllipticCurve([1147, 205530, 19114290, 0, 0]), //44
EllipticCurve([-1511, -31179720, 182588440320, 0, 0]), //44
EllipticCurve([20177, 106615080, 791510353920, 0, 0]), //44
EllipticCurve([13421, 28389240, 295418431440, 0, 0]), //44
EllipticCurve([-1585, -431340, 274763580, 0, 0]), //44
EllipticCurve([335087, 5522063976, 1763299946752344, 0, 0]), //44
EllipticCurve([72291, 806566530, 46507432686330, 0, 0]), //44
EllipticCurve([-12149, 3132150, -36956237850, 0, 0]), //44
EllipticCurve([-228799, 2121297360, -462408883722240, 0, 0]), //44
EllipticCurve([-18889, -125230560, 3098830207200, 0, 0]), //44
EllipticCurve([128903, 1225538160, 144151474993680, 0, 0]), //44
EllipticCurve([-19529, 28501152, -500964748704, 0, 0]), //44
EllipticCurve([-24439, 26663280, -618588096000, 0, 0]), //44
EllipticCurve([-2507, -202980, 526124160, 0, 0]), //44
EllipticCurve([-47779, -184657200, 9463681500000, 0, 0]), //44
EllipticCurve([-51043, 100771440, -4908173756640, 0, 0]), //44
EllipticCurve([-43475, -69876576, 3143188141632, 0, 0]), //44
EllipticCurve([-41529, -63333270, 2720733945930, 0, 0]), //44
EllipticCurve([-495, -8976, 4595712, 0, 0]), //44
EllipticCurve([3247, 1317330, 3521223090, 0, 0]), //44
EllipticCurve([-1131, -19699260, -39083331840, 0, 0]), //44
EllipticCurve([-25301, 28453350, -675795515850, 0, 0]), //44
EllipticCurve([489241, 9975513912, 4685778198855936, 0, 0]), //44
EllipticCurve([-1170789, 24616882290, -28271480017891110, 0, 0]), //44
EllipticCurve([486131, 13106972970, 6018997234256370, 0, 0]), //44
EllipticCurve([974591, -27245043540, -27254061649411740, 0, 0]), //44
EllipticCurve([-94225, -319402380, 31111388823900, 0, 0]), //44
EllipticCurve([-3982, 893265, -3280069080, 0, 0]), //44
EllipticCurve([175607, -419332914, -74536006130586, 0, 0]), //44
EllipticCurve([-259184, 1598887290, -403639096360500, 0, 0]), //44
EllipticCurve([-655105, 14233802310, -8983237313887200, 0, 0]), //44
EllipticCurve([2743, 1288260, 577140480, 0, 0]), //44
EllipticCurve([42589, -208620720, -9699611755680, 0, 0]), //44
EllipticCurve([-560, -10710, 6190380, 0, 0]), //44
EllipticCurve([15811, 35703570, 393310527120, 0, 0]), //44
EllipticCurve([-4913, -6488300, 38203110400, 0, 0]), //44
EllipticCurve([-42769, -119071260, 5396904859500, 0, 0]), //44
EllipticCurve([201361, -567173880, -115703471520000, 0, 0]), //44
EllipticCurve([-178199, 1304022720, -220828423495680, 0, 0]), //44
EllipticCurve([-155519, 1180109760, -172654778327040, 0, 0]), //44
EllipticCurve([-2653, -1922310, 6172537410, 0, 0]), //44
EllipticCurve([-425009, 6303748920, -2577130152219000, 0, 0]), //44
EllipticCurve([901, 130548, 84595104, 0, 0]), //44
EllipticCurve([-69839, 254107200, -16685695180800, 0, 0]), //44
EllipticCurve([22837, 24542700, 536757029900, 0, 0]), //44
EllipticCurve([-447631, 4344518808, -1896295569315840, 0, 0]), //44
EllipticCurve([1901189, -59419263540, -114702946337616000, 0, 0]), //44
EllipticCurve([10799, 45788550, 311362140000, 0, 0]), //44
EllipticCurve([49047, -147583436, -7636557312384, 0, 0]), //44
EllipticCurve([557659, 6788397330, 3703674910877370, 0, 0]), //44
EllipticCurve([-38501, 79961070, -2849092885170, 0, 0]), //44
EllipticCurve([-1873311, -24955199640, 47095452760608000, 0, 0]), //44
EllipticCurve([-104729, -3714445980, 498942956263500, 0, 0]), //44
EllipticCurve([340619, 7935732090, 2489510578221810, 0, 0]), //44
EllipticCurve([-3137, -22882860, 146747781180, 0, 0]), //44
EllipticCurve([-23969, 43079988, -932466340260, 0, 0]), //44
EllipticCurve([-331, -6255180, -6655511520, 0, 0]), //44
EllipticCurve([3019, 961818, 1428299730, 0, 0]), //44
EllipticCurve([-4691, -49473060, -60555025440, 0, 0]), //44
EllipticCurve([-3935, 950544, -3467584512, 0, 0]), //44
EllipticCurve([-4391, -17030160, 9809372160, 0, 0]), //44
EllipticCurve([-3401, -1774440, 6787233000, 0, 0]), //44
EllipticCurve([-14081, 5653452, -77186580156, 0, 0]), //44
EllipticCurve([24263, 22380930, 520871383890, 0, 0]), //44
EllipticCurve([-3126863, 96869577480, -299740821248194560, 0, 0]), //44
EllipticCurve([22569, -67095600, -1677390000000, 0, 0]), //44
EllipticCurve([-24159, -71652420, 1914122747880, 0, 0]), //44
EllipticCurve([294209, 7264839120, 1923031974420480, 0, 0]), //44
EllipticCurve([1041, 181272, 139216896, 0, 0]), //44
EllipticCurve([-5449, 3514308, -14637092820, 0, 0]), //44
EllipticCurve([-5887, 1368840, -7709306880, 0, 0]), //44
EllipticCurve([3546721, -23816544840, -84624947125488000, 0, 0]), //44
EllipticCurve([-3495193, 53674673580, -186731881373856060, 0, 0]), //44
EllipticCurve([-40289, 77653380, -2922019036020, 0, 0]), //44
EllipticCurve([-42845, 98657910, -3913068684330, 0, 0]), //44
EllipticCurve([-29789, 34887090, -983083309110, 0, 0]), //44
EllipticCurve([-1118641, 35901378240, -38885536700687040, 0, 0]), //44
EllipticCurve([-396085, -18105394230, 7885315611232290, 0, 0]), //44
EllipticCurve([16067, 47084730, 233022328770, 0, 0]), //44
EllipticCurve([4205, 2750580, 1342283040, 0, 0]), //44
EllipticCurve([-10999, 10011120, -97708531200, 0, 0]), //44
EllipticCurve([-344681, 3407318460, -1138470280447500, 0, 0]), //44
EllipticCurve([-126791, 939125880, -110756749783680, 0, 0]), //44
EllipticCurve([474089, 10251114720, 4618742248243200, 0, 0]), //44
EllipticCurve([-11459, -3800160, 44743083840, 0, 0]), //44
EllipticCurve([807, 22134, 6197520, 0, 0]), //44
EllipticCurve([2864, -144690, -184335060, 0, 0]), //44
EllipticCurve([310357, 2901520020, 877210744606560, 0, 0]), //44
EllipticCurve([-1945225, 40235810160, -77361915260164080, 0, 0]), //44
EllipticCurve([-410189, -4856562414, 2046764233443402, 0, 0]), //44
EllipticCurve([-25225, -158825940, 4873573968900, 0, 0]), //44
EllipticCurve([128375, 3731418360, 289614036011400, 0, 0]), //44
EllipticCurve([19291, -13823550, -275655410550, 0, 0]), //44
EllipticCurve([1287, 2159976, 1207426584, 0, 0]), //44
EllipticCurve([311779, 8169106050, 2288370832256250, 0, 0]), //44
EllipticCurve([60037, -1162572684, -84291169880736, 0, 0]), //44
EllipticCurve([-25469, 45642102, -1061041945194, 0, 0]), //44
EllipticCurve([-39071, -45587880, 1831538666880, 0, 0]), //44
EllipticCurve([29479, 27128178, 777629222370, 0, 0]), //44
EllipticCurve([-11759, 6637080, -72875138400, 0, 0]), //44
EllipticCurve([-275487, 791446656, -215656550613504, 0, 0]), //44
EllipticCurve([-8039, 2383392, -18190047744, 0, 0]), //44
EllipticCurve([2137113, -106230322704, -231864251231821824, 0, 0]), //44
EllipticCurve([216527, -1904398650, -426990934512450, 0, 0]), //44
EllipticCurve([-11479, -35011704, 500947460832, 0, 0]), //44
EllipticCurve([64191, -302510628, -20559529810764, 0, 0]), //44
EllipticCurve([1131719, -60022427850, -70751076693620400, 0, 0]), //44
EllipticCurve([619919, 22532379870, 13043183541067680, 0, 0]), //44
EllipticCurve([-120656, -391932450, 48501640687500, 0, 0]), //44
EllipticCurve([67229, 329510160, 20222038519200, 0, 0]), //44
EllipticCurve([-133924, 761170410, -97075107068940, 0, 0]), //44
EllipticCurve([-87729, 298879350, -25105865400000, 0, 0]), //44
EllipticCurve([-59501, -533307390, 35633466570240, 0, 0]), //44
EllipticCurve([-7969, 7145292, -46565867964, 0, 0]), //44
EllipticCurve([-162231, 414534120, -66133115368320, 0, 0]), //44
EllipticCurve([-3641, -4598100, 22719212100, 0, 0]), //44
EllipticCurve([-6595, -1141140, 7714106400, 0, 0]), //44
EllipticCurve([-13287, 14603160, -172200462720, 0, 0]), //44
EllipticCurve([3499, 1842810, 2736572850, 0, 0]), //44
EllipticCurve([-5525, 583110, -3157540650, 0, 0]), //44
EllipticCurve([-100741, 712360350, -65673213026850, 0, 0]), //44
EllipticCurve([-2549, -6000150, 23250581250, 0, 0]), //44
EllipticCurve([-29381, 62528622, -1669701793266, 0, 0]), //44
EllipticCurve([-107951, 500724120, -51482451121920, 0, 0]), //44
EllipticCurve([-14141, -3659250, 52660266750, 0, 0]), //44
EllipticCurve([833639, 13062064596, 10689510368976348, 0, 0]), //44
EllipticCurve([-3647, -5681247, 27843791547, 0, 0]), //44
EllipticCurve([974213, -41007392580, -41537536151274240, 0, 0]), //44
EllipticCurve([-3551, 316920, -1095275520, 0, 0]), //44
EllipticCurve([-92455, -5091240, 471000794880, 0, 0]), //44
EllipticCurve([-18859, 26657460, -446352510240, 0, 0]), //44
EllipticCurve([-2941587, 80029682460, -233059880310173280, 0, 0]), //44
EllipticCurve([-213041, -7995692640, 1957993209375840, 0, 0]), //44
EllipticCurve([3153709, -234172629180, -754925721950484000, 0, 0]), //44
EllipticCurve([111991, 547699320, 58423634163720, 0, 0]), //44
EllipticCurve([4765, -1220436, -6063126048, 0, 0]), //44
EllipticCurve([130751, 4008644880, 276881110506480, 0, 0]), //44
EllipticCurve([-91351, 534613200, -44787755443200, 0, 0]), //44
EllipticCurve([25345, 6691344, 84792711168, 0, 0]), //44
EllipticCurve([-5849, -1380060, 8375584140, 0, 0]), //44
EllipticCurve([-287839, -2093945280, 617261565419520, 0, 0]), //44
EllipticCurve([-26609, 42925680, -1060478924400, 0, 0]), //44
EllipticCurve([-2703, -1813056, 5801779200, 0, 0]), //44
EllipticCurve([-98932, 86449545, -8473957299990, 0, 0]), //44
EllipticCurve([-135928, -1157012010, 166318162413480, 0, 0]), //44
EllipticCurve([1081519, 69355745550, 70045419083749200, 0, 0]), //44
EllipticCurve([598831, -30605906610, -19673966463413760, 0, 0]), //44
EllipticCurve([-2518, 83283, -206874972, 0, 0]), //44
EllipticCurve([-82601, 36663900, -3011022787500, 0, 0]), //44
EllipticCurve([-242289, 1356223440, -319288903362000, 0, 0]), //44
EllipticCurve([-369511, -3852454320, 1461836906449920, 0, 0]), //44
EllipticCurve([123415, -344520540, -43435427080500, 0, 0]), //44
EllipticCurve([16063, -4586736, -74924332560, 0, 0]), //44
EllipticCurve([-860841, -75397359840, 71195087989317600, 0, 0]), //44
EllipticCurve([-18479, 5957640, -108095420160, 0, 0]), //44
EllipticCurve([-268991, 3795333960, -955877629829760, 0, 0]), //44
EllipticCurve([-39869, 119756658, -4305850638390, 0, 0]), //44
EllipticCurve([4351, 2627856, 8112191472, 0, 0]), //44
EllipticCurve([-115271, 613608600, -67064965545600, 0, 0]), //44
EllipticCurve([-151181, -571466610, 88457888028510, 0, 0]), //44
EllipticCurve([-17561, 16352616, -269769106152, 0, 0]), //44
EllipticCurve([-160801, -382796820, 62504978753700, 0, 0]), //44
EllipticCurve([-363031, -3597836088, 1345187739270144, 0, 0]), //44
EllipticCurve([-232235, 913830840, -208490506146000, 0, 0]), //44
EllipticCurve([1401, 363660, 309111000, 0, 0]), //44
EllipticCurve([-20921, -180458460, 4854513032460, 0, 0]), //44
EllipticCurve([-2211, -386880, 915358080, 0, 0]), //44
EllipticCurve([-2084, -830490, 1988193060, 0, 0]), //44
EllipticCurve([-200545, -3003480480, 643564772891040, 0, 0]), //44
EllipticCurve([-409061, 1635071130, -662090987742030, 0, 0]), //44
EllipticCurve([-73181, 118223910, -8428773663450, 0, 0]), //44
EllipticCurve([-2523569, -182004742920, 472675235595643080, 0, 0]), //44
EllipticCurve([709017, 73712906904, 43343189259552000, 0, 0]), //44
EllipticCurve([-1315681, -52604992440, 71207432891595000, 0, 0]), //44
EllipticCurve([2771351, -293498724024, -841979454022158408, 0, 0]), //44
EllipticCurve([-8441, -7938420, 73517707620, 0, 0]), //44
EllipticCurve([-242017, 1733058096, -406036448253744, 0, 0]), //44
EllipticCurve([1206511, -92893272780, -118410218773210980, 0, 0]), //44
EllipticCurve([5191, 3835080, 9629885880, 0, 0]), //44
EllipticCurve([4951, 1760928, 4041329760, 0, 0]), //44
EllipticCurve([-26651, 72169860, -1314646169760, 0, 0]), //44
EllipticCurve([-54673, -221397540, 12898842077940, 0, 0]), //44
EllipticCurve([-49549, 64255110, -3095489924250, 0, 0]), //44
EllipticCurve([33751, 58205322, 1873803931146, 0, 0]), //44
EllipticCurve([-125635, 927918684, -107668260741888, 0, 0]), //44
EllipticCurve([73615, 319785840, 21939547124880, 0, 0]), //44
EllipticCurve([-964489, 37498167630, -34505813853126000, 0, 0]), //44
EllipticCurve([-65311, -403888320, 28577521969920, 0, 0]), //44
EllipticCurve([-4081, -48629100, 395111437500, 0, 0]), //44
EllipticCurve([-115868, -2088556470, 273195717614820, 0, 0]), //44
EllipticCurve([1997, 649264, 954418080, 0, 0]), //44
EllipticCurve([-4189, -27345318, 196667527056, 0, 0]), //44
EllipticCurve([-1379, -548340, 912437760, 0, 0]), //44
EllipticCurve([-212969, 586219920, -122886350730000, 0, 0]), //44
EllipticCurve([268009, -1430598960, -390587850455040, 0, 0]), //44
EllipticCurve([315071, 18148029900, 4503814728312900, 0, 0]), //44
EllipticCurve([-354239, 6049311840, -2017469695887360, 0, 0]), //44
EllipticCurve([107759, 2967679512, 212744041176744, 0, 0]), //44
EllipticCurve([3719, 3751540, 4783213500, 0, 0]), //44
EllipticCurve([-662369, -59403212880, 43852936828338000, 0, 0]), //44
EllipticCurve([10783, 13921908, 126341315100, 0, 0]), //44
EllipticCurve([-265439, 4029006240, -995583557928960, 0, 0]), //44
EllipticCurve([46861, 326220180, 11109754450080, 0, 0]), //44
EllipticCurve([5071, 1136352, 2526110496, 0, 0]), //44
EllipticCurve([-499, -361460, 303626400, 0, 0]), //44
EllipticCurve([-25841, 14681268, -370628610660, 0, 0]), //44
EllipticCurve([207749, 1319199420, 265612888020480, 0, 0]), //44
EllipticCurve([2091641, 55913069520, 115488221441281920, 0, 0]), //44
EllipticCurve([6109, 3823560, 21220758000, 0, 0]), //44
EllipticCurve([-3862, 234315, -885710700, 0, 0]), //44
EllipticCurve([-1876371, -177810064740, 350499199615488000, 0, 0]), //44
EllipticCurve([17123, 54245730, 722987089440, 0, 0]), //44
EllipticCurve([711463, -12121491096, -8816869585953000, 0, 0]), //44
EllipticCurve([2219339, 235124918490, 494615597158200210, 0, 0]), //44
EllipticCurve([-6821, -16629354, 149115417318, 0, 0]), //44
EllipticCurve([9091, 11520390, 85538895750, 0, 0]), //44
EllipticCurve([-161627, -1640480520, 280303985010840, 0, 0]), //44
EllipticCurve([-129505, -15062433540, 2998102083969300, 0, 0]), //44
EllipticCurve([6259, 4399830, 13661472150, 0, 0]), //44
EllipticCurve([308279, 9211936188, 2483123459156340, 0, 0]), //44
EllipticCurve([12359, -438666228, 2742979923684, 0, 0]), //44
EllipticCurve([-77201, 144613560, -10878555051000, 0, 0]), //44
EllipticCurve([-23993, 14096940, -329487778620, 0, 0]), //44
EllipticCurve([-1385231, 4833137400, -6676979318100000, 0, 0]), //44
EllipticCurve([-29431, 36977040, -1035357120000, 0, 0]), //42
EllipticCurve([6401, 5482680, 28071321600, 0, 0]), //42
EllipticCurve([68239, 141434100, 9382596759900, 0, 0]), //42
EllipticCurve([-38231, 69891360, -2522798530560, 0, 0]), //42
EllipticCurve([-5261, 2087022, -9898745346, 0, 0]), //42
EllipticCurve([-3401, 565692, -1817568396, 0, 0]), //42
EllipticCurve([2531, 2573010, 3849222960, 0, 0]), //42
EllipticCurve([-149841, 284846100, -42083447660100, 0, 0]), //42
EllipticCurve([-18369, -859320, 15832971000, 0, 0]), //42
EllipticCurve([12343, 11207760, 126322662960, 0, 0]), //42
EllipticCurve([7151, 5961228, 35260663620, 0, 0]), //42
EllipticCurve([-6641, 3327888, -19917409680, 0, 0]), //42
EllipticCurve([-2189, -254082, 583118190, 0, 0]), //42
EllipticCurve([-71535, -17417400, 1250708659200, 0, 0]), //42
EllipticCurve([-9197, -10032330, 101757923190, 0, 0]), //42
EllipticCurve([29951, 98847840, 2666420484000, 0, 0]), //42
EllipticCurve([2909, 1712172, 4369462944, 0, 0]), //42
EllipticCurve([-90689, 348190920, -30036689713800, 0, 0]), //42
EllipticCurve([-3665, -1396296, 5575409928, 0, 0]), //42
EllipticCurve([-29939, 52215300, -1454927119200, 0, 0]), //42
EllipticCurve([449, -672840, 333728640, 0, 0]), //42
EllipticCurve([-151, -982128, 911414784, 0, 0]), //42
EllipticCurve([-253, -68034, 26601294, 0, 0]), //42
EllipticCurve([-23383, 5169360, -119556958080, 0, 0]), //42
EllipticCurve([-135991, 385574280, -51179587630080, 0, 0]), //42
EllipticCurve([-35605, 46338600, -1579713766400, 0, 0]), //42
EllipticCurve([-797, -321090, 361868430, 0, 0]), //42
EllipticCurve([-36809, 79191420, -2702407207500, 0, 0]), //42
EllipticCurve([-3159, -15533280, 85495173120, 0, 0]), //42
EllipticCurve([-378365, 1811264490, -676050848363520, 0, 0]), //42
EllipticCurve([-15115, -29118960, 488092007520, 0, 0]), //42
EllipticCurve([-1865, 103740, -187250700, 0, 0]), //42
EllipticCurve([-16745, -105948216, 2342832900408, 0, 0]), //42
EllipticCurve([12785, 33843600, 264250828800, 0, 0]), //42
EllipticCurve([-56905, -378192276, 23658574209732, 0, 0]), //42
EllipticCurve([7859, -48304830, -527730267750, 0, 0]), //42
EllipticCurve([-9679, -19225440, 215324928000, 0, 0]), //42
EllipticCurve([-599479, 3959464080, -2345523169566720, 0, 0]), //42
EllipticCurve([7229, -2286840, -17183315760, 0, 0]), //42
EllipticCurve([11999, -23980572, -323138207700, 0, 0]), //42
EllipticCurve([21201, 59477880, 1004938260480, 0, 0]), //42
EllipticCurve([-1361, 89466, -115142742, 0, 0]), //42
EllipticCurve([32969, 4597320, 151086324480, 0, 0]), //42
EllipticCurve([1595, 1124214, 423828678, 0, 0]), //42
EllipticCurve([47479, 202406820, 8516266951500, 0, 0]), //42
EllipticCurve([-38601, 94116000, -3352882500000, 0, 0]), //42
EllipticCurve([-12779, -9674940, 130263392160, 0, 0]), //42
EllipticCurve([-25751, 16913520, -423785157120, 0, 0]), //42
EllipticCurve([-7841, 2220372, -16726062276, 0, 0]), //42
EllipticCurve([616, 261870, 54992700, 0, 0]), //42
EllipticCurve([-5867, 1607970, -8884034250, 0, 0]), //42
EllipticCurve([-178, -131586, 64477140, 0, 0]), //42
EllipticCurve([9181, -52574940, -635946474240, 0, 0]), //42
EllipticCurve([-3436, 568230, -1846747500, 0, 0]), //42
EllipticCurve([-1067279, 6547936560, -6946051102848000, 0, 0]), //42
EllipticCurve([144209, 2436320040, 307522060728960, 0, 0]), //42
EllipticCurve([10591, 35610960, 243258467760, 0, 0]), //42
EllipticCurve([13201, 15640800, 184186060800, 0, 0]), //42
EllipticCurve([775, -153636, 14288148, 0, 0]), //42
EllipticCurve([-14129, 14805660, -189349585740, 0, 0]), //42
EllipticCurve([-36265, -162871800, 6520246769400, 0, 0]), //42
EllipticCurve([-4409, -1587900, 7502827500, 0, 0]), //42
EllipticCurve([1667, 93975, 151957575, 0, 0]), //42
EllipticCurve([13234, 10617390, 132441322860, 0, 0]), //42
EllipticCurve([-124949, 656829810, -77889506189040, 0, 0]), //42
EllipticCurve([845, 74784, 53994048, 0, 0]), //42
EllipticCurve([-14789, -29335950, 482987080800, 0, 0]), //42
EllipticCurve([3039, 1088136, 2201299128, 0, 0]), //42
EllipticCurve([-5815, -3190176, 20072587392, 0, 0]), //42
EllipticCurve([9031, 10144260, 74773340460, 0, 0]), //42
EllipticCurve([-945961, -4092513360, 3890019891460560, 0, 0]), //42
EllipticCurve([26777, -19640712, -538941137280, 0, 0]), //42
EllipticCurve([179015, 2283062040, 375004355380200, 0, 0]), //42
EllipticCurve([321047, -5857354800, -1972423227416400, 0, 0]), //42
EllipticCurve([-12389, -458565030, 12591737158770, 0, 0]), //42
EllipticCurve([92809, 960390816, 76339545182208, 0, 0]), //42
EllipticCurve([188087, -3428081184, -696445545260256, 0, 0]), //42
EllipticCurve([-18281, 25219740, -415142140140, 0, 0]), //42
EllipticCurve([1829, -1225980, 460968480, 0, 0]), //42
EllipticCurve([809, -3885120, -6464839680, 0, 0]), //42
EllipticCurve([-7709, -56659470, 650167418250, 0, 0]), //42
EllipticCurve([-31775, 81836040, -2333309172480, 0, 0]), //42
EllipticCurve([292159, 801285480, 232032242871000, 0, 0]), //42
EllipticCurve([1167269, 17548871340, 20230338880752000, 0, 0]), //42
EllipticCurve([-7031, 2803488, -18166602240, 0, 0]), //42
EllipticCurve([-1844, -64722, 122324580, 0, 0]), //42
EllipticCurve([-136961, 847509630, -109715206661280, 0, 0]), //42
EllipticCurve([29049, -41085600, -1245879734400, 0, 0]), //42
EllipticCurve([14543, 53174550, 495427282350, 0, 0]), //42
EllipticCurve([3349, -3059700, -12238800000, 0, 0]), //42
EllipticCurve([17431, 52208310, 631511717760, 0, 0]), //42
EllipticCurve([-3209, 1048110, -2876013840, 0, 0]), //42
EllipticCurve([-19661, 14124450, -263774103750, 0, 0]), //42
EllipticCurve([-26661, 15455550, -402076133250, 0, 0]), //42
EllipticCurve([-1019209, 21111472668, -21051621642986220, 0, 0]), //42
EllipticCurve([108629, -767124540, -88157952136800, 0, 0]), //42
EllipticCurve([-403209, 4250506260, -1666151698351140, 0, 0]), //42
EllipticCurve([108833, 1660571640, 147113362730880, 0, 0]), //42
EllipticCurve([739, -224502, 70718130, 0, 0]), //42
EllipticCurve([-3215, -166016760, 2271109276800, 0, 0]), //42
EllipticCurve([-1879, 147552, -264413184, 0, 0]), //42
EllipticCurve([-10589, 1978218, -20563576110, 0, 0]), //42
EllipticCurve([-879919, -10053785040, 8967011092316160, 0, 0]), //42
EllipticCurve([-10449, 8547630, -78980101200, 0, 0]), //42
EllipticCurve([-165299, -545396040, 92035581750000, 0, 0]), //42
EllipticCurve([-327224, 1653777510, -532102913842500, 0, 0]), //42
EllipticCurve([-4189, 1652490, -6015063600, 0, 0]), //42
EllipticCurve([-1530455, 15697600464, -23850808564197888, 0, 0]), //42
EllipticCurve([-14205, -1067430, 15246102690, 0, 0]), //42
EllipticCurve([2775, 3661224, 2573840472, 0, 0]), //42
EllipticCurve([20081, 120923040, 1501380464640, 0, 0]), //42
EllipticCurve([31399, -89016840, -3005119501560, 0, 0]), //42
EllipticCurve([3574, 680862, 2290419768, 0, 0]), //42
EllipticCurve([-360959, 2412020520, -853131657924000, 0, 0]), //42
EllipticCurve([-23041, -339043410, 11137915061910, 0, 0]), //42
EllipticCurve([438939, -9869914230, -4522394700186000, 0, 0]), //42
EllipticCurve([6899, 19014450, 61302586800, 0, 0]), //42
EllipticCurve([-166591, -7645997520, 1546326538444800, 0, 0]), //42
EllipticCurve([101696, -744441390, -80463692079540, 0, 0]), //42
EllipticCurve([20421, 48701940, 662346384000, 0, 0]), //42
EllipticCurve([3682, 1789590, 4763888580, 0, 0]), //42
EllipticCurve([70249, 154923120, 10619050337280, 0, 0]), //42
EllipticCurve([-23201, 18418752, -407293862976, 0, 0]), //42
EllipticCurve([854855, -11331174756, -9820989778044588, 0, 0]), //42
EllipticCurve([-49449, -84147960, 4327308843000, 0, 0]), //42
EllipticCurve([-109519, -6940541160, 1060514689248000, 0, 0]), //42
EllipticCurve([-1817, -35152260, 219244645620, 0, 0]), //42
EllipticCurve([9631, 11567010, 100875894210, 0, 0]), //42
EllipticCurve([-6989, 2514498, -16474990896, 0, 0]), //42
EllipticCurve([-15257, 7264950, -107078098050, 0, 0]), //42
EllipticCurve([-3377561, 109657269540, -366608486328788340, 0, 0]), //42
EllipticCurve([133019, 1587060090, 194454537527250, 0, 0]), //42
EllipticCurve([-1911391, 72431530080, -135471298243706880, 0, 0]), //42
EllipticCurve([-36761, 91524888, -3051897390360, 0, 0]), //42
EllipticCurve([-30029, 67788162, -1832110654374, 0, 0]), //42
EllipticCurve([573, 26220, 3565920, 0, 0]), //42
EllipticCurve([2359, -24297420, 79817024700, 0, 0]), //42
EllipticCurve([2551, -42764904, -255178182168, 0, 0]), //42
EllipticCurve([-254549, 1332398970, -331867273452750, 0, 0]), //42
EllipticCurve([451, -1071330, 658867950, 0, 0]), //42
EllipticCurve([-1229, -4392150, 10870571250, 0, 0]), //42
EllipticCurve([-56767, 122970384, -6689588889600, 0, 0]), //42
EllipticCurve([-804441, 3175372200, -2541063024700200, 0, 0]), //42
EllipticCurve([-289031, 897568560, -256431747317760, 0, 0]), //42
EllipticCurve([232, 41181, 3459204, 0, 0]), //42
EllipticCurve([-9719, 6364920, -56138594400, 0, 0]), //42
EllipticCurve([21643, 93745050, 445476477600, 0, 0]), //42
EllipticCurve([-2311, -697200, 1784832000, 0, 0]), //42
EllipticCurve([-192761, 1023439560, -190590032061000, 0, 0]), //42
EllipticCurve([3977567, 122301249720, 482836405903330440, 0, 0]), //42
EllipticCurve([-300659, 2332514100, -679657288514400, 0, 0]), //42
EllipticCurve([5091, 1495230, 7118790030, 0, 0]), //42
EllipticCurve([19361, 4259640, 41233315200, 0, 0]), //42
EllipticCurve([-563049, -20025198960, 11920780663699440, 0, 0]), //42
EllipticCurve([323959, 9205800240, 2665769604498000, 0, 0]), //42
EllipticCurve([250871, -8347463124, -2317815043251708, 0, 0]), //42
EllipticCurve([1529, -9239568, 17444304384, 0, 0]), //42
EllipticCurve([-383321, 4099654020, -1524763821388500, 0, 0]), //42
EllipticCurve([30769, 142713120, 3205907527680, 0, 0]), //42
EllipticCurve([-9401, -52130400, 668572380000, 0, 0]), //42
EllipticCurve([-129991, 163589580, -21051688691880, 0, 0]), //42
EllipticCurve([-966304, 10250144730, -9791286751016820, 0, 0]), //42
EllipticCurve([-139539, -2036706672, 312451170551520, 0, 0]), //42
EllipticCurve([792, 227766, 35075964, 0, 0]), //42
EllipticCurve([72427, 358149330, 23921510049360, 0, 0]), //42
EllipticCurve([-759261, -38656636590, 31133127350307840, 0, 0]), //42
EllipticCurve([1241, 267720, 239877120, 0, 0]), //42
EllipticCurve([-76, -200090, 90040500, 0, 0]), //42
EllipticCurve([8837, -17615052, -180395747532, 0, 0]), //42
EllipticCurve([22801, 61135800, 1153999360800, 0, 0]), //42
EllipticCurve([-52867, 186459636, -9051496569984, 0, 0]), //42
EllipticCurve([-23713, 23354430, -528440687610, 0, 0]), //42
EllipticCurve([-8461, -3095070, 27236616000, 0, 0]), //42
EllipticCurve([-262561, -757982400, 201490671480000, 0, 0]), //42
EllipticCurve([-136619, -426816060, 59832782555040, 0, 0]), //42
EllipticCurve([12521, 35657160, 382815269760, 0, 0]), //42
EllipticCurve([2065241, -150349279080, -320544662998560000, 0, 0]), //42
EllipticCurve([-53043, 148579080, -7360855255000, 0, 0]), //42
EllipticCurve([-151961, 699398700, -102714392480700, 0, 0]), //42
EllipticCurve([617359, 20915095080, 12115173400565400, 0, 0]), //42
EllipticCurve([194251, -6265231830, -1370713684999230, 0, 0]), //42
EllipticCurve([-30305, 67490220, -1854428774940, 0, 0]), //42
EllipticCurve([2521, -111720840, -975993258240, 0, 0]), //42
EllipticCurve([15109, 19814340, 166916000160, 0, 0]), //42
EllipticCurve([-145159, 66512160, -9621915114240, 0, 0]), //42
EllipticCurve([-2683925, 79398088770, -210554203647387600, 0, 0]), //42
EllipticCurve([-260141, 3240773250, -794041298622000, 0, 0]), //42
EllipticCurve([4636, -2247210, -11339421660, 0, 0]), //42
EllipticCurve([-803629, 24035703570, -18497877467472000, 0, 0]), //42
EllipticCurve([-1991, -2145780, 5677733880, 0, 0]), //42
EllipticCurve([1444, -717570, -1255747500, 0, 0]), //42
EllipticCurve([26959, -109759650, -3312985275600, 0, 0]), //42
EllipticCurve([-63533, -845833590, 62483418960480, 0, 0]), //42
EllipticCurve([-22376, 17173530, -370020877380, 0, 0]), //42
EllipticCurve([1854693, 3285855440, 6088732846440720, 0, 0]), //42
EllipticCurve([-1364159, -12535850184, 17224859873624832, 0, 0]), //42
EllipticCurve([-27845, 19668090, -528737263470, 0, 0]), //42
EllipticCurve([-50321, 166681260, -7628167863900, 0, 0]), //42
EllipticCurve([1529, 946960, 818173440, 0, 0]), //42
EllipticCurve([10899, -714924210, 16522613417310, 0, 0]), //42
EllipticCurve([404479, 13762235760, 5000852419290000, 0, 0]), //42
EllipticCurve([-71525, 564261390, -33593301853650, 0, 0]), //42
EllipticCurve([-106979, 539147700, -54617818600800, 0, 0]), //42
EllipticCurve([-17657, -9951060, 180999830340, 0, 0]), //42
EllipticCurve([-453839, 1161898920, -524248792704000, 0, 0]), //42
EllipticCurve([-513469, -8939539710, 4755835125720000, 0, 0]), //42
EllipticCurve([292319, -2942793150, -886278070192350, 0, 0]), //42
EllipticCurve([74209, -348080304, -27292280476032, 0, 0]), //42
EllipticCurve([293557, -4585679280, -1408913273345760, 0, 0]), //42
EllipticCurve([-148237, 1052341752, -147271720386560, 0, 0]), //42
EllipticCurve([-7146, 3213210, -21207186000, 0, 0]), //42
EllipticCurve([6581, -37769160, -353141646000, 0, 0]), //42
EllipticCurve([38695, -1010404626, -53179616275632, 0, 0]), //42
EllipticCurve([-27299, -29743560, 842159157840, 0, 0]), //42
EllipticCurve([-4091, -283008, 1176747264, 0, 0]), //42
EllipticCurve([-9699301, 377058840090, -3642015484076550990, 0, 0]), //42
EllipticCurve([4959019, 308240059050, 1510089317850024450, 0, 0]), //42
EllipticCurve([-2787989, -33035795730, 92519223626544750, 0, 0]), //42
EllipticCurve([-1729001, 54302614080, -91995198867823680, 0, 0]), //42
EllipticCurve([267781, 6014306340, 1487458244008800, 0, 0]), //42
EllipticCurve([-1926161, -128532003600, 256262096029539600, 0, 0]), //42
EllipticCurve([782071, 74076393300, 50140458714937500, 0, 0]), //42
EllipticCurve([-332111, 4634230920, -1460783733678720, 0, 0]), //42
EllipticCurve([-125129, -6386054220, 1028850809329980, 0, 0]), //42
EllipticCurve([-956897, 28283196480, -26164473948486720, 0, 0]), //42
EllipticCurve([-245173, 3253951470, -747312256454610, 0, 0]), //42
EllipticCurve([-166003, 460891200, -75022947753600, 0, 0]), //42
EllipticCurve([-743089, 5310398730, -3904837083744870, 0, 0]), //42
EllipticCurve([-684619, -3530359980, 2435665957401600, 0, 0]), //42
EllipticCurve([-16733, 7454538, -120763515600, 0, 0]), //42
EllipticCurve([17182, -28504245, -524478108000, 0, 0]), //42
EllipticCurve([-2084, -540330, 1293550020, 0, 0]), //42
EllipticCurve([-713, -6165390, 15925202370, 0, 0]), //42
EllipticCurve([-7661, 3425058, -24413813424, 0, 0]), //42
EllipticCurve([-1159, -586520, 879780000, 0, 0]), //42
EllipticCurve([-57509, -79049910, 4650031905840, 0, 0]), //42
EllipticCurve([8315401, 547886197920, 4520718596277504000, 0, 0]), //42
EllipticCurve([-8618329, 601283115312, -5137926339504775344, 0, 0]), //42
EllipticCurve([1370903, 74024168400, 97184183991476400, 0, 0]), //42
EllipticCurve([-383651, 5614923300, -2054927169640800, 0, 0]), //42
EllipticCurve([-923633, 18917161900, -17048297641575200, 0, 0]), //42
EllipticCurve([-283729, -15811903380, 5293651320686820, 0, 0]), //42
EllipticCurve([321025, 18643355640, 4719602766977280, 0, 0]), //42
EllipticCurve([-119801, -1635912720, 215484059391120, 0, 0]), //42
EllipticCurve([1145, 484840, 209450880, 0, 0]), //42
EllipticCurve([-3629, -6942078, 37674657306, 0, 0]), //42
EllipticCurve([-1245801, 55491130200, -66345250758250200, 0, 0]), //42
EllipticCurve([-8699, 2207700, -18597664800, 0, 0]), //42
EllipticCurve([-34519, -325743600, 13467543398400, 0, 0]), //42
EllipticCurve([-2287, -2312640, 6808412160, 0, 0]), //42
EllipticCurve([-5255, -146520, 775383840, 0, 0]), //42
EllipticCurve([-3703519, 290929463760, -1052671242440663040, 0, 0]), //42
EllipticCurve([907, 197505, 125810685, 0, 0]), //42
EllipticCurve([-6982, 3503775, -22073782500, 0, 0]), //42
EllipticCurve([4755, -24851960, 85888373760, 0, 0]), //42
EllipticCurve([-107119, 388637340, -40064623380600, 0, 0]), //42
EllipticCurve([18461, 48801480, 693469030800, 0, 0]), //42
EllipticCurve([-3329, 1216950, -3011951250, 0, 0]), //42
EllipticCurve([8215, 44134584, 119295780552, 0, 0]), //42
EllipticCurve([4707711, 404600479140, 1871184562512776940, 0, 0]), //42
EllipticCurve([-22831, 41141880, -830078570880, 0, 0]), //42
EllipticCurve([-8592529, 1043170364520, -8830905519155469480, 0, 0]), //42
EllipticCurve([-392643, 2491050120, -961718889478360, 0, 0]), //42
EllipticCurve([-280361, -23612150100, 8314428353962500, 0, 0]), //42
EllipticCurve([156851, -2341796730, -393012036212250, 0, 0]), //42
EllipticCurve([3139289, -381781840440, -1240943694166176000, 0, 0]), //42
EllipticCurve([16519, 52123980, 347927566500, 0, 0]), //42
EllipticCurve([13025, 30068640, 211683225600, 0, 0]), //42
EllipticCurve([11263, -174156840, -2957705613720, 0, 0]), //42
EllipticCurve([-165969, 1727582220, -264536027437500, 0, 0]), //42
EllipticCurve([57479, -1460883060, -105585323161500, 0, 0]), //42
EllipticCurve([30718, -15746250, -491471955000, 0, 0]), //42
EllipticCurve([12572801, -1284509133600, -16275984403626393600, 0, 0]), //42
EllipticCurve([-281309, -347490990, 98250992476560, 0, 0]), //42
EllipticCurve([-12249, -17076534, 231950561322, 0, 0]), //42
EllipticCurve([1706279, 175561536150, 279371774721639600, 0, 0]), //42
EllipticCurve([-999991, 24951329568, -24286626148308480, 0, 0]), //42
EllipticCurve([3193, -664950, -2244206250, 0, 0]), //42
EllipticCurve([-9719, -9881760, 104588547840, 0, 0]), //42
EllipticCurve([-24628, -27233745, 698545559250, 0, 0]), //42
EllipticCurve([3734, -11351010, -60432777240, 0, 0]), //42
EllipticCurve([-80977, -362938950, 30872675903850, 0, 0]), //42
EllipticCurve([-21131, 10814700, -221917644000, 0, 0]), //42
EllipticCurve([-19811, 12061500, -230133420000, 0, 0]), //42
EllipticCurve([-42821, -43303590, 1899945011250, 0, 0]), //42
EllipticCurve([-605191, -16553651400, 10495014987600000, 0, 0]), //42
EllipticCurve([-69761, 320556720, -20336438873520, 0, 0]), //42
EllipticCurve([435335, -5595043740, -2501448940410420, 0, 0]), //42
EllipticCurve([63241, 1042133400, 47121103814400, 0, 0]), //42
EllipticCurve([585701, -9999809820, -6016285580104800, 0, 0]), //42
EllipticCurve([-28569, -259289580, 9626125657500, 0, 0]), //42
EllipticCurve([324089, 6543885480, 1966830219868800, 0, 0]), //42
EllipticCurve([-1755009, -133141171800, 243065851767375000, 0, 0]), //42
EllipticCurve([-38849, -3018849120, 224991806064480, 0, 0]), //42
EllipticCurve([-191921, 2274720360, -403137315801000, 0, 0]), //42
EllipticCurve([-1501345, 63845453304, -92953425456186552, 0, 0]), //42
EllipticCurve([-251, -244188, -17581536, 0, 0]), //42
EllipticCurve([-9929, -4871880, 50906274120, 0, 0]), //40
EllipticCurve([11771, -798930, -9447347250, 0, 0]), //40
EllipticCurve([6809, 8122320, 44705249280, 0, 0]), //40
EllipticCurve([50521, -25323480, -1290889716480, 0, 0]), //40
EllipticCurve([5983, 6868680, 34556329080, 0, 0]), //40
EllipticCurve([4845, 2104284, 9073672608, 0, 0]), //40
EllipticCurve([-16693, 15128190, -236468737890, 0, 0]), //40
EllipticCurve([-2021, -960630, 2282456880, 0, 0]), //40
EllipticCurve([26057, 25891680, 649570467840, 0, 0]), //40
EllipticCurve([-13711, 5294520, -69972376320, 0, 0]), //40
EllipticCurve([-17481, 2256540, -39094555500, 0, 0]), //40
EllipticCurve([21, -2055900, -2055900000, 0, 0]), //40
EllipticCurve([14039, 37016280, 421060185000, 0, 0]), //40
EllipticCurve([-246289, 624778440, -152151668714760, 0, 0]), //40
EllipticCurve([-220301, 737691570, -159839320929750, 0, 0]), //40
EllipticCurve([-4289, 102432, -436053024, 0, 0]), //40
EllipticCurve([-136969, 614576820, -81117379894980, 0, 0]), //40
EllipticCurve([-5359, -21650832, 180134922240, 0, 0]), //40
EllipticCurve([-5521, -5989200, 39678450000, 0, 0]), //40
EllipticCurve([4943, 5192880, 11959202640, 0, 0]), //40
EllipticCurve([9711, -45387552, -567117462240, 0, 0]), //40
EllipticCurve([-22129, 30919080, -631522209000, 0, 0]), //40
EllipticCurve([-4469, 514962, -2238539814, 0, 0]), //40
EllipticCurve([-43759, 92948520, -3842863610880, 0, 0]), //40
EllipticCurve([200769, -549600480, -111678817536000, 0, 0]), //40
EllipticCurve([-29381, -303223830, 11222617172130, 0, 0]), //40
EllipticCurve([-100361, 352547580, -34029655159500, 0, 0]), //40
EllipticCurve([8815, 13371540, 96315202620, 0, 0]), //40
EllipticCurve([1015, -85410, -92242800, 0, 0]), //40
EllipticCurve([-16481, 5097960, -82184213160, 0, 0]), //40
EllipticCurve([-273929, 1376496240, -369684218680560, 0, 0]), //40
EllipticCurve([549, 159324, 24376572, 0, 0]), //40
EllipticCurve([-9199, -4330920, 42269779200, 0, 0]), //40
EllipticCurve([31431, 200174520, 4855232982600, 0, 0]), //40
EllipticCurve([2321, 1691640, 1109715840, 0, 0]), //40
EllipticCurve([-3176, 76830, -242014500, 0, 0]), //40
EllipticCurve([1511, -127604, -202507548, 0, 0]), //40
EllipticCurve([-351749, 3124640970, -1069077160039680, 0, 0]), //40
EllipticCurve([-36401, -52335690, 1989593591040, 0, 0]), //40
EllipticCurve([11539, 20353410, 171457125840, 0, 0]), //40
EllipticCurve([349861, 2311786620, 794792239956000, 0, 0]), //40
EllipticCurve([-20705, 22597380, -433801903860, 0, 0]), //40
EllipticCurve([33021, 57357300, 1783582600800, 0, 0]), //40
EllipticCurve([70039, 308418132, 20067842594844, 0, 0]), //40
EllipticCurve([335663, -2601342744, -891092558299944, 0, 0]), //40
EllipticCurve([-24561, -456495900, 16644297009900, 0, 0]), //40
EllipticCurve([-219511, 1622083680, -342999326638080, 0, 0]), //40
EllipticCurve([-9259, -14951300, 158244559200, 0, 0]), //40
EllipticCurve([82889, -813748320, -74005527214080, 0, 0]), //40
EllipticCurve([-31147, 35902020, -1073003671740, 0, 0]), //40
EllipticCurve([-60091, -402027780, 26453427924000, 0, 0]), //40
EllipticCurve([-45311, 115239600, -4878783705600, 0, 0]), //40
EllipticCurve([-4817, -8055696, 48213340560, 0, 0]), //40
EllipticCurve([-497999, 2880399480, -1416880025809920, 0, 0]), //40
EllipticCurve([-5323, -5944764, 38617186944, 0, 0]), //40
EllipticCurve([3056, -5065830, -20496348180, 0, 0]), //40
EllipticCurve([-84467, 189938364, -15590140917120, 0, 0]), //40
EllipticCurve([-1043009, 6797794080, -7042956523495200, 0, 0]), //40
EllipticCurve([-18317, 2197650, -39951079350, 0, 0]), //40
EllipticCurve([319041, 3504879840, 1082306894592000, 0, 0]), //40
EllipticCurve([402035, 6412516110, 2477751337291230, 0, 0]), //40
EllipticCurve([-463259, 6070406580, -2726001060441120, 0, 0]), //40
EllipticCurve([-19349, 26405022, -461744619714, 0, 0]), //40
EllipticCurve([11777, -15254976, -195263692800, 0, 0]), //40
EllipticCurve([-124361, -1001451360, 131816035260000, 0, 0]), //40
EllipticCurve([-29771, 21318180, -618568310880, 0, 0]), //40
EllipticCurve([-1889, -1681848, 4132300536, 0, 0]), //40
EllipticCurve([-8143, -4586736, 39922950144, 0, 0]), //40
EllipticCurve([21369, -26917800, -605650500000, 0, 0]), //40
EllipticCurve([-511523, 7168461300, -3555098023276800, 0, 0]), //40
EllipticCurve([-73823, -1975535184, 185099744600064, 0, 0]), //40
EllipticCurve([52169, -633515400, -38517736320000, 0, 0]), //40
EllipticCurve([14251, 29923530, 308092664880, 0, 0]), //40
EllipticCurve([29699, 49298370, 1373896273530, 0, 0]), //40
EllipticCurve([-21989, 21286638, -439675507890, 0, 0]), //40
EllipticCurve([-335831, -2548546704, 876373852197888, 0, 0]), //40
EllipticCurve([-25289, 39060372, -904521034404, 0, 0]), //40
EllipticCurve([-2721, 194028, -513204060, 0, 0]), //40
EllipticCurve([-58479, -375735360, 24431816048640, 0, 0]), //40
EllipticCurve([-19073, 15936480, -288147494880, 0, 0]), //40
EllipticCurve([631, -186528, 55398816, 0, 0]), //40
EllipticCurve([50959, 266181300, 11678704537500, 0, 0]), //40
EllipticCurve([-52001, -919129680, 59634052768080, 0, 0]), //40
EllipticCurve([-5249, -2010420, 11236237380, 0, 0]), //40
EllipticCurve([-4591, -73712, 339664896, 0, 0]), //40
EllipticCurve([59589, 226925580, 12831279995520, 0, 0]), //40
EllipticCurve([-5204, 1097070, -5391001980, 0, 0]), //40
EllipticCurve([5919, -4659018, -30362820306, 0, 0]), //40
EllipticCurve([-199783, -2953532400, 629078772940800, 0, 0]), //40
EllipticCurve([7579, 4357650, 17883795600, 0, 0]), //40
EllipticCurve([-723601, -2716797720, 1976375253379800, 0, 0]), //40
EllipticCurve([-4111, 940680, -3536956800, 0, 0]), //40
EllipticCurve([41375, 463054020, 8684578145100, 0, 0]), //40
EllipticCurve([-577321, 11168762280, -6208055994477480, 0, 0]), //40
EllipticCurve([3011, -28602630, 127539127170, 0, 0]), //40
EllipticCurve([-22109, 36537930, -727068269070, 0, 0]), //40
EllipticCurve([-21449, 34597728, -667909139040, 0, 0]), //40
EllipticCurve([73719, -1029234360, -86289979508040, 0, 0]), //40
EllipticCurve([38221, -219262680, -9375014408760, 0, 0]), //40
EllipticCurve([30251, 134540406, 3118242989862, 0, 0]), //40
EllipticCurve([6089, 5685240, 20921683200, 0, 0]), //40
EllipticCurve([-3751, -1055760, 4223040000, 0, 0]), //40
EllipticCurve([-15881, 17222832, -250643874096, 0, 0]), //40
EllipticCurve([-32969, 18959850, -612763392150, 0, 0]), //40
EllipticCurve([-105671, 158632320, -16509817336320, 0, 0]), //40
EllipticCurve([-149261, 1062868170, -149456270592720, 0, 0]), //40
EllipticCurve([-3809, -45411930, 431594982720, 0, 0]), //40
EllipticCurve([13087, 27413100, 273116715300, 0, 0]), //40
EllipticCurve([-14671, -114916560, 2235816591360, 0, 0]), //40
EllipticCurve([77159, 690752790, 44898931350000, 0, 0]), //40
EllipticCurve([-174487, 566273400, -96882583459200, 0, 0]), //40
EllipticCurve([139809, -523547640, -75047412908160, 0, 0]), //40
EllipticCurve([205111, 2829411312, 544443812888976, 0, 0]), //40
EllipticCurve([-761009, 13234854600, -9815087285051400, 0, 0]), //40
EllipticCurve([-942361, 21818596800, -20003835011160000, 0, 0]), //40
EllipticCurve([172279, 5008807440, 693093729510000, 0, 0]), //40
EllipticCurve([-28229, 56139090, -1432388881350, 0, 0]), //40
EllipticCurve([-797, -1355886, 2325344490, 0, 0]), //40
EllipticCurve([1591, 287028, 379738044, 0, 0]), //40
EllipticCurve([1443, 105450, 3901650, 0, 0]), //40
EllipticCurve([-2581, 250690, -620457750, 0, 0]), //40
EllipticCurve([-5691, 485940, -2721264000, 0, 0]), //40
EllipticCurve([22481, 46503240, 952386355200, 0, 0]), //40
EllipticCurve([72671, 485718090, 32030679445050, 0, 0]), //40
EllipticCurve([-1430, -275310, 446002200, 0, 0]), //40
EllipticCurve([732545, -27031268880, -20690814451507200, 0, 0]), //40
EllipticCurve([-125069, 895224330, -104225597395920, 0, 0]), //40
EllipticCurve([-52511, 60598440, -3108699972000, 0, 0]), //40
EllipticCurve([-46109, 42608610, -1923523089840, 0, 0]), //40
EllipticCurve([-614897, 8005688496, -4804445831415984, 0, 0]), //40
EllipticCurve([140359, 4430492220, 427892508115380, 0, 0]), //40
EllipticCurve([260009, 4318951560, 1040003535648000, 0, 0]), //40
EllipticCurve([197705, 4228149744, 722641529046528, 0, 0]), //40
EllipticCurve([-26261, 52017042, -1229838924006, 0, 0]), //40
EllipticCurve([53663, -1066434864, -71100278817744, 0, 0]), //40
EllipticCurve([-20225, 8725860, -172536429780, 0, 0]), //40
EllipticCurve([-42431, -79257360, 3500005017600, 0, 0]), //40
EllipticCurve([-43535, -64456896, 2895919423488, 0, 0]), //40
EllipticCurve([-16521, -24860760, 443143047000, 0, 0]), //40
EllipticCurve([-10097, -21649776, 254276619120, 0, 0]), //40
EllipticCurve([-15809, 11615928, -174064681080, 0, 0]), //40
EllipticCurve([-1482365, 43896865194, -63650805706221552, 0, 0]), //40
EllipticCurve([-16579, -24846900, 454797657600, 0, 0]), //40
EllipticCurve([25879, 113193990, 2053791754560, 0, 0]), //40
EllipticCurve([-3109, -8424150, 38751090000, 0, 0]), //40
EllipticCurve([267635, 737922570, 195559074043410, 0, 0]), //40
EllipticCurve([3301241, -57144604440, -189582939690144000, 0, 0]), //40
EllipticCurve([177799, 870304176, 150547827277008, 0, 0]), //40
EllipticCurve([655471, -3538541160, -2336254568607960, 0, 0]), //40
EllipticCurve([2599071, -91705210380, -241372790685889380, 0, 0]), //40
EllipticCurve([-114601, -5922930420, 901594391462820, 0, 0]), //40
EllipticCurve([1463771, -52926332550, -79274172346373550, 0, 0]), //40
EllipticCurve([-13109, -571938, 7530707646, 0, 0]), //40
EllipticCurve([162431, 4852469160, 619441950619800, 0, 0]), //40
EllipticCurve([76579, 1362272730, 55478556929250, 0, 0]), //40
EllipticCurve([-33249, 134849460, -3358965199140, 0, 0]), //40
EllipticCurve([-302769, 1893997200, -561049320570000, 0, 0]), //40
EllipticCurve([-81129, 414334140, -31043985439500, 0, 0]), //40
EllipticCurve([-34451, -38159220, 1354499673120, 0, 0]), //40
EllipticCurve([-109801, 196558230, -21188977194000, 0, 0]), //40
EllipticCurve([-1034673, -17906138250, 18853587837084000, 0, 0]), //40
EllipticCurve([-11615, -332271240, 8676266618880, 0, 0]), //40
EllipticCurve([461, -9830760, 26051514000, 0, 0]), //40
EllipticCurve([1207, -724470, 254288970, 0, 0]), //40
EllipticCurve([-556461, 11257736490, -6014963575661040, 0, 0]), //40
EllipticCurve([-191459, 728265516, -136541045063808, 0, 0]), //40
EllipticCurve([625001, 9442707120, 5773799924766720, 0, 0]), //40
EllipticCurve([-1397849, -32122970880, 45651399451257600, 0, 0]), //40
EllipticCurve([-2590169, 62180276340, -159450437125570500, 0, 0]), //40
EllipticCurve([1398119, 53796244320, 73152939970000800, 0, 0]), //40
EllipticCurve([-44669, 120014790, -4915685783610, 0, 0]), //40
EllipticCurve([-1007735, -46855907280, 49389874745702400, 0, 0]), //40
EllipticCurve([-42521, 116576448, -4516754477760, 0, 0]), //40
EllipticCurve([-1402009, 48027789600, -65587950172500000, 0, 0]), //40
EllipticCurve([-1907849, 91932983520, -170643154087334880, 0, 0]), //40
EllipticCurve([85231, 1692907860, 74276332357500, 0, 0]), //40
EllipticCurve([15835, -11225610, -184919473530, 0, 0]), //40
EllipticCurve([389401, 10564613280, 3778919911802880, 0, 0]), //40
EllipticCurve([31801, 162213480, 3714039838080, 0, 0]), //40
EllipticCurve([2251, -1287858, -660671154, 0, 0]), //40
EllipticCurve([-116233, 588686280, -65104581764040, 0, 0]), //40
EllipticCurve([5477809, -78944304600, -433529280032486400, 0, 0]), //40
EllipticCurve([53557, 92577576, 4787556765264, 0, 0]), //40
EllipticCurve([89829, 224462700, 19731169180800, 0, 0]), //40
EllipticCurve([-12371, 3078900, -37242374400, 0, 0]), //40
EllipticCurve([723711, -10194374190, -7511225097566190, 0, 0]), //40
EllipticCurve([-46051, -61289760, 2913102292800, 0, 0]), //40
EllipticCurve([-3121, -14011170, 81264786000, 0, 0]), //40
EllipticCurve([-9644, 6763050, -58797956700, 0, 0]), //40
EllipticCurve([2693, -2869524, 2938392576, 0, 0]), //40
EllipticCurve([967, 185334, 106752384, 0, 0]), //40
EllipticCurve([-105388, 216391266, -22341532649436, 0, 0]), //40
EllipticCurve([-106215, 206588760, -21524896081920, 0, 0]), //40
EllipticCurve([11461, 1137948, 12936192864, 0, 0]), //40
EllipticCurve([-30701, 31512678, -923163902010, 0, 0]), //40
EllipticCurve([227209, -2128917840, -499699595404800, 0, 0]), //40
EllipticCurve([-40769, 120348228, -4424602602420, 0, 0]), //40
EllipticCurve([379, -1547118, 2046837114, 0, 0]), //40
EllipticCurve([474971, -20152010970, -10302534240313770, 0, 0]), //40
EllipticCurve([-452321, -21455671440, 10586764680282000, 0, 0]), //40
EllipticCurve([49751, 349611780, 13345031254380, 0, 0]), //40
EllipticCurve([-35149, -460726110, 20398648520250, 0, 0]), //40
EllipticCurve([-55249, 323557080, -15072906571800, 0, 0]), //40
EllipticCurve([-101881, 415305660, -40452847812300, 0, 0]), //40
EllipticCurve([-1121, -6159888, 16465380624, 0, 0]), //40
EllipticCurve([-4639, 1014552, -3035539584, 0, 0]), //40
EllipticCurve([90282, -66288530, -6030400151160, 0, 0]), //40
EllipticCurve([-556921, 4173143442, -2289983251793406, 0, 0]), //40
EllipticCurve([560, 326370, 75065100, 0, 0]), //40
EllipticCurve([-669169, 10108121100, -6601866593437500, 0, 0]), //40
EllipticCurve([-623431, 11787660720, -7109562536017920, 0, 0]), //40
EllipticCurve([-3301793, -30422792400, 100736467382350800, 0, 0]), //40
EllipticCurve([-1126289, -7644162240, 8665796879213760, 0, 0]), //40
EllipticCurve([-5744785, 396410426160, -2248655980861777200, 0, 0]), //40
EllipticCurve([7175, -1484912520, 54456196845960, 0, 0]), //40
EllipticCurve([-71761, -6153026880, 733348508692800, 0, 0]), //40
EllipticCurve([278695, 5431904940, 1387889735504580, 0, 0]), //40
EllipticCurve([-1119521, 43804751760, -47161290863610000, 0, 0]), //40
EllipticCurve([-515561, -26320242480, 14739993794862000, 0, 0]), //40
EllipticCurve([20639, 63251760, 871292994000, 0, 0]), //40
EllipticCurve([-29621, 60074190, -1630113145650, 0, 0]), //40
EllipticCurve([-20369, 10115820, -200748447900, 0, 0]), //40
EllipticCurve([821513, 7496329464, 6097814239196160, 0, 0]), //40
EllipticCurve([377911, 4925354382, 1792277355357216, 0, 0]), //40
EllipticCurve([-919361, -82151610450, 82069458839550000, 0, 0]), //40
EllipticCurve([72559, 256528272, 17599635157104, 0, 0]), //40
EllipticCurve([152519, -1949637690, -318237410501010, 0, 0]), //40
EllipticCurve([-104539, 946398180, -87825751104000, 0, 0]), //40
EllipticCurve([929, -13110240, 25381424640, 0, 0]), //40
EllipticCurve([95327, -48131622, -4611827625174, 0, 0]), //40
EllipticCurve([-35581, 15460650, -543148095150, 0, 0]), //40
EllipticCurve([-377351, 4587590040, -1664084060749440, 0, 0]), //40
EllipticCurve([339265, -529572120, -180351081187200, 0, 0]), //40
EllipticCurve([2276907, -76205479350, -175833246216577950, 0, 0]), //40
EllipticCurve([-540217, 9083186700, -4727153771094300, 0, 0]), //40
EllipticCurve([-362471, 4683340200, -1624631982019200, 0, 0]), //40
EllipticCurve([-1777, 121660, -203415520, 0, 0]), //40
EllipticCurve([-170041, -9461792340, 2054770133516100, 0, 0]), //40
EllipticCurve([765515, 43680122694, 30543631554638358, 0, 0]), //40
EllipticCurve([-35057, -113148192, 4288882217760, 0, 0]), //40
EllipticCurve([41943, 157365600, 3956643280800, 0, 0]), //40
EllipticCurve([41701, 263537820, 8026307845920, 0, 0]), //40
EllipticCurve([-5537, -21062580, 26728414020, 0, 0]), //40
EllipticCurve([16703, -1976436, -15011031420, 0, 0]), //40
EllipticCurve([-54659, -73507140, 4112283440160, 0, 0]), //40
EllipticCurve([906377, 9447211800, 8475584960793600, 0, 0]), //40
EllipticCurve([1093079, 42755330982, 44945772098869824, 0, 0]), //40
EllipticCurve([9899, 1930698, 18920840400, 0, 0]), //40
EllipticCurve([158961, -986774880, -162438933646080, 0, 0]), //40
EllipticCurve([-457739, 6790558320, -2997691970364000, 0, 0]), //40
EllipticCurve([11687, 13655964, 138130075860, 0, 0]), //40
EllipticCurve([-769149, 20789171130, -15377833041545520, 0, 0]), //40
EllipticCurve([-14299, -323079900, 8084751417600, 0, 0]), //40
EllipticCurve([-16759, -30319080, 554960440320, 0, 0]), //40
EllipticCurve([-6599, 1977840, -12389189760, 0, 0]), //40
EllipticCurve([-10477, 2820930, -28750918560, 0, 0]), //40
EllipticCurve([6229959, 279302021220, 1728091600349938380, 0, 0]), //40
EllipticCurve([-445331, 4890268740, -2113652393727840, 0, 0]), //40
EllipticCurve([-3974023, -264339510864, 1068295355057508864, 0, 0]), //40
EllipticCurve([-21217, -14211420, 310562161260, 0, 0]), //40
EllipticCurve([74423, 333744180, 23296344996540, 0, 0]), //40
EllipticCurve([-62249, 241891440, -13760962130160, 0, 0]), //40
EllipticCurve([1382569, 87333838200, 114769239467500800, 0, 0]), //40
EllipticCurve([1549799, -57163546440, -90464684890539960, 0, 0]), //40
EllipticCurve([30223, -146316156, -4839406859700, 0, 0]), //40
EllipticCurve([737711, 23628076620, 16598511172860420, 0, 0]), //40
EllipticCurve([751, -2274012, 3376907820, 0, 0]), //40
EllipticCurve([640799, -37597624020, -25926531974087580, 0, 0]), //40
EllipticCurve([93441, 1426543440, 99515670374400, 0, 0]), //40
EllipticCurve([159079, -5345746560, -978351806678400, 0, 0]), //40
EllipticCurve([-43529, 142819320, -5605515490680, 0, 0]), //40
EllipticCurve([-22481, -746624340, 27718428622500, 0, 0]), //40
EllipticCurve([30221, -1667205540, -86921428033440, 0, 0]), //40
EllipticCurve([-53569, -873523560, 56835810431400, 0, 0]), //40
EllipticCurve([-30761, 55152048, -1580933455920, 0, 0]), //40
EllipticCurve([-6751, 3293290, -19812432640, 0, 0]), //40
EllipticCurve([-169216, 676510086, -111314322570612, 0, 0]), //40
EllipticCurve([8632, 3426570, 28310321340, 0, 0]), //40
EllipticCurve([-33913, -343362630, 14349467670330, 0, 0]), //40
EllipticCurve([-2261291, 147430811220, -323050393545264000, 0, 0]), //40
EllipticCurve([-124601, -10009120770, 1765608903828000, 0, 0]), //40
EllipticCurve([-1099639, 39413391600, -41812248266342400, 0, 0]), //40
EllipticCurve([-961, 93670, -76434720, 0, 0]), //40
EllipticCurve([-1095545, 1614876840, -1766521849660200, 0, 0]), //40
EllipticCurve([-4571009, 220022662860, -994309916297197500, 0, 0]), //40
EllipticCurve([7184729, -489141079560, -3545685857514528000, 0, 0]), //40
EllipticCurve([-2008465, -158375945520, 330749948984785200, 0, 0]), //40
EllipticCurve([-1005239, -32988967440, 34297969668019200, 0, 0]), //40
EllipticCurve([51151, 83452320, 4175203021920, 0, 0]), //40
EllipticCurve([11789, 52942428, 252005957280, 0, 0]), //40
EllipticCurve([886831, 78602143620, 61389138790799820, 0, 0]), //40
EllipticCurve([-57509, 239113602, -12402105194934, 0, 0]), //40
EllipticCurve([-3091, -1457780940, 60935243292000, 0, 0]), //40
EllipticCurve([-55541, 226775070, -11345783527170, 0, 0]), //40
EllipticCurve([2203991, -233472615012, -536752374549512940, 0, 0]), //40
EllipticCurve([2071, -817908, 390142116, 0, 0]), //40
EllipticCurve([-1236241, -61687697400, 79134520417155000, 0, 0]), //40
EllipticCurve([-48401, 176842908, -7711235003340, 0, 0]), //40
EllipticCurve([358271, -19375082760, -7762258781221560, 0, 0]), //40
EllipticCurve([23591, -184979340, -1094152796100, 0, 0]), //40
EllipticCurve([-18229, -570927390, 17892293475210, 0, 0]), //40
EllipticCurve([-29429, 37850670, -1059780909330, 0, 0]), //40
EllipticCurve([-60829, -92088510, 5734811960250, 0, 0]), //40
EllipticCurve([530975, 5218058274, 2723163725627202, 0, 0]), //40
EllipticCurve([1136839, 70783214670, 75666123950795280, 0, 0]), //40
EllipticCurve([-35306, -283597230, 12006372329280, 0, 0]), //40
EllipticCurve([101549, -268874700, -27962968800000, 0, 0]), //40
EllipticCurve([-322009, -11018733570, 3924872897634000, 0, 0]), //40
EllipticCurve([-269513, 2480079420, -642233926364940, 0, 0]), //40
EllipticCurve([16217, 40949328, 524151398400, 0, 0]), //40
EllipticCurve([-425791, 4450654560, -1845846669596160, 0, 0]), //40
EllipticCurve([-8429, 3196050, -25568400000, 0, 0]), //40
EllipticCurve([689, 52836, 30539208, 0, 0]), //40
EllipticCurve([-157829, 714933450, -109384817850000, 0, 0]), //40
EllipticCurve([-168847, -1795155480, 320313182607360, 0, 0]), //40
EllipticCurve([14333705, 639974495160, 9145645119513302400, 0, 0]), //40
EllipticCurve([-3920809, 119092899588, -463014734198707860, 0, 0]), //40
EllipticCurve([-993151, -16194016440, 16368911817552000, 0, 0]), //40
EllipticCurve([-36461, 29994822, -1060106993946, 0, 0]), //40
EllipticCurve([1702745, 183121979040, 292057581931315200, 0, 0]), //40
EllipticCurve([120025, 3278149560, 290312925033600, 0, 0]), //40
EllipticCurve([87625, 2073669360, 116457271257600, 0, 0]), //40
EllipticCurve([-812681, -124618281480, 117011706196742280, 0, 0]), //40
EllipticCurve([-2663501, 217801341030, -560571646509488250, 0, 0]), //40
EllipticCurve([-1611199, -208257480288, 359642341799110656, 0, 0]), //40
EllipticCurve([5059, -25549290, -193382576010, 0, 0]), //40
EllipticCurve([-55649, 232669788, -11653266331980, 0, 0]), //40
EllipticCurve([279711, 10100856480, 2335631144726880, 0, 0]), //40
EllipticCurve([-52421, 207446982, -9796268830986, 0, 0]), //40
EllipticCurve([49009, 354079440, 12542910082560, 0, 0]), //40
EllipticCurve([71199, -2778588120, -260184212968680, 0, 0]), //40
EllipticCurve([-526411, 11815696620, -5924390285268000, 0, 0]), //40
EllipticCurve([-277711, -4361002800, 1273412817600000, 0, 0]), //40
EllipticCurve([-34831, -399886920, 17185540273920, 0, 0]), //40
EllipticCurve([-13159, -25936560, 151054525440, 0, 0]), //40
EllipticCurve([-6941, -19097442, 167580053550, 0, 0]), //40
EllipticCurve([-1681, -1076700, 2287987500, 0, 0]), //38
EllipticCurve([-3839, -2227992, 9624925440, 0, 0]), //38
EllipticCurve([1871, 713496, 804109992, 0, 0]), //38
EllipticCurve([-8909, -7496370, 72257510430, 0, 0]), //38
EllipticCurve([-7679, 2339640, -17182316160, 0, 0]), //38
EllipticCurve([10869, 16876860, 160397677440, 0, 0]), //38
EllipticCurve([9617, -22465080, -253046661120, 0, 0]), //38
EllipticCurve([79399, 8919900, 707339150100, 0, 0]), //38
EllipticCurve([-6761, 2040480, -12946845600, 0, 0]), //38
EllipticCurve([-22321, -13227060, 303971065860, 0, 0]), //38
EllipticCurve([8251, 5612670, 41674074750, 0, 0]), //38
EllipticCurve([4121, -1160544, -5050687488, 0, 0]), //38
EllipticCurve([-14503, 9558864, -131147614080, 0, 0]), //38
EllipticCurve([-16169, 12082140, -184965481260, 0, 0]), //38
EllipticCurve([-2449, -388908, 1008049536, 0, 0]), //38
EllipticCurve([-2561, -3116820, 10537968420, 0, 0]), //38
EllipticCurve([-38761, 29675880, -1122490161000, 0, 0]), //38
EllipticCurve([-18671, -85309224, 1940955464448, 0, 0]), //38
EllipticCurve([-20479, 25200240, -475780531200, 0, 0]), //38
EllipticCurve([-5527, -556080, 3131842560, 0, 0]), //38
EllipticCurve([85553, -376116840, -33555639997440, 0, 0]), //38
EllipticCurve([-6359, 1269360, -7798947840, 0, 0]), //38
EllipticCurve([109335, 51822120, 5644828065240, 0, 0]), //38
EllipticCurve([-61919, 110764680, -6645880800000, 0, 0]), //38
EllipticCurve([-57041, -284017440, 17445771252000, 0, 0]), //38
EllipticCurve([-2999, 546960, -1522736640, 0, 0]), //38
EllipticCurve([-81319, 71900400, -5776765737600, 0, 0]), //38
EllipticCurve([-416671, 2144126160, -881527452917760, 0, 0]), //38
EllipticCurve([-49459, -137468100, 7148341200000, 0, 0]), //38
EllipticCurve([-18131, 9830520, -172525626000, 0, 0]), //38
EllipticCurve([2349, -3621420, 3244792320, 0, 0]), //38
EllipticCurve([-51391, 125027448, -6081335070720, 0, 0]), //38
EllipticCurve([-17309, 16708350, -266915891250, 0, 0]), //38
EllipticCurve([49529, 230669880, 10149474720000, 0, 0]), //38
EllipticCurve([-6751, -2237480, 15787658880, 0, 0]), //38
EllipticCurve([-6221, 865050, -5255178750, 0, 0]), //38
EllipticCurve([-16676, -53434290, 1029465031140, 0, 0]), //38
EllipticCurve([-54421, -344740110, 20615458578000, 0, 0]), //38
EllipticCurve([-8971, -15664740, 161910752640, 0, 0]), //38
EllipticCurve([-754711, 3988901280, -2987910437191680, 0, 0]), //38
EllipticCurve([536311, 3725423520, 1973785262248800, 0, 0]), //38
EllipticCurve([2291, 3249450, 2355851250, 0, 0]), //38
EllipticCurve([-540409, 4401932808, -2339649297116040, 0, 0]), //38
EllipticCurve([-85535, -328126656, 29232147529728, 0, 0]), //38
EllipticCurve([-107071, 315305760, -32771619471360, 0, 0]), //38
EllipticCurve([75377, -748938960, -62215857285120, 0, 0]), //38
EllipticCurve([-70417, -684141744, 53724967014576, 0, 0]), //38
EllipticCurve([-28351, -323112384, 11745781383168, 0, 0]), //38
EllipticCurve([-50099, -113832180, 5942039796000, 0, 0]), //38
EllipticCurve([551125, -932933820, -515606400167040, 0, 0]), //38
EllipticCurve([-216759, 1447435080, -302548670161920, 0, 0]), //38
EllipticCurve([17679, 39976860, 617042834100, 0, 0]), //38
EllipticCurve([130529, -1253424744, -173433874977792, 0, 0]), //38
EllipticCurve([-37533, 71271480, -2517878845440, 0, 0]), //38
EllipticCurve([-8491, -2811900, 24744720000, 0, 0]), //38
EllipticCurve([-574415, -1516210416, 875083874015232, 0, 0]), //38
EllipticCurve([-376193, 1823968080, -676212454074960, 0, 0]), //38
EllipticCurve([-260079, 553827120, -142701311047680, 0, 0]), //38
EllipticCurve([-82809, 147693000, -11907748125000, 0, 0]), //38
EllipticCurve([-471281, 4804836960, -2209845419480160, 0, 0]), //38
EllipticCurve([-145399, -1768247520, 276129532723200, 0, 0]), //38
EllipticCurve([-38779, 2337720, -90493141200, 0, 0]), //38
EllipticCurve([-809719, 13191533520, -10448538805985280, 0, 0]), //38
EllipticCurve([-31931, -120295560, 4276507158000, 0, 0]), //38
EllipticCurve([-64236, 171542910, -10502886207660, 0, 0]), //38
EllipticCurve([971, -3462390, -6010709040, 0, 0]), //38
EllipticCurve([-102829, -418186230, 44588688587520, 0, 0]), //38
EllipticCurve([-18595, 15974244, -281657870208, 0, 0]), //38
EllipticCurve([-3529, -711138, 2639744256, 0, 0]), //38
EllipticCurve([83165, 59423364, 4900763675808, 0, 0]), //38
EllipticCurve([-103321, 334325340, -33206864395500, 0, 0]), //38
EllipticCurve([26383, 92054004, 2183060704860, 0, 0]), //38
EllipticCurve([-100689, 346855080, -33445501089000, 0, 0]), //38
EllipticCurve([63395, 780695370, 35228878571250, 0, 0]), //38
EllipticCurve([-98225, -708273720, 74868073572600, 0, 0]), //38
EllipticCurve([11371, -4964850, -58312163250, 0, 0]), //38
EllipticCurve([-8189, -283590, 2335363650, 0, 0]), //38
EllipticCurve([389255, -6369436920, -2570290727512200, 0, 0]), //38
EllipticCurve([-1379, -170772, 258207264, 0, 0]), //38
EllipticCurve([5909, 14178948, 43671159840, 0, 0]), //38
EllipticCurve([1027, 1164306, 499487274, 0, 0]), //38
EllipticCurve([-2401, -547400, 1423787400, 0, 0]), //38
EllipticCurve([-144869, 520100490, -73373176626750, 0, 0]), //38
EllipticCurve([-16349, 19901442, -294282622854, 0, 0]), //38
EllipticCurve([-4801, -11742420, 74270806500, 0, 0]), //38
EllipticCurve([342829, 3061820580, 1022599084590720, 0, 0]), //38
EllipticCurve([-653551, -6890360400, 4579168153190400, 0, 0]), //38
EllipticCurve([-50467, 149154516, -6954180153984, 0, 0]), //38
EllipticCurve([23469, -123729060, -3313959143040, 0, 0]), //38
EllipticCurve([-11129, -23321340, 298256617260, 0, 0]), //38
EllipticCurve([1416745, 16940135520, 23808344065228800, 0, 0]), //38
EllipticCurve([-116489, 238363488, -27255673035360, 0, 0]), //38
EllipticCurve([-673061, -5620362930, 3830923678531950, 0, 0]), //38
EllipticCurve([-1321909, -7833474090, 10403785774936710, 0, 0]), //38
EllipticCurve([-30509, 50644638, -1428938461170, 0, 0]), //38
EllipticCurve([-12721, 2763588, -34525504884, 0, 0]), //38
EllipticCurve([479409, 6927089400, 3228023660400000, 0, 0]), //38
EllipticCurve([-63017, 49665924, -3088276820244, 0, 0]), //38
EllipticCurve([-73489, -1491260400, 135145473750000, 0, 0]), //38
EllipticCurve([-568409, -7198292640, 4186706956740000, 0, 0]), //38
EllipticCurve([666025, -11023515360, -7505162009579520, 0, 0]), //38
EllipticCurve([-10301, 385050, -3947147550, 0, 0]), //38
EllipticCurve([233459, 3114023682, 680342551972314, 0, 0]), //38
EllipticCurve([7043, 10749648, 40819996672, 0, 0]), //38
EllipticCurve([-4071, 805728, -3093995520, 0, 0]), //38
EllipticCurve([-19421, 28373202, -497183618646, 0, 0]), //38
EllipticCurve([313979, 2545442640, 779353445744640, 0, 0]), //38
EllipticCurve([-48169, -252879900, 13434244687500, 0, 0]), //38
EllipticCurve([-189604, 680690010, -126345595516140, 0, 0]), //38
EllipticCurve([5795, 13199010, 33683873520, 0, 0]), //38
EllipticCurve([-547259, 10597748700, -5570176716720000, 0, 0]), //38
EllipticCurve([-193849, -2767239090, 571667320168560, 0, 0]), //38
EllipticCurve([-1036919, 3411064800, -3524803344691200, 0, 0]), //38
EllipticCurve([879719, 11012687400, 9560939883495000, 0, 0]), //38
EllipticCurve([-61451, -197344140, 12830526606240, 0, 0]), //38
EllipticCurve([96471, 1257956700, 99090507215700, 0, 0]), //38
EllipticCurve([5991, 5542080, 8728776000, 0, 0]), //38
EllipticCurve([-38647, -986293440, 54033099816960, 0, 0]), //38
EllipticCurve([46185, 330052800, 11660105318400, 0, 0]), //38
EllipticCurve([-823, -244416, 250281984, 0, 0]), //38
EllipticCurve([-143569, -2513605380, 398127442532820, 0, 0]), //38
EllipticCurve([-36127, 86853816, -2882157030144, 0, 0]), //38
EllipticCurve([-93219, -295297860, 28407654132000, 0, 0]), //38
EllipticCurve([65951, 68552190, 4450750935750, 0, 0]), //38
EllipticCurve([-654443, 1707797520, -1113016046519520, 0, 0]), //38
EllipticCurve([151309, 459600120, 68275436226480, 0, 0]), //38
EllipticCurve([-87223, 132595680, -11331096430080, 0, 0]), //38
EllipticCurve([5393, 7912344, 25319500800, 0, 0]), //38
EllipticCurve([-18771, -227651424, 6078748323648, 0, 0]), //38
EllipticCurve([-149789, 1184815170, -166092129791280, 0, 0]), //38
EllipticCurve([136121, 1563672240, 190542844477440, 0, 0]), //38
EllipticCurve([2542, -4120545, -14009853000, 0, 0]), //38
EllipticCurve([-881, -2165394, 3956174838, 0, 0]), //38
EllipticCurve([366991, 2686252800, 968638583404800, 0, 0]), //38
EllipticCurve([-93593, -30480660, 2863139835780, 0, 0]), //38
EllipticCurve([13649, 69155520, 646189178880, 0, 0]), //38
EllipticCurve([617679, 19702202520, 11557292296029480, 0, 0]), //38
EllipticCurve([-49465, 67397484, -3235955399292, 0, 0]), //38
EllipticCurve([45791, -532207200, -28406559300000, 0, 0]), //38
EllipticCurve([-307841, 2794564500, -833129541562500, 0, 0]), //38
EllipticCurve([-2271, -871080, 2243902080, 0, 0]), //38
EllipticCurve([-138089, -120880410, 16814948552640, 0, 0]), //38
EllipticCurve([807, 102300, 70928000, 0, 0]), //38
EllipticCurve([-82075, 323247540, -24877130678400, 0, 0]), //38
EllipticCurve([88821, 717977568, 56971520020800, 0, 0]), //38
EllipticCurve([-44468, -241526565, 11866200138450, 0, 0]), //38
EllipticCurve([-34519, 39152400, -1302991872000, 0, 0]), //38
EllipticCurve([-10179, 10467300, -74359699200, 0, 0]), //38
EllipticCurve([-2390249, 33249254220, -78977784780121500, 0, 0]), //38
EllipticCurve([4879, 15478320, 24749833680, 0, 0]), //38
EllipticCurve([-351613, 1146977370, -398977225131870, 0, 0]), //38
EllipticCurve([-658709, -17239509210, 11818976526645750, 0, 0]), //38
EllipticCurve([-442741, 3948278730, -1711227432648030, 0, 0]), //38
EllipticCurve([-53681, -4064578980, 396137931969780, 0, 0]), //38
EllipticCurve([-1009831, 24374407200, -23990656533043200, 0, 0]), //38
EllipticCurve([878081, -38143636440, -34958490222714240, 0, 0]), //38
EllipticCurve([510831, -19801525380, -10772247623499180, 0, 0]), //38
EllipticCurve([114351, -2758219464, -364986907012728, 0, 0]), //38
EllipticCurve([-120101, -2512634670, 344158083384570, 0, 0]), //38
EllipticCurve([18971, -306580890, -8224032374250, 0, 0]), //38
EllipticCurve([-30781, -278299770, 10401453903750, 0, 0]), //38
EllipticCurve([-38623, 89902680, -3224988936960, 0, 0]), //38
EllipticCurve([-18269, 17151030, -294980564970, 0, 0]), //38
EllipticCurve([256629, 522019680, 132923959197120, 0, 0]), //38
EllipticCurve([234979, 8152726890, 1584890107416000, 0, 0]), //38
EllipticCurve([1333201, 68208995400, 87455936885990400, 0, 0]), //38
EllipticCurve([10333, -3703392, -39433718016, 0, 0]), //38
EllipticCurve([-123991, 649487520, -76701878161920, 0, 0]), //38
EllipticCurve([-32951, 21917520, -706971525120, 0, 0]), //38
EllipticCurve([-45865, -148774626, 7254697087638, 0, 0]), //38
EllipticCurve([-1609, -12197658, 48205144416, 0, 0]), //38
EllipticCurve([-53369, -454614930, 27396914141520, 0, 0]), //38
EllipticCurve([4077569, 88669507080, 359714456322144000, 0, 0]), //38
EllipticCurve([702439, 14482451520, 9899610078559680, 0, 0]), //38
EllipticCurve([-240263, -4003798370, 1027234528799050, 0, 0]), //38
EllipticCurve([-522029, -18153546390, 10109256145931250, 0, 0]), //38
EllipticCurve([-39545, 108451560, -3881806687080, 0, 0]), //38
EllipticCurve([-324481, -21512984220, 8138383443410220, 0, 0]), //38
EllipticCurve([-1082041, 38487354360, -40125414648915960, 0, 0]), //38
EllipticCurve([-238769, -15168402480, 4371912804798000, 0, 0]), //38
EllipticCurve([5539, 3577530, 16903829250, 0, 0]), //38
EllipticCurve([4359, 3231228, 10556421876, 0, 0]), //38
EllipticCurve([-34841, 90212628, -2829519077220, 0, 0]), //38
EllipticCurve([-66751, -513683040, 37609817456640, 0, 0]), //38
EllipticCurve([-119809, -578357730, 72051227645670, 0, 0]), //38
EllipticCurve([-174662, 528172575, -90581596612500, 0, 0]), //38
EllipticCurve([-106519, 234081120, -24368780916480, 0, 0]), //38
EllipticCurve([-22349, -217548030, 6688296634320, 0, 0]), //38
EllipticCurve([6479, 13514550, 25731703200, 0, 0]), //38
EllipticCurve([-59373, 49912170, -2917016951310, 0, 0]), //38
EllipticCurve([-21401, 7532700, -157621747500, 0, 0]), //38
EllipticCurve([11491, 9048522, 96755845746, 0, 0]), //38
EllipticCurve([-203683, -15891071196, 4230203152375200, 0, 0]), //38
EllipticCurve([-44789, 135574098, -5509053472230, 0, 0]), //38
EllipticCurve([345497, -9230593680, -3389769378293760, 0, 0]), //38
EllipticCurve([-221283, -4530706180, 1084392809239740, 0, 0]), //38
EllipticCurve([-493429, -32806796418, 18042655405618206, 0, 0]), //38
EllipticCurve([197551, -4734818088, -1022450822376984, 0, 0]), //38
EllipticCurve([-581855, 6482285040, -3696458221209600, 0, 0]), //38
EllipticCurve([-29277, 34408374, -961748461674, 0, 0]), //38
EllipticCurve([17679, 58098180, 620198071500, 0, 0]), //38
EllipticCurve([943, -50098440, -252045251640, 0, 0]), //38
EllipticCurve([-36401, 36911160, -1303739082360, 0, 0]), //38
EllipticCurve([-43979, -53920860, 2434203303840, 0, 0]), //38
EllipticCurve([-622249, 2613709098, -1614475041289110, 0, 0]), //38
EllipticCurve([39185, 10963680, 426618716160, 0, 0]), //38
EllipticCurve([-11683, 4104100, -46097251200, 0, 0]), //38
EllipticCurve([-936541, 27877151610, -25167492473508000, 0, 0]), //38
EllipticCurve([120322, -840508305, -106250335851660, 0, 0]), //38
EllipticCurve([2535, -27155940, 102459361620, 0, 0]), //38
EllipticCurve([-8779, -211493100, 3871169702400, 0, 0]), //38
EllipticCurve([-40451, -178844400, 7909572434400, 0, 0]), //38
EllipticCurve([-3089, -3754170, 14697575550, 0, 0]), //38
EllipticCurve([-7945441, 189024092400, -1497188951865750000, 0, 0]), //38
EllipticCurve([6427441, 181176032400, 1159601976589478400, 0, 0]), //38
EllipticCurve([-57269, 174649230, -9266014897650, 0, 0]), //38
EllipticCurve([-833809, 8855413980, -7286278899813900, 0, 0]), //38
EllipticCurve([-640935, 1909493040, -1217431658526720, 0, 0]), //38
EllipticCurve([-42005, 72588450, -2876462508150, 0, 0]), //38
EllipticCurve([-4896427, 354260246340, -1707418189998000480, 0, 0]), //38
EllipticCurve([-938981, -37503273990, 36748520600951250, 0, 0]), //38
EllipticCurve([-2691581, 137955073410, -363632329124583750, 0, 0]), //38
EllipticCurve([959549, -27043626060, -26616336768252000, 0, 0]), //38
EllipticCurve([-38765, -11640174546, 1473261971763582, 0, 0]), //38
EllipticCurve([2214099, -170966809650, -390766014306281250, 0, 0]), //38
EllipticCurve([-5789, -6024018, 40041647646, 0, 0]), //38
EllipticCurve([505595, 14725138890, 6956111436219330, 0, 0]), //38
EllipticCurve([-206219, 2421723780, -465029087130720, 0, 0]), //38
EllipticCurve([2081, -12449712, 25895400960, 0, 0]), //38
EllipticCurve([-660481, 16549598520, -10474323651300600, 0, 0]), //38
EllipticCurve([4495, 2215200, 4924389600, 0, 0]), //38
EllipticCurve([-19301, 4991490, -95013012150, 0, 0]), //38
EllipticCurve([-393691, -771378720, 305223760201920, 0, 0]), //38
EllipticCurve([363403, 6317888850, 2199838354459200, 0, 0]), //38
EllipticCurve([-14819, -431520, 6408072000, 0, 0]), //38
EllipticCurve([436801, 2982833568, 1282857060925440, 0, 0]), //38
EllipticCurve([165709, 1592081820, 248364763920000, 0, 0]), //38
EllipticCurve([260455, -2894532186, -779648033363472, 0, 0]), //38
EllipticCurve([-7009, -4380740, 33157821060, 0, 0]), //38
EllipticCurve([3254, 1112650, 3231135600, 0, 0]), //38
EllipticCurve([1171, 540330, 280971600, 0, 0]), //38
EllipticCurve([-3161, -625005570, 15525138358800, 0, 0]), //38
EllipticCurve([-45911, 37770480, -1701786746880, 0, 0]), //38
EllipticCurve([-133475, 684126300, -87480598233600, 0, 0]), //38
EllipticCurve([-1717, -1713726, 3975844320, 0, 0]), //38
EllipticCurve([-625723, 1951963860, -1214712965969580, 0, 0]), //38
EllipticCurve([-61769, 208466808, -11904497070840, 0, 0]), //38
EllipticCurve([-984521, -72386233920, 76384921867974720, 0, 0]), //38
EllipticCurve([-56141, 202033542, -10340682780186, 0, 0]), //38
EllipticCurve([-1643711, 75856421256, -120790124099834112, 0, 0]), //38
EllipticCurve([-128561, -3240631800, 493745901679800, 0, 0]), //38
EllipticCurve([140519, 3816861048, 421744061498760, 0, 0]), //38
EllipticCurve([-1639249, 84607188120, -133849333070533080, 0, 0]), //38
EllipticCurve([-11711, 5768400, -64236902400, 0, 0]), //38
EllipticCurve([-756081, -71957905800, 60292162069609800, 0, 0]), //38
EllipticCurve([103903, -650311200, -71211027333600, 0, 0]), //38
EllipticCurve([267409, 8445252816, 1911734989452288, 0, 0]), //38
EllipticCurve([20511, 79424940, 959056150500, 0, 0]), //38
EllipticCurve([-525721, -10712497572, 5835793739810580, 0, 0]), //38
EllipticCurve([-34889, 87886428, -2788196928300, 0, 0]), //38
EllipticCurve([-133949, -1054683630, 148789493102250, 0, 0]), //38
EllipticCurve([-28649, 48786000, -1300098114000, 0, 0]), //38
EllipticCurve([-17141, -4845690, 84387691350, 0, 0]), //38
EllipticCurve([-1752784, -16542176910, 29155156707275340, 0, 0]), //38
EllipticCurve([3310031, -40733549010, -135293061418598160, 0, 0]), //38
EllipticCurve([3649, 1473696, 4933934208, 0, 0]), //38
EllipticCurve([40767, 60931740, 2413221873280, 0, 0]), //38
EllipticCurve([-2021431, -79323630480, 163591978789601280, 0, 0]), //38
EllipticCurve([-5924, 326118, -1907790300, 0, 0]), //38
EllipticCurve([-8277, 1291290, -10474944480, 0, 0]), //38
EllipticCurve([59069, 835928940, 37101870072960, 0, 0]), //38
EllipticCurve([29461, 227294280, 4160849089680, 0, 0]), //38
EllipticCurve([-11081, 6506838, -67462896384, 0, 0]), //38
EllipticCurve([38159, -112306194, -4574568200202, 0, 0]), //38
EllipticCurve([2348, 370006, 801432996, 0, 0]), //38
EllipticCurve([-399611, 5408809560, -2081039478210000, 0, 0]), //38
EllipticCurve([-9053, 4721274, -39772012176, 0, 0]), //38
EllipticCurve([-116191, -4786600104, 697848002362368, 0, 0]), //38
EllipticCurve([-30489, 58278090, -1641985185750, 0, 0]), //38
EllipticCurve([2369, 423072, 571993344, 0, 0]), //38
EllipticCurve([-142831, -1391383224, 210866910363648, 0, 0]), //38
EllipticCurve([-14068, 6042330, -82224026640, 0, 0]), //38
EllipticCurve([-27121, -52995180, 1529493889980, 0, 0]), //38
EllipticCurve([-3659015, 37675356264, -137437891233971328, 0, 0]), //38
EllipticCurve([63359, 56836780, 3550877830500, 0, 0]), //38
EllipticCurve([2447331, 110930549730, 266754803866280730, 0, 0]), //38
EllipticCurve([-2866361, -52093419840, 150322074625800000, 0, 0]), //38
EllipticCurve([-257729, -31134586560, 10883686289192640, 0, 0]), //38
EllipticCurve([-1715081, -69010672920, 121253477587263000, 0, 0]), //38
EllipticCurve([-110711, 203941920, -22188880896000, 0, 0]), //38
EllipticCurve([-369361, 2327279280, -844302013594800, 0, 0]), //38
EllipticCurve([-22349, 1237650, -27568653750, 0, 0]), //38
EllipticCurve([-74839, -9937799520, 1460300012666880, 0, 0]), //38
EllipticCurve([-52349, 199568082, -9417019085334, 0, 0]), //38
EllipticCurve([450753, 19220641440, 7655043307591680, 0, 0]), //38
EllipticCurve([-130729, 647861500, -81131047783500, 0, 0]), //38
EllipticCurve([-9247, 5880640, -49679646720, 0, 0]), //38
EllipticCurve([-13981, -32383470, 190252886250, 0, 0]), //38
EllipticCurve([-8231, -118427400, 1688301014400, 0, 0]), //38
EllipticCurve([-9691, 2648100, -24892140000, 0, 0]), //38
EllipticCurve([-124231, -142662000, 17895521280000, 0, 0]), //38
EllipticCurve([43172, 48839538, 2053702572900, 0, 0]), //38
EllipticCurve([-16279, 4363560, -69816960000, 0, 0]), //38
EllipticCurve([-410489, 6108011430, -2397663238777920, 0, 0]), //38
EllipticCurve([441016, 13723536450, 5609495523937500, 0, 0]), //38
EllipticCurve([121039, -426846420, -53063412702300, 0, 0]), //38
EllipticCurve([-226937, 1225742364, -270993250544940, 0, 0]), //38
EllipticCurve([20444, 98737170, 1485994408500, 0, 0]), //38
EllipticCurve([-3137479, 252096193680, -768889357184901120, 0, 0]), //38
EllipticCurve([394813, 8220316104, 3056231324306160, 0, 0]), //38
EllipticCurve([90071, -647859492, -62061700036140, 0, 0]), //38
EllipticCurve([-151132, 800040885, -116285942634750, 0, 0]), //38
EllipticCurve([-203609, 2414409270, -457540214302080, 0, 0]), //38
EllipticCurve([11867959, 475384782600, 5623504862668875000, 0, 0]), //38
EllipticCurve([-70409, 239742300, -15753226790700, 0, 0]), //38
EllipticCurve([-88949, 6166050, -548007693750, 0, 0]), //38
EllipticCurve([-65549, 200236638, -12281514191730, 0, 0]), //38
EllipticCurve([-3275609, -60266676540, 198586232533867500, 0, 0]), //38
EllipticCurve([223259, 4749087270, 970832165169750, 0, 0]), //38
EllipticCurve([259379, 1070714190, 274129600494750, 0, 0]), //38
EllipticCurve([-2627921, -81518808000, 216890978535000000, 0, 0]), //38
EllipticCurve([-39749, 47524890, -1811411182350, 0, 0]), //38
EllipticCurve([2387849, -134940810480, -329471482867968000, 0, 0]), //38
EllipticCurve([132439, 1879702860, 219735384631140, 0, 0]), //38
EllipticCurve([-65969, 279671760, -16816383257040, 0, 0]), //38
EllipticCurve([209699, 11599947450, 1143163221250050, 0, 0]), //38
EllipticCurve([9281, -9935640, -97130816640, 0, 0]), //38
EllipticCurve([-7375, -44864160, 545548185600, 0, 0]), //38
EllipticCurve([-21979, -23882820, 548922734880, 0, 0]), //38
EllipticCurve([-3489449, 320671751400, -1087349487562938600, 0, 0]), //38
EllipticCurve([-54545, 220240440, -10816668729720, 0, 0]), //38
EllipticCurve([1121, -25869480, -91474481280, 0, 0]), //38
EllipticCurve([-1378001, 66723536880, -88410354454422000, 0, 0]), //38
EllipticCurve([271679, 8177058120, 1898704718405880, 0, 0]), //38
EllipticCurve([5791, 4528920, 13002529320, 0, 0]), //38
EllipticCurve([-1078321, 44745936300, -46196644300782300, 0, 0]), //38
EllipticCurve([50339, -1311500190, -85149149835750, 0, 0]), //38
EllipticCurve([21533, -136713150, -3550264731450, 0, 0]), //38
EllipticCurve([-360961, -17870282100, 7189661245882500, 0, 0]), //38
EllipticCurve([9001, -140001120, 322562580480, 0, 0]), //38
EllipticCurve([-41479, -396432960, 19282499174400, 0, 0]), //38
EllipticCurve([-61561, -258897324, 16910396511708, 0, 0]), //38
EllipticCurve([-42991, 24703800, -1047441120000, 0, 0]), //38
EllipticCurve([-1653849, 18678482760, -30666501101712840, 0, 0]), //38
EllipticCurve([-18395, 14027244, -244186263552, 0, 0]), //38
EllipticCurve([281461, 2696120640, 735086508013440, 0, 0]), //38
EllipticCurve([-4870731, 272335530060, -1310722583283653760, 0, 0]), //38
EllipticCurve([-17651, 19251960, -310842146160, 0, 0]), //38
EllipticCurve([-17195, 18932160, -296818404480, 0, 0]), //38
EllipticCurve([1036996, -24672959010, -26143615404750060, 0, 0]), //38
EllipticCurve([-2302, -130647, 310417272, 0, 0]), //38
EllipticCurve([7009, -2950332, -21684940200, 0, 0]), //38
EllipticCurve([-24137, -114008700, 3196461921900, 0, 0]), //38
EllipticCurve([-13643, 11920740, -149152298880, 0, 0]), //38
EllipticCurve([-69209, -2460246120, 230832592209000, 0, 0]), //38
EllipticCurve([27391, 153347670, 1854893416320, 0, 0]), //38
EllipticCurve([-767, -734616, 940308480, 0, 0]), //38
EllipticCurve([-453671, 7098491400, -3098491496100000, 0, 0]), //38
EllipticCurve([778819, 42250373802, 30225579414960384, 0, 0]), //38
EllipticCurve([-4441, -8438130, 14311068480, 0, 0]), //38
EllipticCurve([8639, 50686020, 147749748300, 0, 0]), //38
EllipticCurve([-325511, 59954040, -19502809395840, 0, 0]), //38
EllipticCurve([-181641, 77928900, -14114872012500, 0, 0]), //38
EllipticCurve([-3425209, -392648117400, 1390219740669375000, 0, 0]), //38
EllipticCurve([-461031, -5552640912, 2633284426106880, 0, 0]), //38
EllipticCurve([950309, -16476756660, -15927751128088800, 0, 0]), //38
EllipticCurve([-172991, -1167604560, 210841361026560, 0, 0]), //38
EllipticCurve([150359, 3648826500, 462944862187500, 0, 0]), //38
EllipticCurve([-26081, 1561680, -40605241680, 0, 0]), //38
EllipticCurve([598295, 41143133460, 21680579892414300, 0, 0]), //38
EllipticCurve([-15659, 11597100, -171173196000, 0, 0]), //38
EllipticCurve([-60869, 270611958, -14844418956090, 0, 0]), //38
EllipticCurve([-58805, 256141050, -13561900174350, 0, 0]), //38
EllipticCurve([-4489, -11855844, 74134592532, 0, 0]), //38
EllipticCurve([-1565521, 52114558800, -79767846563250000, 0, 0]), //38
EllipticCurve([804289, 45066360528, 33291421849244160, 0, 0]), //38
EllipticCurve([68311, -510630120, -37998540379800, 0, 0]), //38
EllipticCurve([-1467761, 75633615120, -106751175220746000, 0, 0]), //38
EllipticCurve([-3089, -144423180, 1774238766300, 0, 0]), //38
EllipticCurve([-9461, -17577450, 192209415750, 0, 0]), //38
EllipticCurve([-45749, 153395250, -6365749479750, 0, 0]), //38
EllipticCurve([-2361, -80543820, 670527301500, 0, 0]), //38
EllipticCurve([-87593, -646302384, 60778922493744, 0, 0]), //38
EllipticCurve([-7042655, 232689829680, -1630869032186634240, 0, 0]), //38
EllipticCurve([-8969, 3612240, -30722101200, 0, 0]), //36
EllipticCurve([-2201, -1852368, 5173663824, 0, 0]), //36
EllipticCurve([-6911, -2485560, 18134645760, 0, 0]), //36
EllipticCurve([-2551, -4811184, 17859115008, 0, 0]), //36
EllipticCurve([-47791, 44639280, -2085547161600, 0, 0]), //36
EllipticCurve([-41289, 54358920, -2163974246280, 0, 0]), //36
EllipticCurve([-21079, 22500240, -446404761600, 0, 0]), //36
EllipticCurve([-17159, 16666200, -266392540800, 0, 0]), //36
EllipticCurve([-6397, 606760, -3817733920, 0, 0]), //36
EllipticCurve([-8789, 2932410, -24702621840, 0, 0]), //36
EllipticCurve([3119, -202980, -645273420, 0, 0]), //36
EllipticCurve([-82601, 111204720, -9016589902320, 0, 0]), //36
EllipticCurve([-98161, 319302060, -30174363972060, 0, 0]), //36
EllipticCurve([-31439, 34675080, -1048574419200, 0, 0]), //36
EllipticCurve([-32153, 46322640, -1414554457680, 0, 0]), //36
EllipticCurve([1811, 1210170, 822915600, 0, 0]), //36
EllipticCurve([15999, -75584040, -1448114622360, 0, 0]), //36
EllipticCurve([-26159, -41673720, 1150194672000, 0, 0]), //36
EllipticCurve([-9919, 5469840, -50760115200, 0, 0]), //36
EllipticCurve([67889, -22833720, -1557351038880, 0, 0]), //36
EllipticCurve([-16961, 8636070, -141769725120, 0, 0]), //36
EllipticCurve([-47249, 99462720, -4438523880000, 0, 0]), //36
EllipticCurve([3871, 1947660, 6253936260, 0, 0]), //36
EllipticCurve([-10151, 6739320, -63080035200, 0, 0]), //36
EllipticCurve([-92096, -13317150, 1228507087500, 0, 0]), //36
EllipticCurve([-2385, 72534, -170599968, 0, 0]), //36
EllipticCurve([7071, -282030, -2003823150, 0, 0]), //36
EllipticCurve([-327149, -904967910, 298707282893250, 0, 0]), //36
EllipticCurve([54731, 245277270, 12466217247750, 0, 0]), //36
EllipticCurve([-14141, -169227870, 3769550804250, 0, 0]), //36
EllipticCurve([32719, -118260180, -4226500573020, 0, 0]), //36
EllipticCurve([129515, -1054281690, -144117144177930, 0, 0]), //36
EllipticCurve([55689, 347507160, 16619182419840, 0, 0]), //36
EllipticCurve([50917, -248708460, -13591419922080, 0, 0]), //36
EllipticCurve([4631, -33033060, -246922123500, 0, 0]), //36
EllipticCurve([-302839, 2765708400, -809976424857600, 0, 0]), //36
EllipticCurve([-77609, 303177030, -22090691113920, 0, 0]), //36
EllipticCurve([526807, 2794822800, 1458067439228400, 0, 0]), //36
EllipticCurve([8069, 23330268, 133449132960, 0, 0]), //36
EllipticCurve([-232865, 31837464, -7408991759832, 0, 0]), //36
EllipticCurve([-345939, -1603509180, 562575160711200, 0, 0]), //36
EllipticCurve([-159757, 728929110, -112545925654890, 0, 0]), //36
EllipticCurve([43039, 441079680, 12603851856000, 0, 0]), //36
EllipticCurve([-90179, -368193780, 34595487568800, 0, 0]), //36
EllipticCurve([104529, -1225547400, -139712403600000, 0, 0]), //36
EllipticCurve([7501, 11629860, 44379545760, 0, 0]), //36
EllipticCurve([40633, -293443920, -13437383984640, 0, 0]), //36
EllipticCurve([-118021, 571265970, -64353682786470, 0, 0]), //36
EllipticCurve([-19807, 25130160, -459982448640, 0, 0]), //36
EllipticCurve([-18609, 8530500, -154615312500, 0, 0]), //36
EllipticCurve([-4161, 412230, -1672004880, 0, 0]), //36
EllipticCurve([-299479, -2533811280, 780981447966720, 0, 0]), //36
EllipticCurve([-33409, 35629230, -1147261206000, 0, 0]), //36
EllipticCurve([11636, -11184810, -138132403500, 0, 0]), //36
EllipticCurve([701, -1947180, 1059265920, 0, 0]), //36
EllipticCurve([-35119, 26855400, -916950777600, 0, 0]), //36
EllipticCurve([70329, 903182280, 50216934768000, 0, 0]), //36
EllipticCurve([26537, 196067664, 2886116014080, 0, 0]), //36
EllipticCurve([-344425, 4244314620, -1403734907216460, 0, 0]), //36
EllipticCurve([15135, 58258200, 294029135400, 0, 0]), //36
EllipticCurve([22767, -219617580, -6346728444420, 0, 0]), //36
EllipticCurve([-9959, -34396200, 425962540800, 0, 0]), //36
EllipticCurve([-10289, 5663352, -54690990264, 0, 0]), //36
EllipticCurve([-8945, 2743980, -23633899740, 0, 0]), //36
EllipticCurve([-5909, -1035342, 6289702650, 0, 0]), //36
EllipticCurve([-8137, 5214510, -37502755920, 0, 0]), //36
EllipticCurve([205871, -858021570, -179962302113370, 0, 0]), //36
EllipticCurve([6509, 7902300, 9356323200, 0, 0]), //36
EllipticCurve([-3902, -601902, 2435295492, 0, 0]), //36
EllipticCurve([-85589, 416622690, -33206494883760, 0, 0]), //36
EllipticCurve([-649, -3981042, 8280567360, 0, 0]), //36
EllipticCurve([-31889, 23780790, -739677692160, 0, 0]), //36
EllipticCurve([-62359, 42564720, -2621986752000, 0, 0]), //36
EllipticCurve([-66865, -319006380, 22804171074300, 0, 0]), //36
EllipticCurve([-1347449, 14875000140, -19869861562010460, 0, 0]), //36
EllipticCurve([3003, 5636730, 5394350610, 0, 0]), //36
EllipticCurve([44551, 75227460, 3231395544300, 0, 0]), //36
EllipticCurve([-36569, 32497200, -1157712750000, 0, 0]), //36
EllipticCurve([104679, 1194516960, 111853373617440, 0, 0]), //36
EllipticCurve([355007, -6198173124, -2294185601944236, 0, 0]), //36
EllipticCurve([-16769, -37000980, 707643742500, 0, 0]), //36
EllipticCurve([-21929, 34108680, -675658842120, 0, 0]), //36
EllipticCurve([156943, 1850756544, 264759977401920, 0, 0]), //36
EllipticCurve([-23159, -78854160, 2043899827200, 0, 0]), //36
EllipticCurve([6879, -8614980, -19805839020, 0, 0]), //36
EllipticCurve([25161, 85438080, 1662283284480, 0, 0]), //36
EllipticCurve([-5431, -1170624, 6592954368, 0, 0]), //36
EllipticCurve([-41121, -131770128, 5791692435984, 0, 0]), //36
EllipticCurve([-4529, 1765140, -5417214660, 0, 0]), //36
EllipticCurve([-2371, -3465660, 11284188960, 0, 0]), //36
EllipticCurve([-53269, 3337530, -177556596000, 0, 0]), //36
EllipticCurve([-49559, -34294260, 1724109627240, 0, 0]), //36
EllipticCurve([16221, 79664340, 785171735040, 0, 0]), //36
EllipticCurve([-5219, -41049360, 379049790240, 0, 0]), //36
EllipticCurve([5563, -91773990, -1010982273840, 0, 0]), //36
EllipticCurve([6806, -5210205, -38743084380, 0, 0]), //36
EllipticCurve([-6521, 908850, -5793918750, 0, 0]), //36
EllipticCurve([-1219, -26474, 32827760, 0, 0]), //36
EllipticCurve([-112649, 27555528, -3096828014280, 0, 0]), //36
EllipticCurve([-361351, 1143546768, -409115291719680, 0, 0]), //36
EllipticCurve([-1573369, 19131611400, -29857271041125000, 0, 0]), //36
EllipticCurve([-1471045, 27834116310, -40388610969276570, 0, 0]), //36
EllipticCurve([845771, 19583000910, 16123879212258510, 0, 0]), //36
EllipticCurve([-310389, -2608890570, 833068327921830, 0, 0]), //36
EllipticCurve([8201, 26966520, 131596617600, 0, 0]), //36
EllipticCurve([41001, -85537920, -3635019448320, 0, 0]), //36
EllipticCurve([-95089, 453890220, -40452965857500, 0, 0]), //36
EllipticCurve([7831, 20097060, 64210106700, 0, 0]), //36
EllipticCurve([-4599, 972192, -4230979584, 0, 0]), //36
EllipticCurve([42829, -512501220, -26014561927200, 0, 0]), //36
EllipticCurve([-23631, -118383720, 3248449276800, 0, 0]), //36
EllipticCurve([-63511, -404190864, 27885936089088, 0, 0]), //36
EllipticCurve([-1873, 173740, -307172320, 0, 0]), //36
EllipticCurve([-7901, -1572630, 12724149330, 0, 0]), //36
EllipticCurve([-66883, -417657240, 30456401255280, 0, 0]), //36
EllipticCurve([-19473, -151357800, 3893073973800, 0, 0]), //36
EllipticCurve([-384371, 5908541100, -2169616291920000, 0, 0]), //36
EllipticCurve([-22797, 11408600, -254092339200, 0, 0]), //36
EllipticCurve([-41081, 35517630, -1426956302880, 0, 0]), //36
EllipticCurve([-22805, 19560690, -423039042630, 0, 0]), //36
EllipticCurve([-210829, -1565123910, 340913724952290, 0, 0]), //36
EllipticCurve([-575839, 9493215480, -5289619665456000, 0, 0]), //36
EllipticCurve([213039, -1864953552, -410765344595760, 0, 0]), //36
EllipticCurve([60451, 835824990, 28773275280750, 0, 0]), //36
EllipticCurve([-272801, 2256856140, -595640756749500, 0, 0]), //36
EllipticCurve([407, -704184, 338712504, 0, 0]), //36
EllipticCurve([-5873, -30032160, 261910467360, 0, 0]), //36
EllipticCurve([-10169, 3775380, -36866585700, 0, 0]), //36
EllipticCurve([566240, 227255490, 128595246082380, 0, 0]), //36
EllipticCurve([-1315625, -1837674930, 2420438403801600, 0, 0]), //36
EllipticCurve([-57599, -84264180, 4979507452920, 0, 0]), //36
EllipticCurve([10055, 26805390, 222163072320, 0, 0]), //36
EllipticCurve([1576781, -58477192620, -94218452749344000, 0, 0]), //36
EllipticCurve([-4141, 1899210, -6183827760, 0, 0]), //36
EllipticCurve([-6133, 1213674, -7184950080, 0, 0]), //36
EllipticCurve([13229, 55309380, 563270725920, 0, 0]), //36
EllipticCurve([184871, -981659700, -186392635537500, 0, 0]), //36
EllipticCurve([-36641, 79799232, -2683887569856, 0, 0]), //36
EllipticCurve([-861541, 17663320290, -14813361224528790, 0, 0]), //36
EllipticCurve([-15221, 3270330, -48829297230, 0, 0]), //36
EllipticCurve([-34709, 77455578, -2450307210030, 0, 0]), //36
EllipticCurve([-296759, -5399498280, 1702785777580800, 0, 0]), //36
EllipticCurve([-4239, 880440, -3451324800, 0, 0]), //36
EllipticCurve([359599, 7868026320, 2633577901804080, 0, 0]), //36
EllipticCurve([-6503, 2777040, -16528942080, 0, 0]), //36
EllipticCurve([275799, 5635659120, 1418602478027280, 0, 0]), //36
EllipticCurve([-196049, -1197624720, 241710609114000, 0, 0]), //36
EllipticCurve([33839, 161209776, 4162920045648, 0, 0]), //36
EllipticCurve([-64037, 256682790, -15226166420010, 0, 0]), //36
EllipticCurve([-16661, 14686410, -229857002910, 0, 0]), //36
EllipticCurve([-10181, -2269470, 23591140650, 0, 0]), //36
EllipticCurve([-3479473, 72048551190, -249121987255458240, 0, 0]), //36
EllipticCurve([-95479, 67702800, -6412809216000, 0, 0]), //36
EllipticCurve([-514424, 2614136070, -1330464552826500, 0, 0]), //36
EllipticCurve([-36041, 16602846, -590181366762, 0, 0]), //36
EllipticCurve([-9434, 3300570, -29705130000, 0, 0]), //36
EllipticCurve([147029, 1172847060, 161834128727040, 0, 0]), //36
EllipticCurve([5529, -88870152, 682522767360, 0, 0]), //36
EllipticCurve([-140781, -3288194910, 525453546618000, 0, 0]), //36
EllipticCurve([-8537, 5116254, -39906781200, 0, 0]), //36
EllipticCurve([-1025809, 5864236560, -5980964188726800, 0, 0]), //36
EllipticCurve([-418249, 3010245420, -1233854443976700, 0, 0]), //36
EllipticCurve([-1474849, 443628900, -654141903772500, 0, 0]), //36
EllipticCurve([-41549, 98927010, -3784848475590, 0, 0]), //36
EllipticCurve([-1258081, -40361882400, 52092054472500000, 0, 0]), //36
EllipticCurve([334839, -1190400120, -402182632542600, 0, 0]), //36
EllipticCurve([194531, 7408036350, 1078795293468750, 0, 0]), //36
EllipticCurve([9689, 19247280, 163216934400, 0, 0]), //36
EllipticCurve([37381, 169168020, 5504050698720, 0, 0]), //36
EllipticCurve([18581, 16879980, 296682528480, 0, 0]), //36
EllipticCurve([2747, 2734290, 1457376570, 0, 0]), //36
EllipticCurve([-453231, 4233122400, -1877203527014400, 0, 0]), //36
EllipticCurve([193573, 4839935100, 779771623831200, 0, 0]), //36
EllipticCurve([35209, 102231360, 3245232291840, 0, 0]), //36
EllipticCurve([-523769, 9411315480, -4745420547903000, 0, 0]), //36
EllipticCurve([-203251, -1218841260, 254659817499360, 0, 0]), //36
EllipticCurve([-17657, -16525080, 305928806040, 0, 0]), //36
EllipticCurve([-19241, -30371880, 626420025000, 0, 0]), //36
EllipticCurve([3732919, -109415040042, -411474952785148560, 0, 0]), //36
EllipticCurve([-1756351, -23560138320, 41713130655006720, 0, 0]), //36
EllipticCurve([-69451, 108599820, -7325709457920, 0, 0]), //36
EllipticCurve([-3028127, 146958642600, -437461784615116800, 0, 0]), //36
EllipticCurve([-9803, 4908540, -44922958080, 0, 0]), //36
EllipticCurve([-260631, 1637132640, -415203031626240, 0, 0]), //36
EllipticCurve([15802, -7058310, -113991706500, 0, 0]), //36
EllipticCurve([47060, 391311954, 13843834308612, 0, 0]), //36
EllipticCurve([33244, 73950786, 2264225165748, 0, 0]), //36
EllipticCurve([-45211, -812983248, 47460336051744, 0, 0]), //36
EllipticCurve([-104081, 220029810, -22414656774510, 0, 0]), //36
EllipticCurve([11279, 10586580, 107083256700, 0, 0]), //36
EllipticCurve([-73087, -2079637560, 193788946391040, 0, 0]), //36
EllipticCurve([-5269, 3049170, -13001660880, 0, 0]), //36
EllipticCurve([66197, -3513900, -232788847200, 0, 0]), //36
EllipticCurve([4241, 1423968, 5650305024, 0, 0]), //36
EllipticCurve([-3987229, 95089517550, -376742291295161250, 0, 0]), //36
EllipticCurve([358697, 8484608880, 2855172703426560, 0, 0]), //36
EllipticCurve([-152951, -225632880, 34895478689280, 0, 0]), //36
EllipticCurve([-3038989, 146967309450, -439031769337248750, 0, 0]), //36
EllipticCurve([2507, 5809386, 5745482754, 0, 0]), //36
EllipticCurve([-40301, 110826690, -4048609812390, 0, 0]), //36
EllipticCurve([20599, 136085040, 1782033598800, 0, 0]), //36
EllipticCurve([99439, 1976308488, 152521607561400, 0, 0]), //36
EllipticCurve([-38009, 103084332, -3537545021244, 0, 0]), //36
EllipticCurve([14375, 19207860, 242691311100, 0, 0]), //36
EllipticCurve([4351, -4595472, -23450693616, 0, 0]), //36
EllipticCurve([-286469, 1617814590, -453918328589250, 0, 0]), //36
EllipticCurve([-21821, 28342398, -575208967410, 0, 0]), //36
EllipticCurve([-6569, -7033752, 52225608600, 0, 0]), //36
EllipticCurve([-16109, 3780282, -59981734494, 0, 0]), //36
EllipticCurve([-46223, 50173110, -2254177486080, 0, 0]), //36
EllipticCurve([-11924, 8303022, -91017727164, 0, 0]), //36
EllipticCurve([2062661, 117074843340, 234992625552048000, 0, 0]), //36
EllipticCurve([31316, 115739910, 3234930484500, 0, 0]), //36
EllipticCurve([-2382151, 112176679440, -261499095803043840, 0, 0]), //36
EllipticCurve([25119, 47127990, 1083189722160, 0, 0]), //36
EllipticCurve([203011, -2986820550, -645153238800000, 0, 0]), //36
EllipticCurve([-243881, 2738706750, -630603661428000, 0, 0]), //36
EllipticCurve([82081, 562445520, 41508479376000, 0, 0]), //36
EllipticCurve([247861, -8649901260, -2384051185676160, 0, 0]), //36
EllipticCurve([-8791, 2386200, -20282700000, 0, 0]), //36
EllipticCurve([2115149, 69262824540, 144362011727038560, 0, 0]), //36
EllipticCurve([579137, -4679722800, -2742841689753600, 0, 0]), //36
EllipticCurve([-190809, 1440866280, -261409164849000, 0, 0]), //36
EllipticCurve([-1106141, -33261867450, 37831216490943750, 0, 0]), //36
EllipticCurve([-171249, 1415884980, -227851290406500, 0, 0]), //36
EllipticCurve([2071, 4541760, 3883204800, 0, 0]), //36
EllipticCurve([231199, -3601659360, -882604634464800, 0, 0]), //36
EllipticCurve([-16129, -3509252880, 244415953839120, 0, 0]), //36
EllipticCurve([-43205, 130149390, -5087149206930, 0, 0]), //36
EllipticCurve([-38261, 108847362, -3749029689366, 0, 0]), //36
EllipticCurve([4879, -21082320, 47245479120, 0, 0]), //36
EllipticCurve([-561349, -23327483130, 13961941875484470, 0, 0]), //36
EllipticCurve([35389, 196063140, 5039606950560, 0, 0]), //36
EllipticCurve([-6607, 2973880, -17986026240, 0, 0]), //36
EllipticCurve([-25385, -53008560, 1443158046000, 0, 0]), //36
EllipticCurve([-29443, -114662520, 3747515141160, 0, 0]), //36
EllipticCurve([-843791, 3926519520, -3293564573376000, 0, 0]), //36
EllipticCurve([379123, -819597870, -312443821609920, 0, 0]), //36
EllipticCurve([-589729, 3529155630, -2058270617372970, 0, 0]), //36
EllipticCurve([-212801, -31942050, 6802890040800, 0, 0]), //36
EllipticCurve([-45241, -196054950, 9680213156250, 0, 0]), //36
EllipticCurve([388741, -3030051780, -1199900504880000, 0, 0]), //36
EllipticCurve([-473959, -24225715920, 12676445015162880, 0, 0]), //36
EllipticCurve([13466, 11567850, 144598125000, 0, 0]), //36
EllipticCurve([-51115, -1285450920, 88415885179440, 0, 0]), //36
EllipticCurve([-531569, 7684673880, -3964254291106200, 0, 0]), //36
EllipticCurve([25415, 175272834, 2396505459282, 0, 0]), //36
EllipticCurve([3646, -16939650, -97335228900, 0, 0]), //36
EllipticCurve([-6439, -2270112, 15345957120, 0, 0]), //36
EllipticCurve([-3301, -188986230, 2343429252000, 0, 0]), //36
EllipticCurve([228119, 3173422140, 686331873328500, 0, 0]), //36
EllipticCurve([1163159, -13174535220, -15468419419830300, 0, 0]), //36
EllipticCurve([-1514449, 29257778760, -43723087898952840, 0, 0]), //36
EllipticCurve([4447351, 271018156500, 1189187289016681500, 0, 0]), //36
EllipticCurve([-154601, 252028920, -38465913915000, 0, 0]), //36
EllipticCurve([297431, 11776280460, 2928466543390500, 0, 0]), //36
EllipticCurve([850019, 27948341190, 22767417441903750, 0, 0]), //36
EllipticCurve([106357, -721545552, -80693565777552, 0, 0]), //36
EllipticCurve([-46181, 151330410, -6312748053150, 0, 0]), //36
EllipticCurve([1910639, -146413089900, -289888986803516100, 0, 0]), //36
EllipticCurve([-1968929, 109106030880, -208198855775988000, 0, 0]), //36
EllipticCurve([1822799, -135916103400, -257041136847495000, 0, 0]), //36
EllipticCurve([-1401841, 47958132600, -65492824831875000, 0, 0]), //36
EllipticCurve([530109, -22999350660, -13022232343692000, 0, 0]), //36
EllipticCurve([-16433, -115952760, 2483360260920, 0, 0]), //36
EllipticCurve([-125629, 980159922, -114156285635574, 0, 0]), //36
EllipticCurve([-479, -17952, 9191424, 0, 0]), //36
EllipticCurve([-503515, 7974556044, -3879398227836768, 0, 0]), //36
EllipticCurve([-157499, 1438931340, -211039426049760, 0, 0]), //36
EllipticCurve([78511, 789553800, 49564239795000, 0, 0]), //36
EllipticCurve([-33683, 70278340, -2190927249500, 0, 0]), //36
EllipticCurve([23353, 1868685, 43493643375, 0, 0]), //36
EllipticCurve([107119, 233663430, 24522743315070, 0, 0]), //36
EllipticCurve([-1057736, 8440234530, -8857941736889700, 0, 0]), //36
EllipticCurve([-10091, 3914352, -37413376416, 0, 0]), //36
EllipticCurve([-1936643, 69985888500, -132746993758368000, 0, 0]), //36
EllipticCurve([51317, -44596200, -2325335060400, 0, 0]), //36
EllipticCurve([-16553, -10595046, 182224196154, 0, 0]), //36
EllipticCurve([-214012, 1454698245, -300467922504750, 0, 0]), //36
EllipticCurve([766, 160050, 34570800, 0, 0]), //36
EllipticCurve([40231, 246907830, 7253164414080, 0, 0]), //36
EllipticCurve([-589, -192038, 152094096, 0, 0]), //36
EllipticCurve([-10761, 5781846, -58697300592, 0, 0]), //36
EllipticCurve([496961, -2866225544, -1440312730566528, 0, 0]), //36
EllipticCurve([-2769257, 112078532280, -305655305542998840, 0, 0]), //36
EllipticCurve([-1860433, -107483161500, 206307157060075500, 0, 0]), //36
EllipticCurve([-4854985, 347389181964, -1660019007198345948, 0, 0]), //36
EllipticCurve([-1331181, -107593807398, 151797970010816514, 0, 0]), //36
EllipticCurve([-528181, 9140366466, -4641359266670742, 0, 0]), //36
EllipticCurve([-25061, 9608382, -235818519426, 0, 0]), //36
EllipticCurve([-324545, -5633605656, 1931611272089688, 0, 0]), //36
EllipticCurve([241719, 7021139160, 1496899847772840, 0, 0]), //36
EllipticCurve([768799, -22354211880, -17742962699181720, 0, 0]), //36
EllipticCurve([-53609, 193878948, -9431241425460, 0, 0]), //36
EllipticCurve([-14101, -17882270, 276012837450, 0, 0]), //36
EllipticCurve([263719, 10364494140, 2299456305406260, 0, 0]), //36
EllipticCurve([-11561, -7595328, 94128899904, 0, 0]), //36
EllipticCurve([-51005, 183013770, -8438215893390, 0, 0]), //36
EllipticCurve([1153799, 76893016200, 82996399360875000, 0, 0]), //36
EllipticCurve([521671, -18607072680, -10295497991643480, 0, 0]), //36
EllipticCurve([-36149, 41946450, -1462882443750, 0, 0]), //36
EllipticCurve([5909, 4707300, 2749063200, 0, 0]), //36
EllipticCurve([466171, 20552201670, 8476241773749750, 0, 0]), //36
EllipticCurve([-341041, -24121190184, 9591960124998888, 0, 0]), //36
EllipticCurve([62423, 638129184, 29235888564960, 0, 0]), //36
EllipticCurve([-10951, -2848560, 31903872000, 0, 0]), //36
EllipticCurve([-7751, 3035760, -22148904960, 0, 0]), //36
EllipticCurve([-7319, -256668720, 4780198241280, 0, 0]), //36
EllipticCurve([6763, -41461640, -396704971520, 0, 0]), //36
EllipticCurve([-5781, -810030, 4791327450, 0, 0]), //36
EllipticCurve([-175993, 1484586180, -247113823419540, 0, 0]), //36
EllipticCurve([4070649, -144667852560, -593670573193420800, 0, 0]), //36
EllipticCurve([38501, 189867720, 6446009094000, 0, 0]), //36
EllipticCurve([-6681, 2092350, -12972570000, 0, 0]), //36
EllipticCurve([268225, 15884212344, 2726493280422912, 0, 0]), //36
EllipticCurve([411062, -5483462985, -2321478889329600, 0, 0]), //36
EllipticCurve([-13151, 12262608, -145679783040, 0, 0]), //36
EllipticCurve([35191, 236690790, 5248854959040, 0, 0]), //36
EllipticCurve([173148, -2686814130, -500386889942940, 0, 0]), //36
EllipticCurve([-8631, 3085368, -25386407904, 0, 0]), //36
EllipticCurve([-77131, 320276880, -23132317934880, 0, 0]), //36
EllipticCurve([18329, -52753140, -1085132089800, 0, 0]), //36
EllipticCurve([-93521, -205487160, 19649709675000, 0, 0]), //36
EllipticCurve([-17329, 10454190, -174323618250, 0, 0]), //36
EllipticCurve([-176263, 14661240, -2582958618240, 0, 0]), //36
EllipticCurve([-5981, 2543640, -13579646080, 0, 0]), //36
EllipticCurve([-263881, 2399160120, -606087825315000, 0, 0]), //36
EllipticCurve([406711, 4556564100, 1799273248987500, 0, 0]), //36
EllipticCurve([1288327, -35486862840, -46652413877114760, 0, 0]), //36
EllipticCurve([-1154969, 30458804040, -34266428674236360, 0, 0]), //36
EllipticCurve([-449959, -55277291160, 30596201766224640, 0, 0]), //36
EllipticCurve([310815, 9794737680, 2748628671974640, 0, 0]), //36
EllipticCurve([-391817, -7036971480, 2891583061761240, 0, 0]), //36
EllipticCurve([-887925, -18261092850, 16574626142023950, 0, 0]), //36
EllipticCurve([-8749, 1455510, -12480998250, 0, 0]), //36
EllipticCurve([607147, 59831340030, 29367196120944990, 0, 0]), //36
EllipticCurve([-425463, -25042761744, 12054984477279744, 0, 0]), //36
EllipticCurve([375551, -8393619780, -3321145506451500, 0, 0]), //36
EllipticCurve([-55145, 214737600, -10701018820800, 0, 0]), //36
EllipticCurve([337159, -9457353360, -3399114657884400, 0, 0]), //36
EllipticCurve([1342199, 99784284600, 125665833418125000, 0, 0]), //36
EllipticCurve([996623, -58192892604, -60914632383981684, 0, 0]), //36
EllipticCurve([6311, -16991520, 41204436000, 0, 0]), //36
EllipticCurve([-49481, 182271180, -8118540628380, 0, 0]), //36
EllipticCurve([2703, 273156, 13930956, 0, 0]), //36
EllipticCurve([-50265, -2598574440, 205892848604520, 0, 0]), //36
EllipticCurve([-4189, -10602410, 61228917750, 0, 0]), //36
EllipticCurve([-16049, -9532620, 158289155100, 0, 0]), //36
EllipticCurve([-543119, 1718939040, -927855790767360, 0, 0]), //36
EllipticCurve([-4813999, 264546557520, -1257904066400378880, 0, 0]), //36
EllipticCurve([963265, -11662691040, -11369351034961920, 0, 0]), //36
EllipticCurve([138951, -316888572, -44641677580500, 0, 0]), //36
EllipticCurve([-16244, 16414350, -243753097500, 0, 0]), //36
EllipticCurve([-201809, -749279970, 154399627738080, 0, 0]), //36
EllipticCurve([-1034519, -115874711160, 132152790583756800, 0, 0]), //36
EllipticCurve([119015, -551595660, -67759665661380, 0, 0]), //36
EllipticCurve([1700601, 123178529760, 199797546127196160, 0, 0]), //36
EllipticCurve([-3228, -473313750, 10718663182500, 0, 0]), //36
EllipticCurve([8591, 21961758, 49194337920, 0, 0]), //36
EllipticCurve([11207, 25213760, 189153627520, 0, 0]), //36
EllipticCurve([18019, 47505810, 194963844240, 0, 0]), //36
EllipticCurve([63751, -392481210, -27002707248000, 0, 0]), //36
EllipticCurve([-89008, 421799070, -35177198839860, 0, 0]), //36
EllipticCurve([-9431, 5614080, -48842496000, 0, 0]), //36
EllipticCurve([26651, -137869550, -4215499360800, 0, 0]), //36
EllipticCurve([-42611, -90047160, 4011600978000, 0, 0]), //36
EllipticCurve([-30091, -329113980, 12406280590080, 0, 0]), //36
EllipticCurve([2018351, 76340631840, 151407214875222240, 0, 0]), //36
EllipticCurve([1746967, 95464751844, 161510608435993740, 0, 0]), //36
EllipticCurve([-744479, 189860832, -141292912287744, 0, 0]), //36
EllipticCurve([-9704017, 863874374220, -8303343652534710780, 0, 0]), //36
EllipticCurve([403499, -1853852550, -756158647356750, 0, 0]), //36
EllipticCurve([241571, 74192370, 17904473690250, 0, 0]), //36
EllipticCurve([-22383, 40100424, -792384378240, 0, 0]), //36
EllipticCurve([-278921, -3268049400, 949776856875000, 0, 0]), //36
EllipticCurve([-63221, 269225838, -15446832455250, 0, 0]), //36
EllipticCurve([-294395, -21443161740, 7691233252903200, 0, 0]), //36
EllipticCurve([4611, 7757610, 6989606610, 0, 0]), //36
EllipticCurve([-2761229, 213896993310, -572468565470051250, 0, 0]), //36
EllipticCurve([1370651, 119370709458, 151868788254393210, 0, 0]), //36
EllipticCurve([-347, -242556, 203747040, 0, 0]), //36
EllipticCurve([-452413, 10033251774, -4274717084571570, 0, 0]), //36
EllipticCurve([288831, -10032933960, -3165501026653560, 0, 0]), //36
EllipticCurve([-166001, -1451067240, 252545193516840, 0, 0]), //36
EllipticCurve([397151, 17672288088, 6018032624047080, 0, 0]), //36
EllipticCurve([272071, 6305149620, 1530959684381820, 0, 0]), //36
EllipticCurve([-903841, 30978149748, -26830949950486500, 0, 0]), //36
EllipticCurve([203311, 4505632560, 780154783396560, 0, 0]), //36
EllipticCurve([-323551, 3351098520, -1046883177648000, 0, 0]), //36
EllipticCurve([-59569, -590215860, 39854325946500, 0, 0]), //36
EllipticCurve([-12449, -15976392, 216400229640, 0, 0]), //36
EllipticCurve([-2805, 264894, -716008482, 0, 0]), //36
EllipticCurve([-24853, 46680810, -1029218498880, 0, 0]), //36
EllipticCurve([965993, -2860207560, -2770328397634560, 0, 0]), //36
EllipticCurve([6182459, -657881121534, -4134314437482657792, 0, 0]), //36
EllipticCurve([-244099, -10687622880, 3002089141254720, 0, 0]), //36
EllipticCurve([-59209, -3649944060, 349478493800940, 0, 0]), //36
EllipticCurve([2363939, -208650150870, -509720634166961280, 0, 0]), //36
EllipticCurve([-710711, 14406054600, -9918568592100000, 0, 0]), //36
EllipticCurve([-4059891, 422399714100, -1667634071266800000, 0, 0]), //36
EllipticCurve([-5395, -41536236, 437293492608, 0, 0]), //36
EllipticCurve([-9683, 2663496, -24999573456, 0, 0]), //36
EllipticCurve([4288, 3735039, 6222574974, 0, 0]), //36
EllipticCurve([1128, 70035, 74097030, 0, 0]), //36
EllipticCurve([-1325, -37206, 50302512, 0, 0]), //36
EllipticCurve([976979, 55153668570, 50345592358741680, 0, 0]), //36
EllipticCurve([1395913, -130286236080, -192515111591362560, 0, 0]), //36
EllipticCurve([-447, -100470, 60282000, 0, 0]), //36
EllipticCurve([-11915, 9642060, -104905612800, 0, 0]), //36
EllipticCurve([-28609, 13370500, -376045312500, 0, 0]), //36
EllipticCurve([-165799, 923169520, -147470791802880, 0, 0]), //36
EllipticCurve([235799, -11836554450, -3234030753046800, 0, 0]), //36
EllipticCurve([-14371, -52400460, 893742245760, 0, 0]), //36
EllipticCurve([-174535, 1210473264, -200415637373952, 0, 0]), //36
EllipticCurve([-1214719, -12113599680, 14846427767808000, 0, 0]), //36
EllipticCurve([-73505, 332799720, -22383110768040, 0, 0]), //36
EllipticCurve([2451073, 380321596200, 871258968011577600, 0, 0]), //36
EllipticCurve([20801, 173334720, 2152123883520, 0, 0]), //36
EllipticCurve([-1140719, -27893836152, 32475119801604480, 0, 0]), //36
EllipticCurve([-2231681, -193738577760, 448202769071672160, 0, 0]), //36
EllipticCurve([-69401, 75957960, -5183447148360, 0, 0]), //36
EllipticCurve([-17771, 12509700, -211664124000, 0, 0]), //36
EllipticCurve([-8343, 3340680, -25816775040, 0, 0]), //36
EllipticCurve([647521, 81345591600, 39639381404313600, 0, 0]), //36
EllipticCurve([39319, 469201656, 12529091820168, 0, 0]), //36
EllipticCurve([244031, 9078752760, 1867962459122760, 0, 0]), //36
EllipticCurve([-4043, -18233460, 130825075500, 0, 0]), //36
EllipticCurve([-1818871, -118262377464, 222337054028398848, 0, 0]), //36
EllipticCurve([-599369, -69162955680, 47945489951268000, 0, 0]), //36
EllipticCurve([-115639, 898388400, -94927311897600, 0, 0]), //36
EllipticCurve([-752489, -71706779760, 59776564277430000, 0, 0]), //36
EllipticCurve([644731, 36049885410, 20805290117246250, 0, 0]), //36
EllipticCurve([104749, -956067420, -107561409019680, 0, 0]), //36
EllipticCurve([-35375, -1968969240, 123336233193600, 0, 0]), //36
EllipticCurve([-962809, 34950524700, -32256153800352300, 0, 0]), //36
EllipticCurve([-104883, -231784800, 24802827878400, 0, 0]), //36
EllipticCurve([-358705, -8737769040, 3325114319326800, 0, 0]), //36
EllipticCurve([-4961, -17818608, 124605525744, 0, 0]), //36
EllipticCurve([-30305, 33612600, -978025822200, 0, 0]), //36
EllipticCurve([-19241, -12341532, 244917702540, 0, 0]), //36
EllipticCurve([-26549, 8137938, -213498803430, 0, 0]), //36
EllipticCurve([86069, 360486360, 29758149018000, 0, 0]), //36
EllipticCurve([-1087319, 9777577320, -10531624082918400, 0, 0]), //36
EllipticCurve([-10009, -316260, 3176831700, 0, 0]), //34
EllipticCurve([5321, 3612960, 17110978560, 0, 0]), //34
EllipticCurve([-2959, -1334304, 4440563712, 0, 0]), //34
EllipticCurve([-34375, 20903064, -704684093568, 0, 0]), //34
EllipticCurve([-33599, -12067440, 410099880960, 0, 0]), //34
EllipticCurve([12513, -11505600, -153162547200, 0, 0]), //34
EllipticCurve([19079, 50442840, 828019218600, 0, 0]), //34
EllipticCurve([-15215, 8672160, -126544158720, 0, 0]), //34
EllipticCurve([832, 19998, 16198380, 0, 0]), //34
EllipticCurve([-42351, 87654840, -3500583690240, 0, 0]), //34
EllipticCurve([-16889, -21097890, 379762020000, 0, 0]), //34
EllipticCurve([65311, -7938840, -519319218600, 0, 0]), //34
EllipticCurve([-22169, -36145200, 853930350000, 0, 0]), //34
EllipticCurve([-31511, 55544160, -1631665244160, 0, 0]), //34
EllipticCurve([1959, 728160, 564324000, 0, 0]), //34
EllipticCurve([-113621, -244615350, 28344803681250, 0, 0]), //34
EllipticCurve([2963, 279630, 803376990, 0, 0]), //34
EllipticCurve([-83719, -146116080, 12507536448000, 0, 0]), //34
EllipticCurve([-28079, -53903304, 1606749685632, 0, 0]), //34
EllipticCurve([84137, -371462784, -32712498610176, 0, 0]), //34
EllipticCurve([-120671, 527955120, -61124531973120, 0, 0]), //34
EllipticCurve([15377, 60063120, 607358269440, 0, 0]), //34
EllipticCurve([-34159, -71902320, 2593085268480, 0, 0]), //34
EllipticCurve([6529, 7483560, 33406611840, 0, 0]), //34
EllipticCurve([-21, -3328710, 4430513010, 0, 0]), //34
EllipticCurve([-13521, 8397240, -107694603000, 0, 0]), //34
EllipticCurve([-761, 37587, -26047791, 0, 0]), //34
EllipticCurve([47155, -124788846, -6145601087808, 0, 0]), //34
EllipticCurve([-60111, 183169560, -10363001026560, 0, 0]), //34
EllipticCurve([-61723, -71997156, 4530061055520, 0, 0]), //34
EllipticCurve([8423, 1051080, 8727117240, 0, 0]), //34
EllipticCurve([77991, 402100608, 29455880039040, 0, 0]), //34
EllipticCurve([-158413, 626952690, -96642876305430, 0, 0]), //34
EllipticCurve([2111, -23212728, 83031928056, 0, 0]), //34
EllipticCurve([44951, -258772248, -12768599033064, 0, 0]), //34
EllipticCurve([-66457, 228451440, -14250115472880, 0, 0]), //34
EllipticCurve([6161, -23328360, -188866402560, 0, 0]), //34
EllipticCurve([-17489, -99411480, 2148182671320, 0, 0]), //34
EllipticCurve([-204229, 1267820730, -250014247956000, 0, 0]), //34
EllipticCurve([-20155, 27932580, -513959472000, 0, 0]), //34
EllipticCurve([421279, -1951086060, -830419297771140, 0, 0]), //34
EllipticCurve([209351, 1810455120, 363638963127600, 0, 0]), //34
EllipticCurve([-374921, 3195825360, -1168473647250000, 0, 0]), //34
EllipticCurve([64711, 390091800, 22381517025000, 0, 0]), //34
EllipticCurve([-73259, 262711020, -18101840122080, 0, 0]), //34
EllipticCurve([14519, 35278320, 371657101200, 0, 0]), //34
EllipticCurve([14271, 26572260, 292587154860, 0, 0]), //34
EllipticCurve([5369, -47688480, -427288780800, 0, 0]), //34
EllipticCurve([-11615, -14459760, 183234078720, 0, 0]), //34
EllipticCurve([-4621, 1405530, -4040898750, 0, 0]), //34
EllipticCurve([-3537, 799710, -2552674320, 0, 0]), //34
EllipticCurve([-29798, 25334505, -731660504400, 0, 0]), //34
EllipticCurve([-51629, 155714370, -7478026904880, 0, 0]), //34
EllipticCurve([192391, 594679800, 112617487125000, 0, 0]), //34
EllipticCurve([-513449, -1023378720, 527581408142880, 0, 0]), //34
EllipticCurve([114757, 613226460, 67508874528480, 0, 0]), //34
EllipticCurve([-474581, -1385013630, 661586385710250, 0, 0]), //34
EllipticCurve([-36641, -335283900, 14933880189900, 0, 0]), //34
EllipticCurve([60799, 503717760, 26434604327040, 0, 0]), //34
EllipticCurve([-194297, 1500089976, -278130182360184, 0, 0]), //34
EllipticCurve([36991, 228811440, 6395508559440, 0, 0]), //34
EllipticCurve([-42169, -682637340, 36756607572300, 0, 0]), //34
EllipticCurve([66831, -561605352, -41140400060760, 0, 0]), //34
EllipticCurve([26359, -237678840, -7681542429960, 0, 0]), //34
EllipticCurve([-47489, -186871140, 9520897711860, 0, 0]), //34
EllipticCurve([1191, -2884560, 1225938000, 0, 0]), //34
EllipticCurve([777341, -4832386020, -3784724730864000, 0, 0]), //34
EllipticCurve([-156311, 475989360, -72826372080000, 0, 0]), //34
EllipticCurve([39329, 316913520, 8437505556480, 0, 0]), //34
EllipticCurve([19629, 91880580, 1358362494720, 0, 0]), //34
EllipticCurve([41179, -327985350, -15349714380000, 0, 0]), //34
EllipticCurve([-27791, 20692560, -558699120000, 0, 0]), //34
EllipticCurve([-90591, 411651240, -35145136266240, 0, 0]), //34
EllipticCurve([57821, -19049940, -1107487311840, 0, 0]), //34
EllipticCurve([-856351, -181389600, 155373978009600, 0, 0]), //34
EllipticCurve([581031, -9446253180, -5630070804064980, 0, 0]), //34
EllipticCurve([5135, -53642400, 254962327200, 0, 0]), //34
EllipticCurve([-19317, 41091414, -659722651770, 0, 0]), //34
EllipticCurve([-79273, -449809800, 37935609102600, 0, 0]), //34
EllipticCurve([-18501, -49890390, 1032282059490, 0, 0]), //34
EllipticCurve([-26423, 5550090, -145384607550, 0, 0]), //34
EllipticCurve([32061, 186342780, 4967153143680, 0, 0]), //34
EllipticCurve([-14428, -8858850, 132882750000, 0, 0]), //34
EllipticCurve([-68135, -364439880, 26869423472640, 0, 0]), //34
EllipticCurve([21985, 96123720, 1365725813760, 0, 0]), //34
EllipticCurve([-118511, -554688240, 68160090931200, 0, 0]), //34
EllipticCurve([-51103, -290173320, 16231134827520, 0, 0]), //34
EllipticCurve([-1109861, 11531032170, -12668856769374750, 0, 0]), //34
EllipticCurve([9047, -1958196, -18115271196, 0, 0]), //34
EllipticCurve([-1052489, 13322195040, -13839429262428000, 0, 0]), //34
EllipticCurve([-85379, -59380020, 5117607643680, 0, 0]), //34
EllipticCurve([-106439, -485171232, 54028668395520, 0, 0]), //34
EllipticCurve([234953, -1751617296, -422630221178880, 0, 0]), //34
EllipticCurve([165071, 2973649140, 435731782133340, 0, 0]), //34
EllipticCurve([-1629, 64722, -102713814, 0, 0]), //34
EllipticCurve([-441789, 6282614910, -2675131146063090, 0, 0]), //34
EllipticCurve([-31981, -175094934, 6546274297458, 0, 0]), //34
EllipticCurve([-200105, -2241835596, 471585810467772, 0, 0]), //34
EllipticCurve([937, -174216, -183972096, 0, 0]), //34
EllipticCurve([35521, 168473760, 4787350364160, 0, 0]), //34
EllipticCurve([-5031, 1302720, -6169681920, 0, 0]), //34
EllipticCurve([-425129, 892417890, -377420481620910, 0, 0]), //34
EllipticCurve([-287816, 71712270, -20620863238500, 0, 0]), //34
EllipticCurve([-324011, 682369800, -219552483150000, 0, 0]), //34
EllipticCurve([234029, 626349360, 145018667320800, 0, 0]), //34
EllipticCurve([-1204591, 19879844400, -23593717411430400, 0, 0]), //34
EllipticCurve([13239, -2157078, -28855232406, 0, 0]), //34
EllipticCurve([-56251, 159039300, -8361650236800, 0, 0]), //34
EllipticCurve([-258017, 1366124760, -344669178573720, 0, 0]), //34
EllipticCurve([-761461, 13539656130, -10052598931655280, 0, 0]), //34
EllipticCurve([3607, 3936450, 9671857650, 0, 0]), //34
EllipticCurve([7409, 13581960, 71984388000, 0, 0]), //34
EllipticCurve([2383, 1025046, 1743603246, 0, 0]), //34
EllipticCurve([-38659, 74865336, -2721953886288, 0, 0]), //34
EllipticCurve([-105221, 615162210, -60369558640560, 0, 0]), //34
EllipticCurve([-18959, -56221200, 1202234140800, 0, 0]), //34
EllipticCurve([-31865, -40437306, 1336372088688, 0, 0]), //34
EllipticCurve([-1619721, 26705430180, -42791205700051380, 0, 0]), //34
EllipticCurve([-1668745, 28080724644, -46357148520721332, 0, 0]), //34
EllipticCurve([125799, -530159520, -68780245327200, 0, 0]), //34
EllipticCurve([-520501, -8449787610, 4536986710375350, 0, 0]), //34
EllipticCurve([360401, 6248124960, 2149354986240000, 0, 0]), //34
EllipticCurve([89759, 1355740980, 93951494173020, 0, 0]), //34
EllipticCurve([856661, -17641077300, -15441870039472800, 0, 0]), //34
EllipticCurve([714359, -16576524120, -12197652931936680, 0, 0]), //34
EllipticCurve([-128169, -1714833120, 242561429990880, 0, 0]), //34
EllipticCurve([-30801, -54860520, 1800796569000, 0, 0]), //34
EllipticCurve([15277, 56248920, 601769695800, 0, 0]), //34
EllipticCurve([-13289, 5616720, -72034434000, 0, 0]), //34
EllipticCurve([-450253, 6076007910, -2647480698600570, 0, 0]), //34
EllipticCurve([210571, -3773141190, -849941557600590, 0, 0]), //34
EllipticCurve([128879, 1596034440, 180988709461560, 0, 0]), //34
EllipticCurve([19201, 61725840, 835520970240, 0, 0]), //34
EllipticCurve([11111, 18670860, 139564678500, 0, 0]), //34
EllipticCurve([-7452, 729470, -5361604500, 0, 0]), //34
EllipticCurve([93916, 97203106, 9035028702700, 0, 0]), //34
EllipticCurve([-1818171, 39308434620, -70566501829824000, 0, 0]), //34
EllipticCurve([36247, -48007344, -1799267245776, 0, 0]), //34
EllipticCurve([1189081, -30392052600, -36867261758745600, 0, 0]), //34
EllipticCurve([158779, -372013950, -59784129820800, 0, 0]), //34
EllipticCurve([855629, -26497946580, -23424184776720000, 0, 0]), //34
EllipticCurve([24469, -50224200, -1318385250000, 0, 0]), //34
EllipticCurve([159601, -1087973040, -180403337600640, 0, 0]), //34
EllipticCurve([-5161, -3445050, 20239668750, 0, 0]), //34
EllipticCurve([218057, -3210790680, -738944210257920, 0, 0]), //34
EllipticCurve([-2019, -59748780, 481814161920, 0, 0]), //34
EllipticCurve([2195609, 30336317760, 66205979879424000, 0, 0]), //34
EllipticCurve([1020111, -9703233120, -9986868327330720, 0, 0]), //34
EllipticCurve([-1099381, -17448663870, 19470109028003370, 0, 0]), //34
EllipticCurve([134801, -237495440, -32398177943040, 0, 0]), //34
EllipticCurve([-286577, 1779388380, -498323053984140, 0, 0]), //34
EllipticCurve([491961, -8388783480, -4251435467664000, 0, 0]), //34
EllipticCurve([152659, 3051390690, 402627950154810, 0, 0]), //34
EllipticCurve([-143879, 1077430080, -145220335902720, 0, 0]), //34
EllipticCurve([-324169, -6583473780, 2255425698816420, 0, 0]), //34
EllipticCurve([401651, -11726482950, -5003983436838750, 0, 0]), //34
EllipticCurve([33465, 216696480, 4826264002560, 0, 0]), //34
EllipticCurve([-76001, 361638420, -25359894202500, 0, 0]), //34
EllipticCurve([779279, 1794863070, 1394967578004000, 0, 0]), //34
EllipticCurve([-22321, -22805370, 530794986750, 0, 0]), //34
EllipticCurve([-22826, -44021670, 1087159162320, 0, 0]), //34
EllipticCurve([-185369, 1460900430, -256861357204320, 0, 0]), //34
EllipticCurve([-340671, 4472135640, -1455125606000640, 0, 0]), //34
EllipticCurve([12092, 28238595, 241439987250, 0, 0]), //34
EllipticCurve([14911, 51526860, 552934734660, 0, 0]), //34
EllipticCurve([-376, -48279, 23656710, 0, 0]), //34
EllipticCurve([-473, -149682, 107771040, 0, 0]), //34
EllipticCurve([391, -35644, -15968512, 0, 0]), //34
EllipticCurve([-76519, -372289392, 30125657600640, 0, 0]), //34
EllipticCurve([-1089, -635460, 918239700, 0, 0]), //34
EllipticCurve([-4348, -3327555, 16471397250, 0, 0]), //34
EllipticCurve([-190581, 795808650, -148179570630000, 0, 0]), //34
EllipticCurve([-18451, -43536540, 888842000640, 0, 0]), //34
EllipticCurve([1082975, 6765561264, 7288288823940432, 0, 0]), //34
EllipticCurve([-522761, -5042806560, 2685400392137760, 0, 0]), //34
EllipticCurve([3955, 11010090, 15028772850, 0, 0]), //34
EllipticCurve([590615, -15932882460, -9783984796624500, 0, 0]), //34
EllipticCurve([4351, 4765860, 14655019500, 0, 0]), //34
EllipticCurve([52079, 719098380, 15574951812420, 0, 0]), //34
EllipticCurve([-113479, 509134080, -55263449579520, 0, 0]), //34
EllipticCurve([-7157, 1027950, -7202845650, 0, 0]), //34
EllipticCurve([-74377, -67286646, 5066348010570, 0, 0]), //34
EllipticCurve([68630, 64779330, 4389447400800, 0, 0]), //34
EllipticCurve([1136785, -4204442550, -4794342657535200, 0, 0]), //34
EllipticCurve([1406435, 48716437770, 66852593223015600, 0, 0]), //34
EllipticCurve([-2607785, 71856185310, -185273413353821520, 0, 0]), //34
EllipticCurve([-5402, 556710, -2946109320, 0, 0]), //34
EllipticCurve([781409, -33271196400, -27255764090880000, 0, 0]), //34
EllipticCurve([-747587, 19597312020, -14076200499229440, 0, 0]), //34
EllipticCurve([-451, 4305, -1898505, 0, 0]), //34
EllipticCurve([-210779, -4659244980, 1070806318283520, 0, 0]), //34
EllipticCurve([-190085, 548276274, -102573170168742, 0, 0]), //34
EllipticCurve([118495, 252429804, 29413878051492, 0, 0]), //34
EllipticCurve([190871, 2828654640, 495509576562000, 0, 0]), //34
EllipticCurve([-3207769, 83790047880, -266456457970746120, 0, 0]), //34
EllipticCurve([-229219, -4623428460, 1143762226148640, 0, 0]), //34
EllipticCurve([-826609, -11852437740, 9977251712716860, 0, 0]), //34
EllipticCurve([-360351, -15750518160, 6325408093056000, 0, 0]), //34
EllipticCurve([-1649621, 60154974810, -96841990072248750, 0, 0]), //34
EllipticCurve([1434911, -64757795700, -95639169524437500, 0, 0]), //34
EllipticCurve([-122399, -1228674720, 163246637998080, 0, 0]), //34
EllipticCurve([362993, -5822678160, -2191935547975680, 0, 0]), //34
EllipticCurve([-3009, -374100, 1169062500, 0, 0]), //34
EllipticCurve([-434495, 3905334864, -1660110986668032, 0, 0]), //34
EllipticCurve([-167951, 1541707560, -241764412728960, 0, 0]), //34
EllipticCurve([377103, -13326527760, -5421004941796080, 0, 0]), //34
EllipticCurve([244943, -7413700476, -1998400031808180, 0, 0]), //34
EllipticCurve([36319, 169349460, 4381917277500, 0, 0]), //34
EllipticCurve([953, 138736, 79911936, 0, 0]), //34
EllipticCurve([-158439, 1166476080, -175139384555520, 0, 0]), //34
EllipticCurve([13721, -369537840, -8845257738240, 0, 0]), //34
EllipticCurve([-5995, -1531020, 9541316640, 0, 0]), //34
EllipticCurve([82745, 42065760, 3461170732800, 0, 0]), //34
EllipticCurve([424161, 5007233400, 2065483777500000, 0, 0]), //34
EllipticCurve([926073, 44415626640, 39023214240890880, 0, 0]), //34
EllipticCurve([1199, 582862, 391683264, 0, 0]), //34
EllipticCurve([131061, 3781976220, 314660421504000, 0, 0]), //34
EllipticCurve([15535, -15026130, -245181363210, 0, 0]), //34
EllipticCurve([119701, 1502022060, 154431900120960, 0, 0]), //34
EllipticCurve([-65329, -203812290, 13899998178000, 0, 0]), //34
EllipticCurve([-1506049, -9861768360, 14918340777748200, 0, 0]), //34
EllipticCurve([3785701, 13315547700, 50364408047335200, 0, 0]), //34
EllipticCurve([3220799, 68413047300, 218967930166927500, 0, 0]), //34
EllipticCurve([-292151, 1413425160, -404827580626560, 0, 0]), //34
EllipticCurve([1621, 773892, 996772896, 0, 0]), //34
EllipticCurve([-3981481, 192359005800, -756091117172625000, 0, 0]), //34
EllipticCurve([2187319, -58485388080, -129368216298258000, 0, 0]), //34
EllipticCurve([1444049, 81797910600, 113535499912800000, 0, 0]), //34
EllipticCurve([-262379, 2615012940, -654652799451360, 0, 0]), //34
EllipticCurve([3999, 8114100, 8722657500, 0, 0]), //34
EllipticCurve([1574241, -73948580160, -119661817648988160, 0, 0]), //34
EllipticCurve([-466495, -29988196056, 15649999852136832, 0, 0]), //34
EllipticCurve([-123799, -12247259640, 2282889196896000, 0, 0]), //34
EllipticCurve([-509129, 10758709080, -5215660781347800, 0, 0]), //34
EllipticCurve([-956201, 31520329680, -28999491313842000, 0, 0]), //34
EllipticCurve([-67951, 310928160, -19302420172800, 0, 0]), //34
EllipticCurve([505399, -21354511920, -11565069793074000, 0, 0]), //34
EllipticCurve([-575849, 11254344360, -6241940740665000, 0, 0]), //34
EllipticCurve([-817, -879780, 1172746740, 0, 0]), //34
EllipticCurve([-11680, 468510, -5452519380, 0, 0]), //34
EllipticCurve([-35680, -49271586, 1822161793452, 0, 0]), //34
EllipticCurve([-195161, 450799272, -86892912075816, 0, 0]), //34
EllipticCurve([-83624, -967483770, 90608724995580, 0, 0]), //34
EllipticCurve([-1057879, -34583487120, 37750781204398080, 0, 0]), //34
EllipticCurve([10739, 46843170, 263445988080, 0, 0]), //34
EllipticCurve([-83591, -1236993912, 121126443863040, 0, 0]), //34
EllipticCurve([2799, -321090, -932445360, 0, 0]), //34
EllipticCurve([40139, 340916130, 5181925176000, 0, 0]), //34
EllipticCurve([-4361, -4481070, 23189537250, 0, 0]), //34
EllipticCurve([-201341, 2190788730, -412166228507280, 0, 0]), //34
EllipticCurve([-936337, 31468903830, -28298348831319840, 0, 0]), //34
EllipticCurve([116741, -1182341160, -148296322334160, 0, 0]), //34
EllipticCurve([31891, 152373210, 3543591371760, 0, 0]), //34
EllipticCurve([-36296, -208475190, 8544564137340, 0, 0]), //34
EllipticCurve([-9244, -22421490, 247757464500, 0, 0]), //34
EllipticCurve([-10204, -9995490, 110450164500, 0, 0]), //34
EllipticCurve([-556747, -4834208400, 2733946275550000, 0, 0]), //34
EllipticCurve([-206561, 292954200, -60074653023000, 0, 0]), //34
EllipticCurve([1477631, -624328320, -922766621884800, 0, 0]), //34
EllipticCurve([-787699, -3819158460, 3028592658780000, 0, 0]), //34
EllipticCurve([-277271, 1182071880, -322488122014080, 0, 0]), //34
EllipticCurve([-4305849, 245011199160, -1040368758973984440, 0, 0]), //34
EllipticCurve([288527, 2852351460, 792688437194220, 0, 0]), //34
EllipticCurve([-2508221, 106478842470, -262169543958572250, 0, 0]), //34
EllipticCurve([-2468199, 106877117760, -258940170875043840, 0, 0]), //34
EllipticCurve([-1032731, -47148807420, 50869791301586400, 0, 0]), //34
EllipticCurve([1150319, -29454264840, -34552650812479800, 0, 0]), //34
EllipticCurve([-606615, 10751773200, -6301743293798400, 0, 0]), //34
EllipticCurve([1632641, -112198315320, -190198584130464000, 0, 0]), //34
EllipticCurve([-1537181, 72162223770, -107209611799494750, 0, 0]), //34
EllipticCurve([973001, -54746852160, -55969677849845760, 0, 0]), //34
EllipticCurve([71351, 574548600, 34113823125000, 0, 0]), //34
EllipticCurve([485171, 15571665270, 6976121612625270, 0, 0]), //34
EllipticCurve([15359, 45919800, 384578325000, 0, 0]), //34
EllipticCurve([124967, 1570100796, 169475109819444, 0, 0]), //34
EllipticCurve([32941, 161692740, 3876745134240, 0, 0]), //34
EllipticCurve([-202199, -1095948672, 227255916625920, 0, 0]), //34
EllipticCurve([-4607, 1143408, -4939522560, 0, 0]), //34
EllipticCurve([-40609, -341080020, 16073395942500, 0, 0]), //34
EllipticCurve([-59915, -103891620, 6395568127200, 0, 0]), //34
EllipticCurve([-13551, 1327560, -17842406400, 0, 0]), //34
EllipticCurve([310751, 8803220790, 2466099059227440, 0, 0]), //34
EllipticCurve([-1707841, -63936345330, 111604726954234800, 0, 0]), //34
EllipticCurve([-659591, 11776772280, -7525074844385280, 0, 0]), //34
EllipticCurve([-172331, 542939880, -91783986714000, 0, 0]), //34
EllipticCurve([-597535, -9276627360, 5680561317150720, 0, 0]), //34
EllipticCurve([253473, 3141659040, 752791772528640, 0, 0]), //34
EllipticCurve([22087, -41375460, -967854760320, 0, 0]), //34
EllipticCurve([-134489, 339609270, -44780538732930, 0, 0]), //34
EllipticCurve([-152201, 1346383830, -190777203175680, 0, 0]), //34
EllipticCurve([-575809, 5590920720, -3156236883140880, 0, 0]), //34
EllipticCurve([-1533869, 6380323950, -9757550642890050, 0, 0]), //34
EllipticCurve([1052659, 8263757970, 8640824982413130, 0, 0]), //34
EllipticCurve([-597839, -26388222840, 16894373579516160, 0, 0]), //34
EllipticCurve([122231, 701168160, 81598444620000, 0, 0]), //34
EllipticCurve([-1040177, -55976557560, 61019429654022840, 0, 0]), //34
EllipticCurve([-419945, -34767315660, 17159652015202620, 0, 0]), //34
EllipticCurve([32503, 298645800, 6985623907800, 0, 0]), //34
EllipticCurve([869991, 51780188460, 41587517262591300, 0, 0]), //34
EllipticCurve([-1653341, 85807031310, -136980199607501250, 0, 0]), //34
EllipticCurve([671087, 32612121360, 20049377806064880, 0, 0]), //34
EllipticCurve([18831, -240720480, 1899043866720, 0, 0]), //34
EllipticCurve([1937, -7239480, 16448098560, 0, 0]), //34
EllipticCurve([-503777, 11716273296, -5588767808651664, 0, 0]), //34
EllipticCurve([-46969, -1887630360, 133283692089240, 0, 0]), //34
EllipticCurve([330521, 8713874400, 2601056652902400, 0, 0]), //34
EllipticCurve([-953, -69126420, 540637730820, 0, 0]), //34
EllipticCurve([84985, 967926960, 65788059617280, 0, 0]), //34
EllipticCurve([59567, 512220744, 23467393386360, 0, 0]), //34
EllipticCurve([-203437, 2206341774, -421091359276770, 0, 0]), //34
EllipticCurve([-49015, 136918320, -6265382323200, 0, 0]), //34
EllipticCurve([-109777, 340008900, -36203127645300, 0, 0]), //34
EllipticCurve([-6321571, 205870603860, -1294349660588592000, 0, 0]), //34
EllipticCurve([-11829, 9238530, -98297959200, 0, 0]), //34
EllipticCurve([-71479, -691046048, 55195229945856, 0, 0]), //34
EllipticCurve([-18115, -544737336, 18826122332160, 0, 0]), //34
EllipticCurve([1495789, -64926197700, -99626913027532800, 0, 0]), //34
EllipticCurve([-12511, -32568432, 483576078336, 0, 0]), //34
EllipticCurve([-5962, 2541270, -13677115140, 0, 0]), //34
EllipticCurve([46241, 463326696, 5574746806272, 0, 0]), //34
EllipticCurve([-880907, 30801312300, -25929283925635200, 0, 0]), //34
EllipticCurve([-21635, 47591544, -881490577968, 0, 0]), //34
EllipticCurve([-10999, -48186840, 678470707200, 0, 0]), //34
EllipticCurve([-29634, -21382410, 648400200840, 0, 0]), //34
EllipticCurve([-4645, -946110, 2490161520, 0, 0]), //34
EllipticCurve([8293, 2871540, 22949347680, 0, 0]), //34
EllipticCurve([-396539, 2660183820, -1033704869510880, 0, 0]), //34
EllipticCurve([-9157001, 461207583720, -4199055683034649320, 0, 0]), //34
EllipticCurve([-7067441, 310283380680, -2178549571378569480, 0, 0]), //34
EllipticCurve([-506761, 2006586960, -1007709977898960, 0, 0]), //34
EllipticCurve([-4784897, 201617161680, -955642966858253520, 0, 0]), //34
EllipticCurve([199351, -92312220, -18441304501620, 0, 0]), //34
EllipticCurve([927811, 27298763910, 24590753828891910, 0, 0]), //34
EllipticCurve([836429, 43207440276, 33816216717130848, 0, 0]), //34
EllipticCurve([425919, 10914879528, 4393621030803480, 0, 0]), //34
EllipticCurve([-909069, -14989620030, 13891465476982170, 0, 0]), //34
EllipticCurve([-1683821, 55849283490, -91979916307469190, 0, 0]), //34
EllipticCurve([2161509, 205098057780, 423872054052770400, 0, 0]), //34
EllipticCurve([6141, 2189220, 12697476000, 0, 0]), //34
EllipticCurve([997409, -35081758800, -36064048046400000, 0, 0]), //34
EllipticCurve([75729, -488804280, -39213834558720, 0, 0]), //34
EllipticCurve([-50969, -1745945640, 133643409013800, 0, 0]), //34
EllipticCurve([149353, 4237704240, 446687928529920, 0, 0]), //34
EllipticCurve([6079, -27733464, 68141121048, 0, 0]), //34
EllipticCurve([-24569, 21169200, -500122350000, 0, 0]), //34
EllipticCurve([-661111, 19244113200, -12085303089600000, 0, 0]), //34
EllipticCurve([-1119, -195742560, 2580669911040, 0, 0]), //34
EllipticCurve([-418597, -23344705566, 10869178188001770, 0, 0]), //34
EllipticCurve([-426169, -16759715700, 7718268072742500, 0, 0]), //34
EllipticCurve([389, -20418972, 74325058080, 0, 0]), //34
EllipticCurve([116549, 1624257180, 156253540716000, 0, 0]), //34
EllipticCurve([-2503, -26033280, 146619432960, 0, 0]), //34
EllipticCurve([1475711, 40728689430, 59072891149272000, 0, 0]), //34
EllipticCurve([7900169, -632588285472, -5046131449678725120, 0, 0]), //34
EllipticCurve([4341, 2641548, 10059014784, 0, 0]), //34
EllipticCurve([-13673, 8046918, -104288057280, 0, 0]), //34
EllipticCurve([1506089, -81465718752, -126799761923112960, 0, 0]), //34
EllipticCurve([22159, 129236100, 1842777549900, 0, 0]), //34
EllipticCurve([895301, 57275995140, 47057957607024000, 0, 0]), //34
EllipticCurve([8359, -43697010, 182478713760, 0, 0]), //34
EllipticCurve([2536, 596310, 1341697500, 0, 0]), //34
EllipticCurve([-432391, 9314661720, -3793824459909120, 0, 0]), //34
EllipticCurve([10537, 10454535, 97174902825, 0, 0]), //34
EllipticCurve([117401, -4462871280, -639797226700800, 0, 0]), //34
EllipticCurve([-49219, 113671380, -5299814421120, 0, 0]), //34
EllipticCurve([-2008, -105350, 216810300, 0, 0]), //34
EllipticCurve([-7909, 6466530, -43092955920, 0, 0]), //34
EllipticCurve([280391, 3778808460, 1016782886374500, 0, 0]), //34
EllipticCurve([-8152193, -266356258740, 2180376619026374340, 0, 0]), //34
EllipticCurve([6100333, -87707992356, -536236140305501280, 0, 0]), //34
EllipticCurve([-2115561, 51726082980, -108034114116451380, 0, 0]), //34
EllipticCurve([-740725, 4252458210, -3124004637103350, 0, 0]), //34
EllipticCurve([51835, 37042830, 1894851882990, 0, 0]), //34
EllipticCurve([-667759, -162100848, 108288553691136, 0, 0]), //34
EllipticCurve([-837139, 7525297780, -6228237454639200, 0, 0]), //34
EllipticCurve([-1785021, 70001608710, -121894571264418810, 0, 0]), //34
EllipticCurve([-1227221, -130673713170, 172898963475187950, 0, 0]), //34
EllipticCurve([-1106129, -100830148860, 120458653108427340, 0, 0]), //34
EllipticCurve([1424855, -62404797840, -91329109614850800, 0, 0]), //34
EllipticCurve([-254879, -3793475952, 1026969809725440, 0, 0]), //34
EllipticCurve([-89351, -764668320, 75316770846720, 0, 0]), //34
EllipticCurve([-2599349, 182563834530, -460512708506061750, 0, 0]), //34
EllipticCurve([-608031, 16009216608, -9241800563466240, 0, 0]), //34
EllipticCurve([-1051, -17402100, -24362940000, 0, 0]), //34
EllipticCurve([44071, 216507720, 6051607281720, 0, 0]), //34
EllipticCurve([-189991, 1220929248, -223478889553920, 0, 0]), //34
EllipticCurve([-69249, 111461910, -7498599995250, 0, 0]), //34
EllipticCurve([-147439, 181575240, -26513616544800, 0, 0]), //34
EllipticCurve([-43858, 38838030, -1663277472780, 0, 0]), //34
EllipticCurve([-22577, 39286830, -785422305360, 0, 0]), //34
EllipticCurve([7750339, -941951280270, -7409388770603820000, 0, 0]), //34
EllipticCurve([10663, -1722474, -18630278784, 0, 0]), //34
EllipticCurve([-42781, -134071350, 6167282100000, 0, 0]), //34
EllipticCurve([-437759, -76148490600, 43159746096230400, 0, 0]), //34
EllipticCurve([480061, 31357953900, 12842211008390400, 0, 0]), //34
EllipticCurve([119381, 2122876080, 203851298458080, 0, 0]), //34
EllipticCurve([3881, -1709840, -7181328000, 0, 0]), //34
EllipticCurve([37561, 320601554, 5152708175888, 0, 0]), //34
EllipticCurve([365049, -7035439320, -2687115693880800, 0, 0]), //34
EllipticCurve([-2706, -549822, 1587885936, 0, 0]), //34
EllipticCurve([-500999, 12317056920, -5817592324454400, 0, 0]), //34
EllipticCurve([-15857, 19463334, -277936409520, 0, 0]), //34
EllipticCurve([33195, 145859560, 3864694901760, 0, 0]), //34
EllipticCurve([-245701, -3606821790, 934166843610000, 0, 0]), //34
EllipticCurve([-8033, -196395234, -664601471856, 0, 0]), //34
EllipticCurve([-9809, -132972450, 2125431640800, 0, 0]), //34
EllipticCurve([-32205, -27704040, 914898216960, 0, 0]), //34
EllipticCurve([-5807201, 168876629460, -975655173294994500, 0, 0]), //34
EllipticCurve([7191, 36617700, 91214690700, 0, 0]), //34
EllipticCurve([544631, 29034249816, 14118978240273192, 0, 0]), //34
EllipticCurve([-21949, -17381238, 395371020786, 0, 0]), //34
EllipticCurve([-1502989, -215256354390, 351018321847418610, 0, 0]), //34
EllipticCurve([-5320605, 609946266930, -3170795299549067190, 0, 0]), //34
EllipticCurve([2970071, -323406929340, -992500614789161940, 0, 0]), //34
EllipticCurve([140771, -2418357270, -370310956968750, 0, 0]), //34
EllipticCurve([-1299, -347820, 570424800, 0, 0]), //34
EllipticCurve([-2233495, 111213942840, -242567396161009920, 0, 0]), //34
EllipticCurve([-19999, -17237520, 358540416000, 0, 0]), //34
EllipticCurve([376121, 11896785600, 4007979481497600, 0, 0]), //34
EllipticCurve([-89195, -1383356436, 140537947046112, 0, 0]), //34
EllipticCurve([-90659, -992704020, 99135394253280, 0, 0]), //34
EllipticCurve([-132719, 782056800, -98651772979200, 0, 0]), //34
EllipticCurve([-92999, 127553760, -11681883555840, 0, 0]), //34
EllipticCurve([20341, 2385168, 48251948640, 0, 0]), //34
EllipticCurve([400141, -2259305412, -916374275107200, 0, 0]), //34
EllipticCurve([-3926711, 90763019760, -354245887810805760, 0, 0]), //34
EllipticCurve([12378289, -178130916600, -2207409718885862400, 0, 0]), //34
EllipticCurve([4013291, 167641953570, 666225217114722720, 0, 0]), //34
EllipticCurve([-18473, 5134374, -93158081856, 0, 0]), //34
EllipticCurve([-4397191, -63214443600, 278928422371737600, 0, 0]), //34
EllipticCurve([9115, 467754, 4243464288, 0, 0]), //34
EllipticCurve([-138611, 238861560, -32682471808560, 0, 0]), //34
EllipticCurve([-337010, -2028465726, 696023387630928, 0, 0]), //34
EllipticCurve([-276508, -1490884395, 420653032049250, 0, 0]), //34
EllipticCurve([-313049, 2576582820, -782428328366580, 0, 0]), //34
EllipticCurve([67829, 833508340, 44009240352000, 0, 0]), //34
EllipticCurve([-176739, -8223844200, 1757846697750000, 0, 0]), //34
EllipticCurve([59417, -125386800, -7694235595200, 0, 0]), //34
EllipticCurve([-99059, -1625010660, 183301202448000, 0, 0]), //34
EllipticCurve([-309881, 5259179310, -1521459537665760, 0, 0]), //34
EllipticCurve([2107, 717570, 1084965840, 0, 0]), //34
EllipticCurve([-1396, -12237750, -15297187500, 0, 0]), //34
EllipticCurve([-36219, -306184620, 13050813242880, 0, 0]), //34
EllipticCurve([-2929, -3035970, 11050930800, 0, 0]), //34
EllipticCurve([3867387, 35986726230, 138864751481620710, 0, 0]), //34
EllipticCurve([-147487, 625485000, -88848893280000, 0, 0]), //34
EllipticCurve([-85061, 76627950, -6445253502450, 0, 0]), //34
EllipticCurve([238879, -668790540, -161442692403300, 0, 0]), //34
EllipticCurve([189011, 4583645430, 763749919773750, 0, 0]), //34
EllipticCurve([2033983, 145585603800, 284987750249802600, 0, 0]), //34
EllipticCurve([-1671641, -187628835240, 334369782333334440, 0, 0]), //34
EllipticCurve([-359031, -5626254480, 2115111604193280, 0, 0]), //34
EllipticCurve([365581, -4819964100, -1813270494420000, 0, 0]), //34
EllipticCurve([-1221369, -104946718800, 137120129435797200, 0, 0]), //34
EllipticCurve([-15049, -27218240, 460124347200, 0, 0]), //34
EllipticCurve([282589, -6586622700, -1979938783620000, 0, 0]), //34
EllipticCurve([-2396281, 169017042012, -391810743332084076, 0, 0]), //34
EllipticCurve([1641, 838488, 778116864, 0, 0]), //34
EllipticCurve([333951, -12330918600, -4470586869348600, 0, 0]), //34
EllipticCurve([457679, 20596397328, 8266878977526000, 0, 0]), //34
EllipticCurve([13551, -1808425320, -72465410997720, 0, 0]), //34
EllipticCurve([208061, -10340722260, -2521068086988000, 0, 0]), //34
EllipticCurve([-833, -93771840, -492020844480, 0, 0]), //34
EllipticCurve([-127769, -4114108152, 625940984786040, 0, 0]), //34
EllipticCurve([-555641, -11123603040, 6389675676252000, 0, 0]), //34
EllipticCurve([81247, 886535496, 54503315758584, 0, 0]), //34
EllipticCurve([23911, -64588680, -580716821880, 0, 0]), //34
EllipticCurve([-5611, -994140, 5766012000, 0, 0]), //32
EllipticCurve([9925, 7040124, 65388671712, 0, 0]), //32
EllipticCurve([-44329, 48831510, -2105614711200, 0, 0]), //32
EllipticCurve([451, -32214, -16332498, 0, 0]), //32
EllipticCurve([5743, 8118264, 36166866120, 0, 0]), //32
EllipticCurve([57401, -93117840, -5482778419200, 0, 0]), //32
EllipticCurve([-28545, 28913430, -793384519200, 0, 0]), //32
EllipticCurve([-108905, 245137464, -26071104708792, 0, 0]), //32
EllipticCurve([-21161, -61760160, 1459083780000, 0, 0]), //32
EllipticCurve([74689, -288851640, -22530427920000, 0, 0]), //32
EllipticCurve([5629, 4886100, 20052554400, 0, 0]), //32
EllipticCurve([-59111, 46764960, -2720598312960, 0, 0]), //32
EllipticCurve([-17965, -35586810, 706576112550, 0, 0]), //32
EllipticCurve([-46259, 66329172, -2965709938464, 0, 0]), //32
EllipticCurve([-33407, -71000160, 2508293652480, 0, 0]), //32
EllipticCurve([28759, 68567100, 1774173712500, 0, 0]), //32
EllipticCurve([6191, 5819190, 28519850190, 0, 0]), //32
EllipticCurve([16241, 24109680, 345636372480, 0, 0]), //32
EllipticCurve([27469, 102522420, 2303063642880, 0, 0]), //32
EllipticCurve([-299451, -120059940, 36003574807200, 0, 0]), //32
EllipticCurve([-12097, -15540456, 205522530600, 0, 0]), //32
EllipticCurve([62009, 392498496, 21904556064768, 0, 0]), //32
EllipticCurve([23721, -2641380, -62933519880, 0, 0]), //32
EllipticCurve([-9584, -17517990, 197077387500, 0, 0]), //32
EllipticCurve([8441, 15494472, 61482064896, 0, 0]), //32
EllipticCurve([-22067, 14178120, -301639503000, 0, 0]), //32
EllipticCurve([165499, -1029004470, -175783804605630, 0, 0]), //32
EllipticCurve([-881, -33176880, 217673509680, 0, 0]), //32
EllipticCurve([-5415, -41709360, 421765048320, 0, 0]), //32
EllipticCurve([129167, -1328315604, -183067128227676, 0, 0]), //32
EllipticCurve([-63929, -201170640, 13443228018000, 0, 0]), //32
EllipticCurve([21491, -104506710, -2583928404750, 0, 0]), //32
EllipticCurve([199, -5469600, -8614620000, 0, 0]), //32
EllipticCurve([-81301, -432276390, 37521590652000, 0, 0]), //32
EllipticCurve([-93929, 350011470, -31299425693280, 0, 0]), //32
EllipticCurve([-26044, 18897210, -477532496700, 0, 0]), //32
EllipticCurve([-95623, -911503824, 94738061451264, 0, 0]), //32
EllipticCurve([321, -23249688, 116062442496, 0, 0]), //32
EllipticCurve([52027, -294522774, -16582810267296, 0, 0]), //32
EllipticCurve([-45609, -98494770, 4688351052000, 0, 0]), //32
EllipticCurve([-23849, 14958510, -346798095840, 0, 0]), //32
EllipticCurve([-3676, -698610, 2689648500, 0, 0]), //32
EllipticCurve([-636971, -791447580, 505165161362400, 0, 0]), //32
EllipticCurve([705151, -169293600, -119415473100000, 0, 0]), //32
EllipticCurve([-244441, 883881000, -212683865625000, 0, 0]), //32
EllipticCurve([46261, 325633980, 12777877375200, 0, 0]), //32
EllipticCurve([-112233, 345767760, -37672434755280, 0, 0]), //32
EllipticCurve([-150641, 765758700, -111130731337500, 0, 0]), //32
EllipticCurve([-73631, -945366240, 79501519319040, 0, 0]), //32
EllipticCurve([91639, -1006976880, -101059192699920, 0, 0]), //32
EllipticCurve([-73151, 295344720, -20159049208320, 0, 0]), //32
EllipticCurve([52919, 266311188, 12376812462300, 0, 0]), //32
EllipticCurve([-59719, 96607800, -5603252400000, 0, 0]), //32
EllipticCurve([-56257, 161457240, -8552228545560, 0, 0]), //32
EllipticCurve([56206, -6539610, -368284676760, 0, 0]), //32
EllipticCurve([-493099, -2515112460, 1253532050064000, 0, 0]), //32
EllipticCurve([-236415, 1391600280, -319555955496960, 0, 0]), //32
EllipticCurve([-12884, -7782390, 105062265000, 0, 0]), //32
EllipticCurve([23169, 71340360, 1305813949440, 0, 0]), //32
EllipticCurve([891161, 6661162200, 5888467384800000, 0, 0]), //32
EllipticCurve([92989, 8503740, 790031460960, 0, 0]), //32
EllipticCurve([-665999, 3948043440, -2603813609548800, 0, 0]), //32
EllipticCurve([-131111, 262998000, -33857310528000, 0, 0]), //32
EllipticCurve([389551, 4942605360, 1863634064014800, 0, 0]), //32
EllipticCurve([-3911, 76728, -298318464, 0, 0]), //32
EllipticCurve([419163, -6753152406, -2927390270714910, 0, 0]), //32
EllipticCurve([-119359, -594976200, 73777048800000, 0, 0]), //32
EllipticCurve([-29935, 61608624, -1683640476672, 0, 0]), //32
EllipticCurve([-108401, 420147420, -43771378363020, 0, 0]), //32
EllipticCurve([412271, 4230600990, 1704086078772000, 0, 0]), //32
EllipticCurve([-152369, 589659750, -87118690104000, 0, 0]), //32
EllipticCurve([414299, -8274705390, -3574540333193760, 0, 0]), //32
EllipticCurve([2939, -1926030, -6209520720, 0, 0]), //32
EllipticCurve([-64709, 242670330, -14624284767120, 0, 0]), //32
EllipticCurve([-1235729, 17031323400, -20797442912118600, 0, 0]), //32
EllipticCurve([-117299, 87433500, -10179357804000, 0, 0]), //32
EllipticCurve([-578089, 6825034260, -3855796280152740, 0, 0]), //32
EllipticCurve([437521, -3201662640, -1421538212160000, 0, 0]), //32
EllipticCurve([-29929, -41599740, 1311431803500, 0, 0]), //32
EllipticCurve([132199, 1057787640, 130149133437960, 0, 0]), //32
EllipticCurve([-193621, -2820563262, 582827089643370, 0, 0]), //32
EllipticCurve([78259, 703873170, 46757590809930, 0, 0]), //32
EllipticCurve([-63561, 247530660, -14536238008500, 0, 0]), //32
EllipticCurve([-96577, -1656194760, 182964803721480, 0, 0]), //32
EllipticCurve([13415, -1476930, -19968093600, 0, 0]), //32
EllipticCurve([-203999, 542744280, -109202320113120, 0, 0]), //32
EllipticCurve([-269063, -3894622200, 1103704774502400, 0, 0]), //32
EllipticCurve([-23843, 17378250, -399143646000, 0, 0]), //32
EllipticCurve([355351, 8687191590, 2870943076663200, 0, 0]), //32
EllipticCurve([-126581, 788469690, -93840508625040, 0, 0]), //32
EllipticCurve([14599, 25029270, 243284504400, 0, 0]), //32
EllipticCurve([-270491, 2955561180, -763527852996480, 0, 0]), //32
EllipticCurve([-38035, 99065460, -3439552771200, 0, 0]), //32
EllipticCurve([-36341, 29258970, -1038576399120, 0, 0]), //32
EllipticCurve([386249, -1153544832, -448867365027840, 0, 0]), //32
EllipticCurve([-1431017, 9996845040, -14232878166714480, 0, 0]), //32
EllipticCurve([-819087, -4371188640, 3605216512235520, 0, 0]), //32
EllipticCurve([-354559, -6815078424, 2546440422970752, 0, 0]), //32
EllipticCurve([-545593, -9587768904, 5402909120550984, 0, 0]), //32
EllipticCurve([317249, -1291951584, -414416725696512, 0, 0]), //32
EllipticCurve([46121, 327757320, 13036875160320, 0, 0]), //32
EllipticCurve([-91711, -3438324120, 409848235104000, 0, 0]), //32
EllipticCurve([858311, -24251996340, -21440001616373340, 0, 0]), //32
EllipticCurve([16879, -17150364, -300525828372, 0, 0]), //32
EllipticCurve([184955, 2264750334, 386712913781502, 0, 0]), //32
EllipticCurve([-1721, -15515220, 82618546500, 0, 0]), //32
EllipticCurve([139831, 1614401880, 203051396457000, 0, 0]), //32
EllipticCurve([1231, -14253960, 39127120200, 0, 0]), //32
EllipticCurve([-154755, 563422860, -85031778031200, 0, 0]), //32
EllipticCurve([-1929, -12293040, 49479486000, 0, 0]), //32
EllipticCurve([-472211, -324032280, 153243290051280, 0, 0]), //32
EllipticCurve([-2006735, 28553440344, -56872970904701952, 0, 0]), //32
EllipticCurve([7567, 6852054, 47176391790, 0, 0]), //32
EllipticCurve([-905051, -14515789860, 13377751934976000, 0, 0]), //32
EllipticCurve([-97121, -115838250, 11409604272000, 0, 0]), //32
EllipticCurve([-181721, 1150200750, -200245349772000, 0, 0]), //32
EllipticCurve([-114239, 328999440, -36553153781760, 0, 0]), //32
EllipticCurve([9487, 21892780, 154825740160, 0, 0]), //32
EllipticCurve([-103181, 617799930, -59293966081680, 0, 0]), //32
EllipticCurve([-28937, -146669250, 4829525064000, 0, 0]), //32
EllipticCurve([-24161, -23203770, 581393661120, 0, 0]), //32
EllipticCurve([-97199, 120932280, -11597889381120, 0, 0]), //32
EllipticCurve([322991, 2039921520, 647615924875920, 0, 0]), //32
EllipticCurve([13199, -3835020, -51676894500, 0, 0]), //32
EllipticCurve([-210719, 1199876160, -244659548528640, 0, 0]), //32
EllipticCurve([17849, -11156288, -205632700416, 0, 0]), //32
EllipticCurve([-4823, 331296, -1569017856, 0, 0]), //32
EllipticCurve([-79409, -2491583220, 256107347600580, 0, 0]), //32
EllipticCurve([18359, 24887568, 422267366256, 0, 0]), //32
EllipticCurve([-460121, 6499568160, -2885554779881760, 0, 0]), //32
EllipticCurve([-63871, 224614200, -13318723603200, 0, 0]), //32
EllipticCurve([62143, -149632164, -9614016169164, 0, 0]), //32
EllipticCurve([670051, -20010460470, -13951713259353870, 0, 0]), //32
EllipticCurve([-19801, -188467020, 5217709448700, 0, 0]), //32
EllipticCurve([140975, 2356705260, 281586214580580, 0, 0]), //32
EllipticCurve([7063, 13519260, 26646461460, 0, 0]), //32
EllipticCurve([-270521, 3405131280, -871853218062480, 0, 0]), //32
EllipticCurve([-82679, 387199680, -29885620101120, 0, 0]), //32
EllipticCurve([6301, -3626700, -8617039200, 0, 0]), //32
EllipticCurve([-15265, 25128600, -267192403800, 0, 0]), //32
EllipticCurve([-15721, -3157665, 50285815125, 0, 0]), //32
EllipticCurve([546031, 1649956770, 896099771570850, 0, 0]), //32
EllipticCurve([-1953695, -19728869160, 38750655649305600, 0, 0]), //32
EllipticCurve([-336025, 1319442150, -437720974936050, 0, 0]), //32
EllipticCurve([-36499, -3151389780, 239505623280000, 0, 0]), //32
EllipticCurve([5249, -1929585, -10660957125, 0, 0]), //32
EllipticCurve([-686843, 15908416524, -10514826985703040, 0, 0]), //32
EllipticCurve([-161849, 1303890390, -198274788264960, 0, 0]), //32
EllipticCurve([92767, -1181987730, -120761322398640, 0, 0]), //32
EllipticCurve([-8529, -47082420, 565224452100, 0, 0]), //32
EllipticCurve([-198151, 1991513160, -371409238287360, 0, 0]), //32
EllipticCurve([-5191, -14616720, 102317040000, 0, 0]), //32
EllipticCurve([-28061, -28598430, 829812044880, 0, 0]), //32
EllipticCurve([85489, 571057200, 45721123660800, 0, 0]), //32
EllipticCurve([-30865, -7578396, 235816948332, 0, 0]), //32
EllipticCurve([-33029, -1426230, 47172557250, 0, 0]), //32
EllipticCurve([-129361, 321406140, -40601630635500, 0, 0]), //32
EllipticCurve([-2195265, 44741817120, -97268039291623200, 0, 0]), //32
EllipticCurve([60899, 172369330, 10002419850570, 0, 0]), //32
EllipticCurve([81071, 198883300, 15666236424300, 0, 0]), //32
EllipticCurve([-50527, 40748136, -2017195724544, 0, 0]), //32
EllipticCurve([1609139, -57086871930, -93725740116521370, 0, 0]), //32
EllipticCurve([-1511981, 45326415750, -67054766300156250, 0, 0]), //32
EllipticCurve([-6713, 964440, -6327690840, 0, 0]), //32
EllipticCurve([-36397, -2412785034, 173332064057526, 0, 0]), //32
EllipticCurve([-163787, 623275884, -99549624192480, 0, 0]), //32
EllipticCurve([886835, -36625927950, -33839903488627350, 0, 0]), //32
EllipticCurve([140431, -2415084672, -370993231889280, 0, 0]), //32
EllipticCurve([3247, -38632440, -244427447880, 0, 0]), //32
EllipticCurve([-290661, 3513960450, -974108490304950, 0, 0]), //32
EllipticCurve([-19913, -115804080, 2785898752560, 0, 0]), //32
EllipticCurve([196615, 2623718790, 484548386137200, 0, 0]), //32
EllipticCurve([-8961, -2722482, 25177513536, 0, 0]), //32
EllipticCurve([162235, 2336227530, 348191351071200, 0, 0]), //32
EllipticCurve([148759, -482019930, -73124351460720, 0, 0]), //32
EllipticCurve([14408, 40247415, 449885604870, 0, 0]), //32
EllipticCurve([5959, 4137210, 16420586490, 0, 0]), //32
EllipticCurve([-11681, 4412010, -49727764710, 0, 0]), //32
EllipticCurve([11181, -141327420, -2342643313920, 0, 0]), //32
EllipticCurve([-2954939, -17366583300, 51422453151300000, 0, 0]), //32
EllipticCurve([165751, -534413880, -90225629774280, 0, 0]), //32
EllipticCurve([-1467437, -39979689750, 59776792540715250, 0, 0]), //32
EllipticCurve([-552407, -22555172640, 13355549264977920, 0, 0]), //32
EllipticCurve([-604343, -8815329600, 5463529718169600, 0, 0]), //32
EllipticCurve([-1249631, 30630295080, -37447373553004800, 0, 0]), //32
EllipticCurve([64041, -88402440, -5751109136640, 0, 0]), //32
EllipticCurve([-275461, -5022769290, 1477452609422790, 0, 0]), //32
EllipticCurve([-220031, 2066337000, -431153613072000, 0, 0]), //32
EllipticCurve([-8849, -1468174260, 65076824074500, 0, 0]), //32
EllipticCurve([-207311, 1984492440, -388357232538240, 0, 0]), //32
EllipticCurve([-669561, 16706183340, -10715696824126140, 0, 0]), //32
EllipticCurve([40343, -602084616, -30257762377080, 0, 0]), //32
EllipticCurve([391691, 10285843230, 3716902595436030, 0, 0]), //32
EllipticCurve([63131, -747197610, -53219149772250, 0, 0]), //32
EllipticCurve([-13039, -899635680, 32012636037120, 0, 0]), //32
EllipticCurve([-449569, -11304528420, 5341943600342580, 0, 0]), //32
EllipticCurve([-302441, -2671552380, 830374582303980, 0, 0]), //32
EllipticCurve([-64727, -275740080, 18900328043520, 0, 0]), //32
EllipticCurve([-7631, -39682440, 51428442240, 0, 0]), //32
EllipticCurve([-91071, 161963760, -14449758812160, 0, 0]), //32
EllipticCurve([-22871, -18130320, 428165637120, 0, 0]), //32
EllipticCurve([106421, 49929880, 5290869664080, 0, 0]), //32
EllipticCurve([1602421, -20593499220, -33254712036443520, 0, 0]), //32
EllipticCurve([-3906739, 90026553540, -349519091463696000, 0, 0]), //32
EllipticCurve([-290609, 2003067150, -565634114085600, 0, 0]), //32
EllipticCurve([-10955, 4704180, -48923472000, 0, 0]), //32
EllipticCurve([757011, 17933462250, 13181094753750000, 0, 0]), //32
EllipticCurve([1699, 1086690, 1243173360, 0, 0]), //32
EllipticCurve([-266129, 2298553590, -587841289320960, 0, 0]), //32
EllipticCurve([649021, 23741778060, 14564156333126400, 0, 0]), //32
EllipticCurve([4471, 1521390, 6170757840, 0, 0]), //32
EllipticCurve([-493089, 4916575950, -2373054214330800, 0, 0]), //32
EllipticCurve([-5683, -18614820, 158449347840, 0, 0]), //32
EllipticCurve([-113499, 261521040, -29052372333600, 0, 0]), //32
EllipticCurve([2864819, 80027514450, 227139613410487050, 0, 0]), //32
EllipticCurve([-189281, 1067502540, -194632400605500, 0, 0]), //32
EllipticCurve([-332981, 1906763430, -623540243061450, 0, 0]), //32
EllipticCurve([220151, 1635236460, 346989000629700, 0, 0]), //32
EllipticCurve([-420097, 3233236860, -1332316679663340, 0, 0]), //32
EllipticCurve([501073, 9226867650, 4453885905218750, 0, 0]), //32
EllipticCurve([-3062249, 137894846880, -415750894920496800, 0, 0]), //32
EllipticCurve([119279, -211595400, -25589289699000, 0, 0]), //32
EllipticCurve([-743231, -11358408600, 8626211561721600, 0, 0]), //32
EllipticCurve([51139, 184432950, 8684763182550, 0, 0]), //32
EllipticCurve([-1458889, 51757676880, -73483945146240720, 0, 0]), //32
EllipticCurve([-13081, -10736180, 149930753700, 0, 0]), //32
EllipticCurve([299415, -3860198160, -1196750214157680, 0, 0]), //32
EllipticCurve([-442617, -5555790240, 2525401120962720, 0, 0]), //32
EllipticCurve([1479679, -70946831340, -108147021937984260, 0, 0]), //32
EllipticCurve([5693, -1188572, -6988803360, 0, 0]), //32
EllipticCurve([15573, -11597600, -188403012000, 0, 0]), //32
EllipticCurve([536071, 17585868300, 8771321117859300, 0, 0]), //32
EllipticCurve([3799, 1278360, 4314465000, 0, 0]), //32
EllipticCurve([-302701, -2538323550, 788593668896250, 0, 0]), //32
EllipticCurve([-14039, -174513240, 3668966357760, 0, 0]), //32
EllipticCurve([-33001, -362603280, 14803278906000, 0, 0]), //32
EllipticCurve([-59939, 64317660, -3783422031840, 0, 0]), //32
EllipticCurve([-113224, 325461906, -35754594069348, 0, 0]), //32
EllipticCurve([-1059229, 21943274850, -22733232744600000, 0, 0]), //32
EllipticCurve([182701, -514337040, -95237732348640, 0, 0]), //32
EllipticCurve([1211039, 78960265230, 90420873966543120, 0, 0]), //32
EllipticCurve([-107681, -429928770, 48227689703520, 0, 0]), //32
EllipticCurve([833, 202740, 118602900, 0, 0]), //32
EllipticCurve([429209, -8175749400, -3639712820889600, 0, 0]), //32
EllipticCurve([-22609, -407002440, 14232468324360, 0, 0]), //32
EllipticCurve([-9871, 4905900, -45379575000, 0, 0]), //32
EllipticCurve([-1238761, 36776237550, -44401275538666800, 0, 0]), //32
EllipticCurve([115721, 886641840, 94743000455040, 0, 0]), //32
EllipticCurve([116975, -1190815626, -149419972303602, 0, 0]), //32
EllipticCurve([1991, -12835242, -44153232480, 0, 0]), //32
EllipticCurve([-493849, 10793163150, -5061993517350000, 0, 0]), //32
EllipticCurve([45321, -355162080, -18246807022080, 0, 0]), //32
EllipticCurve([-12778, -11025630, 149419337760, 0, 0]), //32
EllipticCurve([8633, 1781920, 15053660160, 0, 0]), //32
EllipticCurve([4810571, 162521137350, 776480650860979350, 0, 0]), //32
EllipticCurve([4255085, 190926934380, 804084965602682400, 0, 0]), //32
EllipticCurve([-271571, 809560740, -217007613721440, 0, 0]), //32
EllipticCurve([-4468279, 203376253080, -898923038613600000, 0, 0]), //32
EllipticCurve([2314879, -90014424720, -211585656386214000, 0, 0]), //32
EllipticCurve([-49573, 75755134, -3619201526850, 0, 0]), //32
EllipticCurve([-40853, 29820006, -1194917460426, 0, 0]), //32
EllipticCurve([-2844293, 162092245770, -451273078928214270, 0, 0]), //32
EllipticCurve([-207689, -3334757400, 747949402488600, 0, 0]), //32
EllipticCurve([37739, 282204930, 6706600161450, 0, 0]), //32
EllipticCurve([-634831, -20103274800, 13348574467200000, 0, 0]), //32
EllipticCurve([4209, -82841520, 524883870720, 0, 0]), //32
EllipticCurve([181219, -5940204270, -1225755210910230, 0, 0]), //32
EllipticCurve([63401, -1844256960, -150373335490560, 0, 0]), //32
EllipticCurve([121751, 1648714980, 169769830205580, 0, 0]), //32
EllipticCurve([-12351, -208752960, 4328701378560, 0, 0]), //32
EllipticCurve([-294233, 4034252376, -1124430856491096, 0, 0]), //32
EllipticCurve([-84149, 250612470, -20279310459930, 0, 0]), //32
EllipticCurve([-32122, 12993435, -411294191490, 0, 0]), //32
EllipticCurve([-270995, 1000729884, -267363001648512, 0, 0]), //32
EllipticCurve([-70348, -189273630, 13818489179040, 0, 0]), //32
EllipticCurve([1206609, 14446239600, 17263256322000000, 0, 0]), //32
EllipticCurve([-10538, -464646, 4917813264, 0, 0]), //32
EllipticCurve([-120679, 417102840, -48642533200800, 0, 0]), //32
EllipticCurve([-2720689, 118926878070, -318127496007200880, 0, 0]), //32
EllipticCurve([315829, 3668025060, 1112379951795840, 0, 0]), //32
EllipticCurve([-303401, 3542696430, -1024887906413280, 0, 0]), //32
EllipticCurve([146861, 1635532668, 217983793991040, 0, 0]), //32
EllipticCurve([-222759, -20419286160, 5906891100364800, 0, 0]), //32
EllipticCurve([-245321, 3042617790, -700581001854240, 0, 0]), //32
EllipticCurve([-171011, 548458560, -91960046755200, 0, 0]), //32
EllipticCurve([-937, -156580710, 1951465388730, 0, 0]), //32
EllipticCurve([-118823, -360143784, 43835260813344, 0, 0]), //32
EllipticCurve([-3251, -170689860, 2310457944960, 0, 0]), //32
EllipticCurve([1483, 340938, 368213040, 0, 0]), //32
EllipticCurve([995, -14333550, 39101924400, 0, 0]), //32
EllipticCurve([-24401, 37003890, -835362816750, 0, 0]), //32
EllipticCurve([20481, 28184520, 313862814720, 0, 0]), //32
EllipticCurve([-678727, -660940280, 449259614643840, 0, 0]), //32
EllipticCurve([59743, 613575600, 31581349707600, 0, 0]), //32
EllipticCurve([-6448243, 263466463260, -1687570144594894560, 0, 0]), //32
EllipticCurve([5124159, -87479999880, -449671606303166520, 0, 0]), //32
EllipticCurve([-2021425, -5051679360, 10225169864407680, 0, 0]), //32
EllipticCurve([353071, 2655106020, 917740050919020, 0, 0]), //32
EllipticCurve([307199, 1846988052, 556732067550204, 0, 0]), //32
EllipticCurve([99089, 1312766520, 114977342887680, 0, 0]), //32
EllipticCurve([2041391, -96361508880, -201026970787734000, 0, 0]), //32
EllipticCurve([-31327, -61058592, 2032029941760, 0, 0]), //32
EllipticCurve([351191, -5771968020, -2114127586525500, 0, 0]), //32
EllipticCurve([-3394417, 239349903840, -794324063426404320, 0, 0]), //32
EllipticCurve([1323625, -59354633520, -80923632504099840, 0, 0]), //32
EllipticCurve([-2637265, 176984528040, -453948500892436200, 0, 0]), //32
EllipticCurve([103711, 2506287840, 125752992372000, 0, 0]), //32
EllipticCurve([102647, 2752118460, 116742112954740, 0, 0]), //32
EllipticCurve([-268379, 3508438500, -885894755004000, 0, 0]), //32
EllipticCurve([-1758929, 93960086220, -159762683602021500, 0, 0]), //32
EllipticCurve([-1201847, 49262487120, -56949011510307840, 0, 0]), //32
EllipticCurve([56039, 676564020, 14653700109180, 0, 0]), //32
EllipticCurve([251679, -6285258672, -1704656430726480, 0, 0]), //32
EllipticCurve([-253139, 3283405020, -779427817267680, 0, 0]), //32
EllipticCurve([-82447, 457324560, -34449344455680, 0, 0]), //32
EllipticCurve([-16793, 34508188, -434251037792, 0, 0]), //32
EllipticCurve([-455089, 8533056180, -3705641774232420, 0, 0]), //32
EllipticCurve([235, -1873326, 1848972762, 0, 0]), //32
EllipticCurve([-599, -1152624, 1438474752, 0, 0]), //32
EllipticCurve([-838951, 11026895880, -9085456483783680, 0, 0]), //32
EllipticCurve([-348521, 1751432670, -599998798357920, 0, 0]), //32
EllipticCurve([-394769, 3596467110, -1380698109397440, 0, 0]), //32
EllipticCurve([7951, 1439550, 11193940800, 0, 0]), //32
EllipticCurve([-241241, 38229510, -9215452762560, 0, 0]), //32
EllipticCurve([49061, 6788760, 332309802000, 0, 0]), //32
EllipticCurve([-14703, 3458004, -49968157800, 0, 0]), //32
EllipticCurve([-12209, 2679270, -32094975330, 0, 0]), //32
EllipticCurve([-4090991, 338118257400, -1353555008023680000, 0, 0]), //32
EllipticCurve([50831, 531850440, 18290868482040, 0, 0]), //32
EllipticCurve([-5788, 1462650, -8027023200, 0, 0]), //32
EllipticCurve([-8359, -37277460, 423993830040, 0, 0]), //32
EllipticCurve([-212849, 2591226870, -513436056929280, 0, 0]), //32
EllipticCurve([-103589, -1114459038, 125657485452576, 0, 0]), //32
EllipticCurve([-67099, -92511980, 6335127878420, 0, 0]), //32
EllipticCurve([-2577671, 26446811160, -67892561014037760, 0, 0]), //32
EllipticCurve([-209969, 113371440, -23740999878960, 0, 0]), //32
EllipticCurve([-3106601, -16991782080, 52885647340344000, 0, 0]), //32
EllipticCurve([1492319, 53166271620, 77576980405335180, 0, 0]), //32
EllipticCurve([-16919, 5997552, -99031578624, 0, 0]), //32
EllipticCurve([755609, 22831492320, 16511735245824000, 0, 0]), //32
EllipticCurve([-754481, 9561542760, -7088172440385960, 0, 0]), //32
EllipticCurve([-88569, -216441960, 19788206193000, 0, 0]), //32
EllipticCurve([-1362257, -86066990856, 122313673720050120, 0, 0]), //32
EllipticCurve([132551, -649949300, -88946211654300, 0, 0]), //32
EllipticCurve([-1394449, -89419981560, 130024611566598840, 0, 0]), //32
EllipticCurve([328311, -7936127472, -2759034396278160, 0, 0]), //32
EllipticCurve([-6259, -1099409220, 41997432204000, 0, 0]), //32
EllipticCurve([-754625, 22273259184, -16051380143763888, 0, 0]), //32
EllipticCurve([-391863, -38354709120, 17988051739607040, 0, 0]), //32
EllipticCurve([-69611, -5866926780, 679390121124000, 0, 0]), //32
EllipticCurve([54969, 631313760, 20848505610240, 0, 0]), //32
EllipticCurve([-60749, -4399443090, 441523709069310, 0, 0]), //32
EllipticCurve([-400521, -24360330540, 10987995053702940, 0, 0]), //32
EllipticCurve([95007, -3468683400, -412103868703800, 0, 0]), //32
EllipticCurve([41999, 184701348, 4838251810860, 0, 0]), //32
EllipticCurve([3305, -13030416, 5837626368, 0, 0]), //32
EllipticCurve([-5291, -92264100, 1016381325600, 0, 0]), //32
EllipticCurve([-5353, -2316860, 13282558380, 0, 0]), //32
EllipticCurve([194289, -342234420, -67075892913480, 0, 0]), //32
EllipticCurve([321821, 3222270100, 1005348271200000, 0, 0]), //32
EllipticCurve([-7626, -473970, 3649569000, 0, 0]), //32
EllipticCurve([-332404, -5902131690, 2066749453887300, 0, 0]), //32
EllipticCurve([109649, -355380480, -40051380096000, 0, 0]), //32
EllipticCurve([-5174303, 508836346200, -2579775851089382400, 0, 0]), //32
EllipticCurve([-97049, -734864610, 77354788307040, 0, 0]), //32
EllipticCurve([-294979, -3561636000, 1090751025000000, 0, 0]), //32
EllipticCurve([-95443, 609748860, -53189612555520, 0, 0]), //32
EllipticCurve([-271797, 2641108470, -689519470479840, 0, 0]), //32
EllipticCurve([-29599, 25644528, -735279906816, 0, 0]), //32
EllipticCurve([-285827, 1385702604, -389105291203200, 0, 0]), //32
EllipticCurve([-2089, -2099754, 5728128912, 0, 0]), //32
EllipticCurve([693271, 1685304180, 1164361490224380, 0, 0]), //32
EllipticCurve([-16927, 10482880, -169067888640, 0, 0]), //32
EllipticCurve([-9600805, 397249905690, -3796693330387550670, 0, 0]), //32
EllipticCurve([-5730121, 190343574960, -1083958121785585200, 0, 0]), //32
EllipticCurve([-6738121, -277059136200, 1878634105396125000, 0, 0]), //32
EllipticCurve([519737, 13447613256, 6612783132958464, 0, 0]), //32
EllipticCurve([-1459801, -9192146040, 13481578260251640, 0, 0]), //32
EllipticCurve([-430211, 5226351180, -2172364226074080, 0, 0]), //32
EllipticCurve([-2064137, -196413366240, 423971803551310560, 0, 0]), //32
EllipticCurve([-14567, 11188800, -151809638400, 0, 0]), //32
EllipticCurve([162119, -1779126720, -303118714920000, 0, 0]), //32
EllipticCurve([30751, 298242696, 5966941618872, 0, 0]), //32
EllipticCurve([-174769, -11040177720, 2509487596644600, 0, 0]), //32
EllipticCurve([2488999, -258577837980, -668118330751645620, 0, 0]), //32
EllipticCurve([36559, -1332884700, -72875470972500, 0, 0]), //32
EllipticCurve([-123719, -1141784280, 150715524960000, 0, 0]), //32
EllipticCurve([616823, -30317311080, -19999208378966040, 0, 0]), //32
EllipticCurve([745471, -45367901700, -36211343467790700, 0, 0]), //32
EllipticCurve([-647441, -37736171760, 26363432995830000, 0, 0]), //32
EllipticCurve([-66551, -100560600, 6838120800000, 0, 0]), //32
EllipticCurve([-32189, 56289870, -1696295232450, 0, 0]), //32
EllipticCurve([-265833, 2470775580, -631813553847840, 0, 0]), //32
EllipticCurve([169831, -6808529700, -1351704209870700, 0, 0]), //32
EllipticCurve([-393353, 7192057536, -2680343194574016, 0, 0]), //32
EllipticCurve([-311241, 2530840620, -765885519265020, 0, 0]), //32
EllipticCurve([-4849, -66028200, 635521425000, 0, 0]), //32
EllipticCurve([65509, -21219660, -1396762899840, 0, 0]), //32
EllipticCurve([1763871, 18452633430, 32373300089592000, 0, 0]), //32
EllipticCurve([143142, 376560030, 52915721655720, 0, 0]), //32
EllipticCurve([-3446173, -280723833390, 990425125269259680, 0, 0]), //32
EllipticCurve([1827661, 94318229460, 167789866571832960, 0, 0]), //32
EllipticCurve([-442169, 5817940590, -2480676780526560, 0, 0]), //32
EllipticCurve([-16679, 10469760, -166469184000, 0, 0]), //32
EllipticCurve([180736, 1939269150, 330812167221900, 0, 0]), //32
EllipticCurve([-173595, -5045589120, 1008926091613440, 0, 0]), //32
EllipticCurve([115209, -663643248, -79950429373056, 0, 0]), //32
EllipticCurve([211501, -1905080760, -417567031461360, 0, 0]), //32
EllipticCurve([103843, 2487137730, 189102055887360, 0, 0]), //32
EllipticCurve([667611, -37120713630, -26496765389094000, 0, 0]), //32
EllipticCurve([42019, 321799770, 8966628791280, 0, 0]), //32
EllipticCurve([-3103, -104566, 327918976, 0, 0]), //32
EllipticCurve([273415, 1505916984, 403439677764552, 0, 0]), //32
EllipticCurve([-14718961, 463171321620, -6802377194255170500, 0, 0]), //32
EllipticCurve([11279641, 450664384800, 5066015693043916800, 0, 0]), //32
EllipticCurve([-758497, 9553034820, -7106206458518580, 0, 0]), //32
EllipticCurve([-1263869, -3465428544, 4389828142683456, 0, 0]), //32
EllipticCurve([-470159, 6160978080, -2799942742149120, 0, 0]), //32
EllipticCurve([3925139, 303392398050, 1168341370460696250, 0, 0]), //32
EllipticCurve([1650559, 162582852180, 251733370761529020, 0, 0]), //32
EllipticCurve([5655, 24911484, 51492037428, 0, 0]), //32
EllipticCurve([-2969389, -312095356650, 959455717132339350, 0, 0]), //32
EllipticCurve([1197, 1361040, 649216080, 0, 0]), //32
EllipticCurve([-2012449, -163326295440, 341127383813370000, 0, 0]), //32
EllipticCurve([201131, -1050981750, -216549534678750, 0, 0]), //32
EllipticCurve([-41921, -15535918860, 2336307014085660, 0, 0]), //32
EllipticCurve([-251081, -11185033860, 3276555003982260, 0, 0]), //32
EllipticCurve([1240271, 124956169800, 140497593418875000, 0, 0]), //32
EllipticCurve([-1885129, -148432972440, 290734030355531160, 0, 0]), //32
EllipticCurve([-1342249, -179998914480, 262900834523139120, 0, 0]), //32
EllipticCurve([3313871, -408502968720, -1400099398464209520, 0, 0]), //32
EllipticCurve([-761921, -102920498460, 89950560164569260, 0, 0]), //32
EllipticCurve([-2388689, 176023542240, -406231531370028000, 0, 0]), //32
EllipticCurve([438657, 10927937790, 4487889134243130, 0, 0]), //32
EllipticCurve([-2138369, 148482521460, -306189519565702500, 0, 0]), //32
EllipticCurve([90053, -1062133072, -105181975987088, 0, 0]), //32
EllipticCurve([-1509481, 83310394440, -120646864122624840, 0, 0]), //32
EllipticCurve([11183, -20663412, -261082210620, 0, 0]), //32
EllipticCurve([-816169, 24714796392, -19351117134618984, 0, 0]), //32
EllipticCurve([-69203, -2059901844, 184352975430624, 0, 0]), //32
EllipticCurve([-639961, 13760738160, -8485985769246960, 0, 0]), //32
EllipticCurve([-190799, 2077875360, -369828568074240, 0, 0]), //32
EllipticCurve([-3137, -59007816, -135422937720, 0, 0]), //32
EllipticCurve([-13289, -131886084, 2512825558452, 0, 0]), //32
EllipticCurve([-30811, -572087340, 23913250812000, 0, 0]), //32
EllipticCurve([-54109, 73427970, -3867818319750, 0, 0]), //32
EllipticCurve([-527332, -256320645, 135298852463250, 0, 0]), //32
EllipticCurve([4410277, 487006179660, 2094188909328996480, 0, 0]), //32
EllipticCurve([-1080341, -86566392990, 99867838671271440, 0, 0]), //32
EllipticCurve([2523349, -77322210420, -197257000291303680, 0, 0]), //32
EllipticCurve([-1739495, 39857488944, -68383015491353472, 0, 0]), //32
EllipticCurve([-327305, 2514265884, -800977225463532, 0, 0]), //32
EllipticCurve([-229351, -55110311520, 20541597074718720, 0, 0]), //32
EllipticCurve([-127321, -349482770, 45418780789200, 0, 0]), //32
EllipticCurve([-110917, -1474129800, 180580900500000, 0, 0]), //32
EllipticCurve([-1279, -808488, 1448810496, 0, 0]), //32
EllipticCurve([-226847, -8807318520, 2283808150784160, 0, 0]), //32
EllipticCurve([24692, 136336305, 2024594129250, 0, 0]), //32
EllipticCurve([5555, -27158790, -195760558320, 0, 0]), //32
EllipticCurve([-6715, 1352344, -8787531312, 0, 0]), //32
EllipticCurve([-11287, 6692560, -70834055040, 0, 0]), //32
EllipticCurve([319, 15318, 2067930, 0, 0]), //32
EllipticCurve([-125111, 1591434600, -170499937305600, 0, 0]), //32
EllipticCurve([29079, 66494820, 1748747271180, 0, 0]), //32
EllipticCurve([-266557, -4592748560, 1295669481758720, 0, 0]), //32
EllipticCurve([-199279, -1978188720, 412222878228480, 0, 0]), //32
EllipticCurve([-8243, 4306236, -32796293376, 0, 0]), //32
EllipticCurve([-171587, -1009949556, 178882265358720, 0, 0]), //32
EllipticCurve([-11002, 3640890, -38768196720, 0, 0]), //32
EllipticCurve([16094191, -243369160320, -3920412143739611520, 0, 0]), //32
EllipticCurve([12327691, 761079249450, 9337015367158781250, 0, 0]), //32
EllipticCurve([-111769, -112413180, 12678970159020, 0, 0]), //32
EllipticCurve([5226319, -23852730720, -124763496985764000, 0, 0]), //32
EllipticCurve([-1212305, 2622680424, -3173173176956328, 0, 0]), //32
EllipticCurve([-11482519, 1006339551360, -11464220169093120000, 0, 0]), //32
EllipticCurve([585831, 18879887880, 10508375675017080, 0, 0]), //32
EllipticCurve([889881, 52494883320, 43294420089803520, 0, 0]), //32
EllipticCurve([-882599, -117538648920, 117903488886247680, 0, 0]), //32
EllipticCurve([11590069, -1617899686260, -18967285181900484000, 0, 0]), //32
EllipticCurve([-3254761, 191633265252, -611350934039378676, 0, 0]), //32
EllipticCurve([-387523, -10415709864, 4292605674830592, 0, 0]), //32
EllipticCurve([1987481, 285323486448, 524766956275161600, 0, 0]), //32
EllipticCurve([-5810531, 595478891700, -3394501221064615200, 0, 0]), //32
EllipticCurve([24391, -21569940, -540866245500, 0, 0]), //32
EllipticCurve([-23267, 44204724, -907080936480, 0, 0]), //32
EllipticCurve([5097451, -743570027970, -3890704146402046050, 0, 0]), //32
EllipticCurve([-59279, -784559160, 56601236039040, 0, 0]), //32
EllipticCurve([413631, -13364232168, -5872016422672344, 0, 0]), //32
EllipticCurve([255709, -6622083300, -1823721740820000, 0, 0]), //32
EllipticCurve([-4906369, 557622959400, -2668574375078625000, 0, 0]), //32
EllipticCurve([255239, 11598176460, 2185502381240100, 0, 0]), //32
EllipticCurve([-279463, 2663250408, -716092106452632, 0, 0]), //32
EllipticCurve([1344591, -104325335400, -147555146256375000, 0, 0]), //32
EllipticCurve([14969, 38674440, 327959251200, 0, 0]), //32
EllipticCurve([260397, -6108999700, -1713556088850900, 0, 0]), //32
EllipticCurve([524511, -31428655440, -18051079680619440, 0, 0]), //32
EllipticCurve([-52175, -2281772640, 177430640486400, 0, 0]), //32
EllipticCurve([-21919, -498095400, 17006969337600, 0, 0]), //32
EllipticCurve([-1039, -35828520, 203505993600, 0, 0]), //32
EllipticCurve([39481, 220475640, 6000465018240, 0, 0]), //32
EllipticCurve([-137969, -3240431040, 508258368192960, 0, 0]), //32
EllipticCurve([7489, -77799960, 100828748160, 0, 0]), //32
EllipticCurve([-26809, 33300036, -843589811988, 0, 0]), //30
EllipticCurve([-71327, -25474680, 1826840252160, 0, 0]), //30
EllipticCurve([-22229, 17357550, -371017631250, 0, 0]), //30
EllipticCurve([-19001, 20949600, -369236700000, 0, 0]), //30
EllipticCurve([30273, -4846296, -147424324320, 0, 0]), //30
EllipticCurve([-100889, 262164240, -25673481858960, 0, 0]), //30
EllipticCurve([17579, -24499890, -460230433650, 0, 0]), //30
EllipticCurve([10871, 21430032, 170218744176, 0, 0]), //30
EllipticCurve([57521, -173520144, -10416761284608, 0, 0]), //30
EllipticCurve([-5743, -1301664, 7830810624, 0, 0]), //30
EllipticCurve([-31403, -100354716, 3468258984960, 0, 0]), //30
EllipticCurve([11461, 26222460, 203905848960, 0, 0]), //30
EllipticCurve([-13949, 6282690, -84590138160, 0, 0]), //30
EllipticCurve([-3809, -57360, 219402000, 0, 0]), //30
EllipticCurve([-225001, 777837060, -172073892250260, 0, 0]), //30
EllipticCurve([-100529, 396895680, -38096031844800, 0, 0]), //30
EllipticCurve([-1871, -9862440, 38818563840, 0, 0]), //30
EllipticCurve([-32321, 60622350, -1824490245600, 0, 0]), //30
EllipticCurve([-267983, 35356464, -9469875317760, 0, 0]), //30
EllipticCurve([63911, 350833560, 20611822483560, 0, 0]), //30
EllipticCurve([-22459, -249393900, 7527705477600, 0, 0]), //30
EllipticCurve([30871, 191778300, 4520406309300, 0, 0]), //30
EllipticCurve([35041, 151459440, 4449272509440, 0, 0]), //30
EllipticCurve([-8281, 1220700, -9918187500, 0, 0]), //30
EllipticCurve([-69604, 9551850, -663414189900, 0, 0]), //30
EllipticCurve([14671, 30341640, 375477795000, 0, 0]), //30
EllipticCurve([-76259, 140308560, -10417910580000, 0, 0]), //30
EllipticCurve([-37301, 79855650, -2777060084400, 0, 0]), //30
EllipticCurve([-213871, 1167624480, -242865891840000, 0, 0]), //30
EllipticCurve([-47119, -394164960, 21593933168640, 0, 0]), //30
EllipticCurve([323789, -2952115740, -980173276457760, 0, 0]), //30
EllipticCurve([23423, 148078260, 1917169232220, 0, 0]), //30
EllipticCurve([-16981, -59047170, 1200724201950, 0, 0]), //30
EllipticCurve([-208089, 1579910640, -315237990088560, 0, 0]), //30
EllipticCurve([-11609, -191136240, 3855026824560, 0, 0]), //30
EllipticCurve([-52079, -133217448, 7251292129536, 0, 0]), //30
EllipticCurve([4019, 6539610, 13236170640, 0, 0]), //30
EllipticCurve([-46255, 34420680, -1565177160960, 0, 0]), //30
EllipticCurve([-518545, 1888984020, -972292187822340, 0, 0]), //30
EllipticCurve([-4219, 72580, -304836000, 0, 0]), //30
EllipticCurve([-422365, -1905118866, 813605778270558, 0, 0]), //30
EllipticCurve([-51749, -147909450, 8042576343750, 0, 0]), //30
EllipticCurve([235559, 2620155780, 589375220997420, 0, 0]), //30
EllipticCurve([304663, -2934666504, -920167616995704, 0, 0]), //30
EllipticCurve([424919, -4193347704, -1819170680992392, 0, 0]), //30
EllipticCurve([-97871, -244096608, 24558071537664, 0, 0]), //30
EllipticCurve([1463, 1772016, 976380816, 0, 0]), //30
EllipticCurve([47979, 127899090, 5750982581850, 0, 0]), //30
EllipticCurve([7619, 13181610, 25374599250, 0, 0]), //30
EllipticCurve([19253, -55525680, -1188971385840, 0, 0]), //30
EllipticCurve([-21995, -23246916, 533935166688, 0, 0]), //30
EllipticCurve([-12825, 2563890, -32343472350, 0, 0]), //30
EllipticCurve([690131, -2183822550, -1513511321212800, 0, 0]), //30
EllipticCurve([-97569, -428195922, 43521833512080, 0, 0]), //30
EllipticCurve([62071, 16317840, 1008948365040, 0, 0]), //30
EllipticCurve([-291425, 2576709504, -724861880698752, 0, 0]), //30
EllipticCurve([-500041, 6865261260, -3328697439784860, 0, 0]), //30
EllipticCurve([6439, 13893420, 39387845700, 0, 0]), //30
EllipticCurve([16761, 59923248, 575263180800, 0, 0]), //30
EllipticCurve([-113409, -1477259784, 183997137876552, 0, 0]), //30
EllipticCurve([-41983, -75311280, 3287186749440, 0, 0]), //30
EllipticCurve([14175, -3578640, -51586095600, 0, 0]), //30
EllipticCurve([-65276, 28933065, -1874862612000, 0, 0]), //30
EllipticCurve([-897, 24735, -21445245, 0, 0]), //30
EllipticCurve([28079, -65842140, -1971247829460, 0, 0]), //30
EllipticCurve([5515, -34054566, 112788722592, 0, 0]), //30
EllipticCurve([-52551, 67279800, -3444725760000, 0, 0]), //30
EllipticCurve([-3189, -195054, 633535392, 0, 0]), //30
EllipticCurve([-161569, 141062460, -22660978886700, 0, 0]), //30
EllipticCurve([-105921, 317800560, -32487162246000, 0, 0]), //30
EllipticCurve([782519, 13321247940, 10205927575503660, 0, 0]), //30
EllipticCurve([-78481, 329997960, -24164100621000, 0, 0]), //30
EllipticCurve([-2067, -2412300, 7337412500, 0, 0]), //30
EllipticCurve([5767, 9496404, 16666189020, 0, 0]), //30
EllipticCurve([5351, -19026420, 40431142500, 0, 0]), //30
EllipticCurve([-33719, 71942640, -2244610368000, 0, 0]), //30
EllipticCurve([-17321, 31912272, -464419294416, 0, 0]), //30
EllipticCurve([-21481, -40483500, 936180937500, 0, 0]), //30
EllipticCurve([21935, -3838296, -84837856488, 0, 0]), //30
EllipticCurve([911091, -19667397750, -18314595463164000, 0, 0]), //30
EllipticCurve([167305, 3906435984, 552026281771008, 0, 0]), //30
EllipticCurve([-1027, 50150, -47742800, 0, 0]), //30
EllipticCurve([3021, 1025780, 2668053780, 0, 0]), //30
EllipticCurve([-44395, 127877604, -5201037909888, 0, 0]), //30
EllipticCurve([-190415, 1745445240, -313677454970880, 0, 0]), //30
EllipticCurve([-37999, -52889040, 2078750828160, 0, 0]), //30
EllipticCurve([-18353, 7879716, -141054796116, 0, 0]), //30
EllipticCurve([-505049, 3851501400, -1912074018528600, 0, 0]), //30
EllipticCurve([-723941, -7038587010, 5167554618066750, 0, 0]), //30
EllipticCurve([483569, -6137998944, -3041304820764672, 0, 0]), //30
EllipticCurve([229511, -571505088, -132373722997824, 0, 0]), //30
EllipticCurve([181039, 1597604580, 273693628622700, 0, 0]), //30
EllipticCurve([-3521, -465372, 1696280940, 0, 0]), //30
EllipticCurve([-23121, 15180000, -339804300000, 0, 0]), //30
EllipticCurve([759131, -21844692198, -17152736294868174, 0, 0]), //30
EllipticCurve([60671, 739362960, 34743404853360, 0, 0]), //30
EllipticCurve([59651, -383244630, -24652210824750, 0, 0]), //30
EllipticCurve([-482041, 8454849312, -3910815913813536, 0, 0]), //30
EllipticCurve([-30519, -1068338040, 53416902000000, 0, 0]), //30
EllipticCurve([-7337, -1905396, 14444807076, 0, 0]), //30
EllipticCurve([2411, 748410, 1350880050, 0, 0]), //30
EllipticCurve([111649, 1323343560, 127676186668800, 0, 0]), //30
EllipticCurve([-3461, 282510, -953471250, 0, 0]), //30
EllipticCurve([-39129, -544340160, 26699340507840, 0, 0]), //30
EllipticCurve([-33549, -101804670, 3683191155930, 0, 0]), //30
EllipticCurve([37463, 99190266, 3420179561946, 0, 0]), //30
EllipticCurve([-42979, -1688176980, 116146576224000, 0, 0]), //30
EllipticCurve([36440, 243580590, 6898689469980, 0, 0]), //30
EllipticCurve([-31769, 1308780, -41521045500, 0, 0]), //30
EllipticCurve([-8147, 1065780, -8517713760, 0, 0]), //30
EllipticCurve([1424557, 34010097660, 47669369122599840, 0, 0]), //30
EllipticCurve([98935, 383882400, 36370170223200, 0, 0]), //30
EllipticCurve([-1884169, 42153766200, -78432351235875000, 0, 0]), //30
EllipticCurve([-70087, 230167896, -15150571586304, 0, 0]), //30
EllipticCurve([114451, 1847737710, 173763101986110, 0, 0]), //30
EllipticCurve([-159979, -4853199780, 898929076050720, 0, 0]), //30
EllipticCurve([-1665959, 49205530440, -80421518951136000, 0, 0]), //30
EllipticCurve([-496505, 6516710640, -3138089425138800, 0, 0]), //30
EllipticCurve([11119, -2205060, -24862051500, 0, 0]), //30
EllipticCurve([-4923, 1397220, -6270723360, 0, 0]), //30
EllipticCurve([27481, 194905680, 3854454727680, 0, 0]), //30
EllipticCurve([6941, 19443900, 66420362400, 0, 0]), //30
EllipticCurve([35369, -172202520, -6651150132480, 0, 0]), //30
EllipticCurve([-6061, -155170470, 2308160741250, 0, 0]), //30
EllipticCurve([-3259, -5069220, 21615154080, 0, 0]), //30
EllipticCurve([-10577, -4690620, 51545223180, 0, 0]), //30
EllipticCurve([-46547, -136616580, 6728093331840, 0, 0]), //30
EllipticCurve([222715, 1078403634, 235730407163328, 0, 0]), //30
EllipticCurve([2037043, -38672664030, -79464899430156240, 0, 0]), //30
EllipticCurve([-196829, 1486955250, -279107448246000, 0, 0]), //30
EllipticCurve([-67169, -148408470, 10278028589850, 0, 0]), //30
EllipticCurve([-286199, 2119670280, -589480304868000, 0, 0]), //30
EllipticCurve([3619, -17364990, 53762009040, 0, 0]), //30
EllipticCurve([-414919, 5578881840, -2233695026626560, 0, 0]), //30
EllipticCurve([59167, -846359514, -58317555952656, 0, 0]), //30
EllipticCurve([-49219, -174785520, 9157013392800, 0, 0]), //30
EllipticCurve([-8791, -11391240, 112272061440, 0, 0]), //30
EllipticCurve([-40861, -18489702, 764049955746, 0, 0]), //30
EllipticCurve([2354771, -12321771462, -29075499292309470, 0, 0]), //30
EllipticCurve([-2302641, 48957078720, -111618271872381120, 0, 0]), //30
EllipticCurve([-127261, -2507228850, 363826485652350, 0, 0]), //30
EllipticCurve([-278605, 828055074, -228081973747782, 0, 0]), //30
EllipticCurve([-77591, -250908000, 20377744128000, 0, 0]), //30
EllipticCurve([123279, 3680828580, 291002626706220, 0, 0]), //30
EllipticCurve([-153599, 578148480, -86435510353920, 0, 0]), //30
EllipticCurve([-192611, 1626505260, -296635523297760, 0, 0]), //30
EllipticCurve([330499, -7346385270, -2564101504402830, 0, 0]), //30
EllipticCurve([-100629, -4868853990, 654154877826450, 0, 0]), //30
EllipticCurve([309409, 6791896440, 1927703215186560, 0, 0]), //30
EllipticCurve([41, -130527600, -1044220800000, 0, 0]), //30
EllipticCurve([5279, -120548400, -1371238050000, 0, 0]), //30
EllipticCurve([-48731, 46482420, -2218884801120, 0, 0]), //30
EllipticCurve([-468448, 836307945, -390202888362210, 0, 0]), //30
EllipticCurve([-917989, 10541844810, -9542477922012000, 0, 0]), //30
EllipticCurve([498151, -1084975320, -542677530681000, 0, 0]), //30
EllipticCurve([-135953, 14182740, -1926540853380, 0, 0]), //30
EllipticCurve([45593, 55722345, 2474239285035, 0, 0]), //30
EllipticCurve([-39968, 55861575, -2140503830850, 0, 0]), //30
EllipticCurve([-338279, 4997186040, -1604216651304960, 0, 0]), //30
EllipticCurve([3951, 2618850, 6874481250, 0, 0]), //30
EllipticCurve([-1817689, 14715161580, -26624509725733500, 0, 0]), //30
EllipticCurve([-4276369, 64509859200, -274852318854000000, 0, 0]), //30
EllipticCurve([-782993, 7310096640, -5647027724110080, 0, 0]), //30
EllipticCurve([1286059, 22724410170, 28830118316526450, 0, 0]), //30
EllipticCurve([-10803, 8189580, -79078584480, 0, 0]), //30
EllipticCurve([2107387, 82034362410, 169779382890447330, 0, 0]), //30
EllipticCurve([-898711, 15010712640, -13209427123200000, 0, 0]), //30
EllipticCurve([-58183, 58954896, -3354297762816, 0, 0]), //30
EllipticCurve([-2890105, 124641856680, -354535410321862440, 0, 0]), //30
EllipticCurve([-244871, 2092520520, -490855093499520, 0, 0]), //30
EllipticCurve([-2094881, 94398784200, -193204198045240200, 0, 0]), //30
EllipticCurve([-35785, -3158762616, 247447987049592, 0, 0]), //30
EllipticCurve([-64931, -305224500, 21382807572000, 0, 0]), //30
EllipticCurve([1919, 3692460, 2876426340, 0, 0]), //30
EllipticCurve([-27201, -4414669380, 352206737805780, 0, 0]), //30
EllipticCurve([-437795, -23879916060, 11580995131786080, 0, 0]), //30
EllipticCurve([-969469, 28072928070, -26339115959468730, 0, 0]), //30
EllipticCurve([237571, -6467213610, -1676825612014410, 0, 0]), //30
EllipticCurve([-35027, 74737780, -2419635627500, 0, 0]), //30
EllipticCurve([-515481, 11020472100, -5415250600970100, 0, 0]), //30
EllipticCurve([56601, 517258560, 21981419765760, 0, 0]), //30
EllipticCurve([-22619, -574648620, 20894223823200, 0, 0]), //30
EllipticCurve([179451, -4885343190, -981665745941790, 0, 0]), //30
EllipticCurve([4151, -100721400, 425547915000, 0, 0]), //30
EllipticCurve([38151, -757767360, -37687559649600, 0, 0]), //30
EllipticCurve([-10591, -15092160, 177725276160, 0, 0]), //30
EllipticCurve([5129, 231120, 517708800, 0, 0]), //30
EllipticCurve([-26105, -153848016, 4698056864592, 0, 0]), //30
EllipticCurve([-135473, 567507600, -74330442925200, 0, 0]), //30
EllipticCurve([-48707, -76230924, 3825572690016, 0, 0]), //30
EllipticCurve([-241711, 1608610080, -376826562900480, 0, 0]), //30
EllipticCurve([-2671, 270840, -693350400, 0, 0]), //30
EllipticCurve([-17001, -8840748, 154651204764, 0, 0]), //30
EllipticCurve([-8033, -2176340, 18037505920, 0, 0]), //30
EllipticCurve([-19675, -9319116, 187575166848, 0, 0]), //30
EllipticCurve([-7453, 1651890, -11920038240, 0, 0]), //30
EllipticCurve([757049, -3555605280, -2707948981248000, 0, 0]), //30
EllipticCurve([489761, 82972960, 40623561216000, 0, 0]), //30
EllipticCurve([-2550521, 12162444840, -30958591156857000, 0, 0]), //30
EllipticCurve([1934351, 37467835860, 71799276647995260, 0, 0]), //30
EllipticCurve([1628689, 30437348760, 49045526297913600, 0, 0]), //30
EllipticCurve([1717225, 14275098240, 24404251147960320, 0, 0]), //30
EllipticCurve([1126949, 10369624980, 11599462502628000, 0, 0]), //30
EllipticCurve([17507, -2818046, -49769510406, 0, 0]), //30
EllipticCurve([3290935, -161717689056, -539659529111257632, 0, 0]), //30
EllipticCurve([-1970699, 65445640260, -126605899995775200, 0, 0]), //30
EllipticCurve([616031, 21636030900, 12595004303847900, 0, 0]), //30
EllipticCurve([-711161, 13874056560, -9557906934466800, 0, 0]), //30
EllipticCurve([1824897, -91916704320, -171962182443663360, 0, 0]), //30
EllipticCurve([47161, 497664360, 18202571631360, 0, 0]), //30
EllipticCurve([-235859, 2503981500, -558347810796000, 0, 0]), //30
EllipticCurve([-1885913, 90749668464, -166408120810779120, 0, 0]), //30
EllipticCurve([174359, 5816215020, 784694649423300, 0, 0]), //30
EllipticCurve([-279193, 3830961204, -1007102236113540, 0, 0]), //30
EllipticCurve([234191, 5853464760, 1186093417783560, 0, 0]), //30
EllipticCurve([9811, -11939382, -128622962286, 0, 0]), //30
EllipticCurve([-23281, -1002663480, 43677023852280, 0, 0]), //30
EllipticCurve([22467, 77044240, 1331324467200, 0, 0]), //30
EllipticCurve([1327, -37237956, 175949342100, 0, 0]), //30
EllipticCurve([-80359, -2346586704, 237587210606592, 0, 0]), //30
EllipticCurve([-40247, -812048160, 43499795834880, 0, 0]), //30
EllipticCurve([-364225, 4445904060, -1560570121812780, 0, 0]), //30
EllipticCurve([-91259, 408456300, -35202397759200, 0, 0]), //30
EllipticCurve([-3032671, 94294254000, -282816378845184000, 0, 0]), //30
EllipticCurve([291919, 933963030, 270124523388720, 0, 0]), //30
EllipticCurve([1033537, -9842490504, -10261032570192096, 0, 0]), //30
EllipticCurve([6737, 1455916, 9512955144, 0, 0]), //30
EllipticCurve([-77419, -6713784, 520439108112, 0, 0]), //30
EllipticCurve([2068019, -49845279750, -104183812397784000, 0, 0]), //30
EllipticCurve([-3836361, 219236224350, -827865799272111600, 0, 0]), //30
EllipticCurve([3948, 923910, 3435097380, 0, 0]), //30
EllipticCurve([2125835, -131248787670, -286579102901691600, 0, 0]), //30
EllipticCurve([17345, 41710284, 615727212408, 0, 0]), //30
EllipticCurve([1753, 549240, 773329920, 0, 0]), //30
EllipticCurve([402581, -6293975688, -2622938840265744, 0, 0]), //30
EllipticCurve([854701, -37935998100, -33891110238585600, 0, 0]), //30
EllipticCurve([166141, 1570340640, 244228798376640, 0, 0]), //30
EllipticCurve([51061, 410930520, 16457767326000, 0, 0]), //30
EllipticCurve([-160948, 835255575, -129673428018750, 0, 0]), //30
EllipticCurve([24941, 116516400, 2058378722400, 0, 0]), //30
EllipticCurve([-58356, -812341530, 56287144613700, 0, 0]), //30
EllipticCurve([36609, 188914440, 5577509926560, 0, 0]), //30
EllipticCurve([-186761, 1953018990, -340012794083040, 0, 0]), //30
EllipticCurve([-66127, -2408285880, 217015457218560, 0, 0]), //30
EllipticCurve([352, -51414, 3393324, 0, 0]), //30
EllipticCurve([-56861, -575180550, 37271699640000, 0, 0]), //30
EllipticCurve([-32431, 39430560, -1226132693760, 0, 0]), //30
EllipticCurve([-215751, 2289209832, -466193003867136, 0, 0]), //30
EllipticCurve([-33424, 52496430, -1661721995220, 0, 0]), //30
EllipticCurve([-13219, -21214620, 308884867200, 0, 0]), //30
EllipticCurve([-183049, 677084460, -120876503221500, 0, 0]), //30
EllipticCurve([142717, 687508500, 94595669532000, 0, 0]), //30
EllipticCurve([4972409, -159393474240, -797487631499919360, 0, 0]), //30
EllipticCurve([-5856215, 222127009104, -1291990197848942592, 0, 0]), //30
EllipticCurve([-2979041, 79213237320, -233712715719861000, 0, 0]), //30
EllipticCurve([-4041, -36540, 148011360, 0, 0]), //30
EllipticCurve([-3405341, -100441255530, 345101590019028150, 0, 0]), //30
EllipticCurve([605181, 25085611740, 14093498045319840, 0, 0]), //30
EllipticCurve([181751, 531404280, 95320642725000, 0, 0]), //30
EllipticCurve([306883, 12975554130, 3348899692074090, 0, 0]), //30
EllipticCurve([-1862433, -51897968016, 98165265992104080, 0, 0]), //30
EllipticCurve([-1086081, 22382564820, -23826799815010500, 0, 0]), //30
EllipticCurve([-1444367, 51055106520, -71740185036791040, 0, 0]), //30
EllipticCurve([123959, -1023246840, -133201157397000, 0, 0]), //30
EllipticCurve([97501, 905591700, 77134678639200, 0, 0]), //30
EllipticCurve([-29441, 21592200, -618940413000, 0, 0]), //30
EllipticCurve([-214587, -2775050320, 628124314781040, 0, 0]), //30
EllipticCurve([220417, 5480806320, 1032320831984640, 0, 0]), //30
EllipticCurve([-666697, 13278935280, -8569388256789360, 0, 0]), //30
EllipticCurve([-107711, 721613280, -72045869875200, 0, 0]), //30
EllipticCurve([-344441, -5193447840, 1861461542052000, 0, 0]), //30
EllipticCurve([115079, 1460518800, 141925914390000, 0, 0]), //30
EllipticCurve([-320189, 1940702610, -609138031713750, 0, 0]), //30
EllipticCurve([-435, -78440, 43534200, 0, 0]), //30
EllipticCurve([-836567, 2486232840, -2072294962002720, 0, 0]), //30
EllipticCurve([-392368, 318631950, -124744408425000, 0, 0]), //30
EllipticCurve([-136951, 317215080, -42589296640800, 0, 0]), //30
EllipticCurve([-344861, 3250824810, -1084397136820560, 0, 0]), //30
EllipticCurve([-4776931, 317506667940, -1494547066900419840, 0, 0]), //30
EllipticCurve([-3036031, 146533649520, -437247032014110720, 0, 0]), //30
EllipticCurve([777827, 24051453426, 17905441223333664, 0, 0]), //30
EllipticCurve([1038953, 67018684656, 65298717132988416, 0, 0]), //30
EllipticCurve([53335, 335035260, 15809308813620, 0, 0]), //30
EllipticCurve([-289181, 3498192570, -960379795397520, 0, 0]), //30
EllipticCurve([-723089, 12105062970, -8535994098862230, 0, 0]), //30
EllipticCurve([216, 55614, 5116488, 0, 0]), //30
EllipticCurve([111239, 3278870070, 163235267564880, 0, 0]), //30
EllipticCurve([-1852231, 99594615120, -178626527623864320, 0, 0]), //30
EllipticCurve([2026, -200790, -424871640, 0, 0]), //30
EllipticCurve([-37889, 82356330, -2896883907750, 0, 0]), //30
EllipticCurve([7907, -17285814, -163592943696, 0, 0]), //30
EllipticCurve([452321, 17500326480, 7105412556103680, 0, 0]), //30
EllipticCurve([-21031, -1673703720, 84622460083200, 0, 0]), //30
EllipticCurve([20671, 88306110, 877409508960, 0, 0]), //30
EllipticCurve([-74119, 283415160, -19720026832800, 0, 0]), //30
EllipticCurve([34954, 92223549, 2929757704632, 0, 0]), //30
EllipticCurve([-534071, -21414316560, 12203076777615360, 0, 0]), //30
EllipticCurve([-18665, -123090660, 2876997996180, 0, 0]), //30
EllipticCurve([-69101, 80332530, -5454257456880, 0, 0]), //30
EllipticCurve([123281, 10504080, 1294102656000, 0, 0]), //30
EllipticCurve([-2042069, -37943579310, 78200009496841050, 0, 0]), //30
EllipticCurve([-3493949, 86110523730, -298586088270681750, 0, 0]), //30
EllipticCurve([982099, -386854650, -380064964037850, 0, 0]), //30
EllipticCurve([52951, 334513260, 16121866565700, 0, 0]), //30
EllipticCurve([651089, -5143469760, -3383991624499200, 0, 0]), //30
EllipticCurve([3457, 1858584, 5531145984, 0, 0]), //30
EllipticCurve([294719, 14454424560, 3319877778516240, 0, 0]), //30
EllipticCurve([3713519, -326170548600, -1238004780002445000, 0, 0]), //30
EllipticCurve([-298259, 3819855060, -1080041099084640, 0, 0]), //30
EllipticCurve([-744337, -70075900440, 57866506230438360, 0, 0]), //30
EllipticCurve([92737, 1925185944, 102573907096320, 0, 0]), //30
EllipticCurve([352585, 12634245624, 3892762687701888, 0, 0]), //30
EllipticCurve([-356199, 6381735360, -2140178770329600, 0, 0]), //30
EllipticCurve([-257737, -10768762620, 3144187928449260, 0, 0]), //30
EllipticCurve([-435049, 6087676140, -2556610910135100, 0, 0]), //30
EllipticCurve([92491, 1046048850, 78601156637850, 0, 0]), //30
EllipticCurve([-8897, -84051660, 1165712472540, 0, 0]), //30
EllipticCurve([8719, -5050080, -17044020000, 0, 0]), //30
EllipticCurve([-214389, 819205530, -172376408417070, 0, 0]), //30
EllipticCurve([-84185, -244366056, 21238587025128, 0, 0]), //30
EllipticCurve([12649, -304152, -3854214144, 0, 0]), //30
EllipticCurve([390353, -2590046424, -1027512857143584, 0, 0]), //30
EllipticCurve([65609, 72223956, 4661189672328, 0, 0]), //30
EllipticCurve([-6301287, 418561022880, -2608499082493624320, 0, 0]), //30
EllipticCurve([-402439, -2602307400, 1065905111040000, 0, 0]), //30
EllipticCurve([-15014, 5722290, -83430988200, 0, 0]), //30
EllipticCurve([-823859, 12007670220, -9710650937594880, 0, 0]), //30
EllipticCurve([-19161, -21217020, 428180680620, 0, 0]), //30
EllipticCurve([261601, 3657370080, 898835270860800, 0, 0]), //30
EllipticCurve([272821, 3652393680, 942558627422880, 0, 0]), //30
EllipticCurve([6911, -9560082, -71891816640, 0, 0]), //30
EllipticCurve([470207, -9271696980, -4527063669333660, 0, 0]), //30
EllipticCurve([-802699, -71239055580, 62690368910400000, 0, 0]), //30
EllipticCurve([41603, -109817526, -4821428661504, 0, 0]), //30
EllipticCurve([92161, 1191230040, 86912143718400, 0, 0]), //30
EllipticCurve([-46768, 39066510, -1793152809000, 0, 0]), //30
EllipticCurve([169301, 91284900, 15406700282400, 0, 0]), //30
EllipticCurve([257929, 582923040, 149079069941760, 0, 0]), //30
EllipticCurve([-8086681, 551395424580, -4419820856201330580, 0, 0]), //30
EllipticCurve([2555199, -41180403264, -105832936321624512, 0, 0]), //30
EllipticCurve([3741427, 290016214950, 1063209014541793350, 0, 0]), //30
EllipticCurve([-2195309, -51513403830, 114363620007887250, 0, 0]), //30
EllipticCurve([-115991, -671519040, 81828624138240, 0, 0]), //30
EllipticCurve([-5399, -460320, 2533601280, 0, 0]), //30
EllipticCurve([-122081, -24100474860, 5428897067438460, 0, 0]), //30
EllipticCurve([-588641, -31988782980, 20534399514436500, 0, 0]), //30
EllipticCurve([-104819, -694726740, 77881646460960, 0, 0]), //30
EllipticCurve([-3151621, 197380172850, -609070013355517350, 0, 0]), //30
EllipticCurve([-479317, 8946264810, -4090402250163390, 0, 0]), //30
EllipticCurve([-59369, 75427260, -4376968470540, 0, 0]), //30
EllipticCurve([-282533, -39962032110, 15279363091162170, 0, 0]), //30
EllipticCurve([2923679, -276319749300, -831827170577984700, 0, 0]), //30
EllipticCurve([-1067689, -37508297820, 41291722312805580, 0, 0]), //30
EllipticCurve([-17171, -264730500, 7490814228000, 0, 0]), //30
EllipticCurve([1039419, 64432950582, 62477861562490374, 0, 0]), //30
EllipticCurve([408019, 18794108970, 6584046224915250, 0, 0]), //30
EllipticCurve([3617, -13038480, -70512099840, 0, 0]), //30
EllipticCurve([-37879, 38833080, -1428436014720, 0, 0]), //30
EllipticCurve([-1024901, -62976488190, 68070719296177290, 0, 0]), //30
EllipticCurve([1048951, -73879251600, -82033673995350000, 0, 0]), //30
EllipticCurve([766559, -47323023384, -38764323343839912, 0, 0]), //30
EllipticCurve([31669, 196680780, 3780991314720, 0, 0]), //30
EllipticCurve([-280081, -13606426680, 4348083316287480, 0, 0]), //30
EllipticCurve([-77601, -2624615448, 264542864850264, 0, 0]), //30
EllipticCurve([-362951, -14611195872, 5807073687367680, 0, 0]), //30
EllipticCurve([58705, -1550244696, -115412617127808, 0, 0]), //30
EllipticCurve([60279, -1804049520, -140641896529680, 0, 0]), //30
EllipticCurve([-116709, -521037330, 62982471413070, 0, 0]), //30
EllipticCurve([-5587, -6634040, 13977922280, 0, 0]), //30
EllipticCurve([-61449, 237452880, -13508456890320, 0, 0]), //30
EllipticCurve([-813199, 5544311640, -4469624448948960, 0, 0]), //30
EllipticCurve([-667976, -3009696690, 2024773448197500, 0, 0]), //30
EllipticCurve([-61216, -135718310, 8608069530060, 0, 0]), //30
EllipticCurve([7015, 1791426, 12110039760, 0, 0]), //30
EllipticCurve([-703559, -12080189160, 8697736195200000, 0, 0]), //30
EllipticCurve([9727, 25959570, 185273451090, 0, 0]), //30
EllipticCurve([1154145, 95741292240, 102450842000179200, 0, 0]), //30
EllipticCurve([-272871, -3582557160, 1028107923548160, 0, 0]), //30
EllipticCurve([164119, -714038220, -120011973826500, 0, 0]), //30
EllipticCurve([202843, 10850639130, 1132025479154640, 0, 0]), //30
EllipticCurve([200993, 6957177480, 1136301883453440, 0, 0]), //30
EllipticCurve([-132641, -2698163160, 403712662815000, 0, 0]), //30
EllipticCurve([522179, -23771043582, -13346014708678080, 0, 0]), //30
EllipticCurve([42139, 304112490, 8911712406960, 0, 0]), //30
EllipticCurve([-10053, 3864315, -37224946395, 0, 0]), //30
EllipticCurve([-2959, 234255, -673483125, 0, 0]), //30
EllipticCurve([-3554975, -38830798776, 138474977484678912, 0, 0]), //30
EllipticCurve([7079001, 166444436400, 1174431943238400000, 0, 0]), //30
EllipticCurve([11630231, -131151746880, -1526760436985784000, 0, 0]), //30
EllipticCurve([10496455, -634979837856, -6701998200364722528, 0, 0]), //30
EllipticCurve([6987, 29890590, 65550063870, 0, 0]), //30
EllipticCurve([236531, 789164310, 184526344785750, 0, 0]), //30
EllipticCurve([-67709, 132237630, -8650324566450, 0, 0]), //30
EllipticCurve([-211559, -577497480, 123991018945920, 0, 0]), //30
EllipticCurve([121619, 1473960670, 159908519127630, 0, 0]), //30
EllipticCurve([-1228529, -60574796100, 77482736061412500, 0, 0]), //30
EllipticCurve([-33799, -87169632, 3168790462464, 0, 0]), //30
EllipticCurve([535521, 27178340640, 13176059542272000, 0, 0]), //30
EllipticCurve([-610061, -37742436270, 25297811470874250, 0, 0]), //30
EllipticCurve([-3063701, 210820434090, -630073760853930750, 0, 0]), //30
EllipticCurve([-1591741, 69449205870, -107151165709852770, 0, 0]), //30
EllipticCurve([-59261, 133526610, -7556938492950, 0, 0]), //30
EllipticCurve([-225593, -5353324704, 1335981066454944, 0, 0]), //30
EllipticCurve([-27849, -201984420, 7054305868500, 0, 0]), //30
EllipticCurve([123299, -2048204070, -276763574958750, 0, 0]), //30
EllipticCurve([1821781, -161351240820, -306909422188538400, 0, 0]), //30
EllipticCurve([-75169, -8521963560, 1139429137789800, 0, 0]), //30
EllipticCurve([-1845849, 88462913352, -158781817786764744, 0, 0]), //30
EllipticCurve([376991, 14035786908, 4637353815468660, 0, 0]), //30
EllipticCurve([463559, 15358775400, 6514808555295000, 0, 0]), //30
EllipticCurve([26847, -141404640, -1266844169760, 0, 0]), //30
EllipticCurve([-198449, -7670364300, 1757656308980700, 0, 0]), //30
EllipticCurve([-197531, 2274989340, -418179440521440, 0, 0]), //30
EllipticCurve([663, -2573664, 2493880416, 0, 0]), //30
EllipticCurve([39047, 207888240, 5612774591760, 0, 0]), //30
EllipticCurve([32191, 92081880, 1722944056680, 0, 0]), //30
EllipticCurve([-233559, 2331547680, -518685423083520, 0, 0]), //30
EllipticCurve([-123851, 694491900, -81655579634400, 0, 0]), //30
EllipticCurve([-762919, 1300777920, -990105324698880, 0, 0]), //30
EllipticCurve([-23705, 4063710, -95578459200, 0, 0]), //30
EllipticCurve([2132545, -12175459296, -26030742360150528, 0, 0]), //30
EllipticCurve([-120511, -236814760, 29009808100000, 0, 0]), //30
EllipticCurve([969799, -9631634280, -9429129169263000, 0, 0]), //30
EllipticCurve([-13292, 2152710, -28247860620, 0, 0]), //30
EllipticCurve([2013309, -54067213200, -110229530911500000, 0, 0]), //30
EllipticCurve([2551709, 276766892220, 676418284585680000, 0, 0]), //30
EllipticCurve([-167671, 570951420, -93596066280600, 0, 0]), //30
EllipticCurve([1345967, 66876445350, 86431652981902800, 0, 0]), //30
EllipticCurve([-3269, -1254942, 4608147024, 0, 0]), //30
EllipticCurve([-361469, 5867586690, -2005447249254960, 0, 0]), //30
EllipticCurve([-310649, 5019564750, -1460813811804000, 0, 0]), //30
EllipticCurve([-293309, 4641349170, -1272212372893680, 0, 0]), //30
EllipticCurve([-119999, 401200800, -46709401939200, 0, 0]), //30
EllipticCurve([208031, -9285751530, -2236008968424000, 0, 0]), //30
EllipticCurve([-185069, 1961068890, -338449113311760, 0, 0]), //30
EllipticCurve([-128249, 737422950, -89835813460800, 0, 0]), //30
EllipticCurve([-89369, 119904990, -10549720640160, 0, 0]), //30
EllipticCurve([71991, -8859720, -638883268920, 0, 0]), //30
EllipticCurve([-10574569, 46799347980, -494666721381853020, 0, 0]), //30
EllipticCurve([-9022831, 284565028440, -2558125779664224000, 0, 0]), //30
EllipticCurve([-6422361, 233056425840, -1487767199819750640, 0, 0]), //30
EllipticCurve([-667861, 4839709770, -3191745035927070, 0, 0]), //30
EllipticCurve([-9979399, 544172669040, -5399934229417728000, 0, 0]), //30
EllipticCurve([11292857, -596680350240, -6768780080664975360, 0, 0]), //30
EllipticCurve([9035471, 643144582080, 5766289615398312000, 0, 0]), //30
EllipticCurve([-2903809, -1229733960, 3571473299339400, 0, 0]), //30
EllipticCurve([-743999, 8145653472, -5968092220637184, 0, 0]), //30
EllipticCurve([381757, 9413496876, 3386825560034784, 0, 0]), //30
EllipticCurve([5133647, 559685407680, 2813587237037828160, 0, 0]), //30
EllipticCurve([-48809, -10293360, 504879014640, 0, 0]), //30
EllipticCurve([-292331, -51396780, 15035408434080, 0, 0]), //30
EllipticCurve([-454199, 6434120160, -2812894388029440, 0, 0]), //30
EllipticCurve([20789, 170694348, 2205370976160, 0, 0]), //30
EllipticCurve([1985431, 168986983440, 321476612621670000, 0, 0]), //30
EllipticCurve([268217, -1294085016, -353047097725056, 0, 0]), //30
EllipticCurve([2153999, 287792423100, 580441343339812500, 0, 0]), //30
EllipticCurve([-7844049, 890114305080, -6875179694322259320, 0, 0]), //30
EllipticCurve([-886839, 23099803440, -19789694006261760, 0, 0]), //30
EllipticCurve([4247, 15871380, 26076677340, 0, 0]), //30
EllipticCurve([632813, 24107008860, 14327430183397980, 0, 0]), //30
EllipticCurve([66909, -95212040, -6496222277160, 0, 0]), //30
EllipticCurve([-93601, -482103440, 47663156595600, 0, 0]), //30
EllipticCurve([395249, 16360233120, 5800684255027200, 0, 0]), //30
EllipticCurve([482591, -10066176120, -5030581582146120, 0, 0]), //30
EllipticCurve([-70929, -20688056928, 3863225686563936, 0, 0]), //30
EllipticCurve([-9149, -14096010, 149065305750, 0, 0]), //30
EllipticCurve([-333781, -13732148430, 5135974566452730, 0, 0]), //30
EllipticCurve([-236641, 2824866660, -626343560188500, 0, 0]), //30
EllipticCurve([-4646449, 477346674420, -2165227808035515300, 0, 0]), //30
EllipticCurve([-179209, -12783093180, 3035281560125100, 0, 0]), //30
EllipticCurve([-725671, 21052625328, -14565048306923520, 0, 0]), //30
EllipticCurve([338369, 19580066880, 5032547109765120, 0, 0]), //30
EllipticCurve([2394539, -257959712070, -642698625871330830, 0, 0]), //30
EllipticCurve([326559, -10788502200, -3801425846689800, 0, 0]), //30
EllipticCurve([8479, 9768480, 68135148000, 0, 0]), //30
EllipticCurve([-301559, 4944782880, -1392767325112320, 0, 0]), //30
EllipticCurve([-3761, -13840200, 77851125000, 0, 0]), //30
EllipticCurve([29511, 138605760, 2768650056000, 0, 0]), //30
EllipticCurve([98057, -4473307104, -565712309600256, 0, 0]), //30
EllipticCurve([130129, 2049041280, 217165591019520, 0, 0]), //30
EllipticCurve([-42107, -316104768, 15205166182080, 0, 0]), //30
EllipticCurve([-119241, -654942288, 81417840648144, 0, 0]), //30
EllipticCurve([-66491, -97332780, 6608506430880, 0, 0]), //30
EllipticCurve([4378019, 30291951690, 132423811336776960, 0, 0]), //30
EllipticCurve([3043141, 29983827588, 90973331608199040, 0, 0]), //30
EllipticCurve([1079311, 13867261080, 14798794343049000, 0, 0]), //30
EllipticCurve([-6301181, -414762347142, 2641223217094141680, 0, 0]), //30
EllipticCurve([139135, -311491596, -44003483292132, 0, 0]), //30
EllipticCurve([-556103, -81408123720, 55425255688535040, 0, 0]), //30
EllipticCurve([217477, 6678758856, 1219367719375344, 0, 0]), //30
EllipticCurve([-828615, 24584077560, -19522510999326720, 0, 0]), //30
EllipticCurve([28793, 36805824, 1007743461120, 0, 0]), //30
EllipticCurve([-1635947, 52030218240, -83370203955118080, 0, 0]), //30
EllipticCurve([-370159, 3646293040, -1310565229608960, 0, 0]), //30
EllipticCurve([175054, -1330176510, -242017634935440, 0, 0]), //30
EllipticCurve([10339, -56316750, 255452778000, 0, 0]), //30
EllipticCurve([38243, 223547688, 6571705900032, 0, 0]), //30
EllipticCurve([130256, -1967835510, -280940004420660, 0, 0]), //30
EllipticCurve([-56159, -637088760, 41489768406240, 0, 0]), //30
EllipticCurve([-196601, 2198974470, -403415060368320, 0, 0]), //30
EllipticCurve([-752, -3174045, 5910071790, 0, 0]), //30
EllipticCurve([-137261, 828425850, -108139396755600, 0, 0]), //30
EllipticCurve([809351, 1369596228, 1106298201148140, 0, 0]), //30
EllipticCurve([272599, 3811224900, 981386600525100, 0, 0]), //30
EllipticCurve([-10349687, -285724710960, 2965356197036513280, 0, 0]), //30
EllipticCurve([-91049, -6492300, 591610837500, 0, 0]), //30
EllipticCurve([-15896465, 1408627128480, -22262868606521331360, 0, 0]), //30
EllipticCurve([-10372769, 1076829099060, -11053897295714584740, 0, 0]), //30
EllipticCurve([-495491, 2229421740, -1094146683870240, 0, 0]), //30
EllipticCurve([-2235601, -49812768720, 112545026947987920, 0, 0]), //30
EllipticCurve([-1365881, -53631228420, 75262043622496500, 0, 0]), //30
EllipticCurve([565135, 46818857904, 21577079310211152, 0, 0]), //30
EllipticCurve([3117731, 479838669870, 1420879555510919070, 0, 0]), //30
EllipticCurve([-5442269, 469699174230, -2514017390449477770, 0, 0]), //30
EllipticCurve([-235741, -50916176610, 19131804277384110, 0, 0]), //30
EllipticCurve([-710641, -39837780528, 30545737733185584, 0, 0]), //30
EllipticCurve([-193129, -2614086804, 542718403638852, 0, 0]), //30
EllipticCurve([-1839025, -297710007840, 590795090708205600, 0, 0]), //30
EllipticCurve([5299919, -821402095800, -4472021035321125000, 0, 0]), //30
EllipticCurve([-1438709, 33126519090, -46869883697463750, 0, 0]), //30
EllipticCurve([6367, 10283364, 42480576684, 0, 0]), //30
EllipticCurve([-52361, -2607387120, 224926249906800, 0, 0]), //30
EllipticCurve([-721631, 22598083200, -15480952484659200, 0, 0]), //30
EllipticCurve([-383, -462840, 459137280, 0, 0]), //30
EllipticCurve([313559, 15092014392, 3731455282378824, 0, 0]), //30
EllipticCurve([851511, 55838741280, 43232084499955680, 0, 0]), //30
EllipticCurve([-115569, -4406099880, 630640669724520, 0, 0]), //30
EllipticCurve([-4274425, -1562008266, 6677277621521598, 0, 0]), //30
EllipticCurve([6533153, 32317325040, 210984044331540480, 0, 0]), //30
EllipticCurve([-29919, 19145280, -558735851520, 0, 0]), //28
EllipticCurve([-23031, 20072640, -441919242240, 0, 0]), //28
EllipticCurve([6269, 5659740, 28298700000, 0, 0]), //28
EllipticCurve([-9419, -8481660, 86512932000, 0, 0]), //28
EllipticCurve([23812, 12364170, 288357172740, 0, 0]), //28
EllipticCurve([11671, 21201480, 190622506680, 0, 0]), //28
EllipticCurve([-4511, 887604, -3777642624, 0, 0]), //28
EllipticCurve([85999, 284081280, 23594370710400, 0, 0]), //28
EllipticCurve([-181561, 815722908, -144060744167340, 0, 0]), //28
EllipticCurve([126047, -651022944, -84996904545696, 0, 0]), //28
EllipticCurve([34857, -67957890, -2484563111030, 0, 0]), //28
EllipticCurve([3679, 2549280, 5544684000, 0, 0]), //28
EllipticCurve([-167905, -352705626, 60005102740128, 0, 0]), //28
EllipticCurve([-6791, -7574280, 58170470400, 0, 0]), //28
EllipticCurve([-22659, -38851692, 940210946400, 0, 0]), //28
EllipticCurve([11959, 31828080, 306790863120, 0, 0]), //28
EllipticCurve([-70769, 43529850, -3052269552150, 0, 0]), //28
EllipticCurve([334031, -464878260, -155869496673660, 0, 0]), //28
EllipticCurve([-77445, -108732624, 8581468639744, 0, 0]), //28
EllipticCurve([33841, 76377720, 2382984864000, 0, 0]), //28
EllipticCurve([30515, 69045354, 1919253705138, 0, 0]), //28
EllipticCurve([-66887, -225213840, 15761365378560, 0, 0]), //28
EllipticCurve([29377, 153611304, 3318004166400, 0, 0]), //28
EllipticCurve([-25, -9176700, 20161209900, 0, 0]), //28
EllipticCurve([-101389, 428934990, -41469005898210, 0, 0]), //28
EllipticCurve([-64199, 119651136, -7443257868288, 0, 0]), //28
EllipticCurve([-15439, 17177760, -241862860800, 0, 0]), //28
EllipticCurve([-517451, 3045862260, -1557044787312000, 0, 0]), //28
EllipticCurve([418153, 3514238640, 1441231437127680, 0, 0]), //28
EllipticCurve([-25423, -1270416, 32370199680, 0, 0]), //28
EllipticCurve([-10504, -39224610, 521451965340, 0, 0]), //28
EllipticCurve([6331, -53231430, -528907488480, 0, 0]), //28
EllipticCurve([-13479, -17425128, 254267467776, 0, 0]), //28
EllipticCurve([407289, -3048326160, -1262933721392640, 0, 0]), //28
EllipticCurve([92609, 626594160, 53135184768000, 0, 0]), //28
EllipticCurve([-339457, 3102671880, -1022618932944840, 0, 0]), //28
EllipticCurve([-88999, -365504160, 33918786048000, 0, 0]), //28
EllipticCurve([-174631, 1323995400, -219783236400000, 0, 0]), //28
EllipticCurve([-77423, 164145960, -12338523521280, 0, 0]), //28
EllipticCurve([-18929, 2963610, -55594359990, 0, 0]), //28
EllipticCurve([-6445, -2203110, 14893023600, 0, 0]), //28
EllipticCurve([91519, 887471910, 70735061114640, 0, 0]), //28
EllipticCurve([-2981, -24960390, 146767093200, 0, 0]), //28
EllipticCurve([74591, 764876040, 48149711594040, 0, 0]), //28
EllipticCurve([2263, 2809716, 1829125116, 0, 0]), //28
EllipticCurve([-27001, -766629480, 33487142315880, 0, 0]), //28
EllipticCurve([118321, 1319233320, 138487837000320, 0, 0]), //28
EllipticCurve([-509441, 7445277840, -3673686218202000, 0, 0]), //28
EllipticCurve([208591, -2316400380, -504908107228980, 0, 0]), //28
EllipticCurve([128867, 1126805526, 133829565517494, 0, 0]), //28
EllipticCurve([1079, -250906920, 3673528215720, 0, 0]), //28
EllipticCurve([12769, 49900440, 378444936960, 0, 0]), //28
EllipticCurve([-290369, 2952547080, -824424958413000, 0, 0]), //28
EllipticCurve([24991, -266872680, -8452124648280, 0, 0]), //28
EllipticCurve([-43121, 117024480, -4660499916000, 0, 0]), //28
EllipticCurve([39201, 37732860, 1443885620760, 0, 0]), //28
EllipticCurve([-37994, 33695550, -1248217954200, 0, 0]), //28
EllipticCurve([135881, 1591220400, 193899753062400, 0, 0]), //28
EllipticCurve([20591, 95068710, 931673358000, 0, 0]), //28
EllipticCurve([-293569, 3343797270, -938269513962000, 0, 0]), //28
EllipticCurve([-10851, -38571900, 515937734400, 0, 0]), //28
EllipticCurve([-308639, 809390400, -247401507225600, 0, 0]), //28
EllipticCurve([-533401, -3753771000, 2029382446875000, 0, 0]), //28
EllipticCurve([-56579, -172814460, 10265178924000, 0, 0]), //28
EllipticCurve([90439, 799137360, 64665396033840, 0, 0]), //28
EllipticCurve([9041, 25228608, 177609400320, 0, 0]), //28
EllipticCurve([-936569, 15058794660, -13840914641872500, 0, 0]), //28
EllipticCurve([-46849, -1145756040, 73338698364360, 0, 0]), //28
EllipticCurve([58739, 461915670, 23754013329750, 0, 0]), //28
EllipticCurve([-579401, 10232562480, -5730490802862000, 0, 0]), //28
EllipticCurve([17249, -15302952, -275942830464, 0, 0]), //28
EllipticCurve([26179, 182766870, 1909731024630, 0, 0]), //28
EllipticCurve([-181479, 1567277712, -268618861615104, 0, 0]), //28
EllipticCurve([114649, -1828429680, -232576255296000, 0, 0]), //28
EllipticCurve([-6109, -100556610, 1284610692750, 0, 0]), //28
EllipticCurve([-57369, 206845980, -10947323491500, 0, 0]), //28
EllipticCurve([2143, 508728, 923341320, 0, 0]), //28
EllipticCurve([-4663, 784704, -3515473920, 0, 0]), //28
EllipticCurve([210865, 969503304, 200093847905952, 0, 0]), //28
EllipticCurve([207391, 916790280, 186268865139000, 0, 0]), //28
EllipticCurve([6367, 8294754, 43671879810, 0, 0]), //28
EllipticCurve([-815471, 13159268760, -10505517984783360, 0, 0]), //28
EllipticCurve([170756, -757146390, -132308303066940, 0, 0]), //28
EllipticCurve([4151, 1025046, 3968978112, 0, 0]), //28
EllipticCurve([80249, 1097877816, 71809992188928, 0, 0]), //28
EllipticCurve([24559, -36815100, -952590712500, 0, 0]), //28
EllipticCurve([-123, -18615, 4188375, 0, 0]), //28
EllipticCurve([1006931, 14276439450, 14178288928781250, 0, 0]), //28
EllipticCurve([1784371, -15615569970, -27993485740270050, 0, 0]), //28
EllipticCurve([-182009, -3880039800, 778432984875000, 0, 0]), //28
EllipticCurve([-302119, -4798269840, 1527308483151360, 0, 0]), //28
EllipticCurve([30119, 205601880, 2960461470120, 0, 0]), //28
EllipticCurve([341111, -7537582800, -2713341368430000, 0, 0]), //28
EllipticCurve([131079, -1599964800, -225081448099200, 0, 0]), //28
EllipticCurve([-13807, 6304320, -83923107840, 0, 0]), //28
EllipticCurve([-7721, 2091240, -15527457000, 0, 0]), //28
EllipticCurve([61021, 147550260, 8725532175360, 0, 0]), //28
EllipticCurve([-87257, -482107080, 44724591704520, 0, 0]), //28
EllipticCurve([303029, -2040873120, -631099194897600, 0, 0]), //28
EllipticCurve([1049785, -29213424240, -31410273742848000, 0, 0]), //28
EllipticCurve([13196, 31119690, 337648636500, 0, 0]), //28
EllipticCurve([-61009, 99110340, -5871792093300, 0, 0]), //28
EllipticCurve([-876065, 21463921710, -18234202482452880, 0, 0]), //28
EllipticCurve([51943, 258225240, 11865708003240, 0, 0]), //28
EllipticCurve([-2201, -2189370, 6732312750, 0, 0]), //28
EllipticCurve([242611, 4363726770, 967071671860320, 0, 0]), //28
EllipticCurve([-250899, 1453635660, -355850009568000, 0, 0]), //28
EllipticCurve([-2535095, 26811932784, -67674176328665088, 0, 0]), //28
EllipticCurve([1253859, -1313252850, -1647902507501250, 0, 0]), //28
EllipticCurve([-113529, 242028780, -26847042421500, 0, 0]), //28
EllipticCurve([1422381, 34593899340, 48388562640818400, 0, 0]), //28
EllipticCurve([-10217, -2504124, 26215674156, 0, 0]), //28
EllipticCurve([675079, 20106643920, 12988389306222000, 0, 0]), //28
EllipticCurve([-1091041, 22001549700, -23518006513072500, 0, 0]), //28
EllipticCurve([253311, -1020377400, -261942102731400, 0, 0]), //28
EllipticCurve([-729559, 11134360440, -7943698112313600, 0, 0]), //28
EllipticCurve([-43385, -2834540016, 221255690028912, 0, 0]), //28
EllipticCurve([33939, 259901070, 4056795801630, 0, 0]), //28
EllipticCurve([154111, 1979195400, 273871163475000, 0, 0]), //28
EllipticCurve([-230009, 1193996496, -268115495166288, 0, 0]), //28
EllipticCurve([4083, -13180440, -74091646720, 0, 0]), //28
EllipticCurve([-78013, 252620550, -18802800157050, 0, 0]), //28
EllipticCurve([-27049, -120243000, 3682441875000, 0, 0]), //28
EllipticCurve([-2020571, -14346141900, 29093975773200000, 0, 0]), //28
EllipticCurve([-644895, 3592377360, -2295644089115520, 0, 0]), //28
EllipticCurve([572171, -8896874910, -5211789322278000, 0, 0]), //28
EllipticCurve([-337339, 2764536480, -908177879044800, 0, 0]), //28
EllipticCurve([-1071, -235752, 301762560, 0, 0]), //28
EllipticCurve([18164, -34518330, -674833351500, 0, 0]), //28
EllipticCurve([2248, 1076985, 1160989830, 0, 0]), //28
EllipticCurve([105639, 312663468, 32102721576900, 0, 0]), //28
EllipticCurve([-324295, 401441040, -129668667448320, 0, 0]), //28
EllipticCurve([-662821, 4747011150, -3111072432431250, 0, 0]), //28
EllipticCurve([-16877, 1779030, -29828996010, 0, 0]), //28
EllipticCurve([38359, 202346340, 6940277115660, 0, 0]), //28
EllipticCurve([1971199, -59122653408, -118224436519346976, 0, 0]), //28
EllipticCurve([1077119, 39754856736, 41366637892647648, 0, 0]), //28
EllipticCurve([1262559, 45960002880, 56394715973872320, 0, 0]), //28
EllipticCurve([-205589, -1474751190, 313170788952450, 0, 0]), //28
EllipticCurve([-2373881, 80736796140, -188741718545119740, 0, 0]), //28
EllipticCurve([-6881, -3778080, 28052244000, 0, 0]), //28
EllipticCurve([-3039, -455952, 1459046400, 0, 0]), //28
EllipticCurve([1276255, -54387013296, -71546279151927888, 0, 0]), //28
EllipticCurve([1245071, -51684960600, -66305137089882600, 0, 0]), //28
EllipticCurve([135161, 2671537680, 306051356620800, 0, 0]), //28
EllipticCurve([-76625, -1090045656, 98270886025368, 0, 0]), //28
EllipticCurve([-35041, -321042120, 13984915789320, 0, 0]), //28
EllipticCurve([-367727, 2910965376, -1046270819303424, 0, 0]), //28
EllipticCurve([158999, 3108257880, 415508805140520, 0, 0]), //28
EllipticCurve([459919, -15652182000, -7659786566250000, 0, 0]), //28
EllipticCurve([157817, -3318172416, -577627454177280, 0, 0]), //28
EllipticCurve([-33613, 24424386, -802365504486, 0, 0]), //28
EllipticCurve([-42209, 68821368, -2782103801400, 0, 0]), //28
EllipticCurve([10663, 17137734, 161180388270, 0, 0]), //28
EllipticCurve([-4003, 128877, -511512813, 0, 0]), //28
EllipticCurve([-150155, -855803340, 133094535436800, 0, 0]), //28
EllipticCurve([943021, 23753375100, 21836382715929600, 0, 0]), //28
EllipticCurve([82119, -33502308, -2762834833836, 0, 0]), //28
EllipticCurve([478741, -5545173480, -2714417870194800, 0, 0]), //28
EllipticCurve([-107329, -1945232730, 242375998158000, 0, 0]), //28
EllipticCurve([-31791, -480411960, 21214992153600, 0, 0]), //28
EllipticCurve([-246175, -12319841520, 3532344960614400, 0, 0]), //28
EllipticCurve([-188504, 1229021430, -222883036330500, 0, 0]), //28
EllipticCurve([-13583, 7028385, -91460374005, 0, 0]), //28
EllipticCurve([-3829393, 50818906320, -193905482875999440, 0, 0]), //28
EllipticCurve([1377119, 59370347400, 79222307311875000, 0, 0]), //28
EllipticCurve([997705, 43049584704, 41129228829523968, 0, 0]), //28
EllipticCurve([29959, 222345600, 5152859280000, 0, 0]), //28
EllipticCurve([-303533, -2886776970, 902241934534710, 0, 0]), //28
EllipticCurve([617135, 29336317920, 16676611293756960, 0, 0]), //28
EllipticCurve([-349649, -20652083760, 8242349889034800, 0, 0]), //28
EllipticCurve([-84023, -2626332720, 288938620523520, 0, 0]), //28
EllipticCurve([787819, -31776426990, -26191052641540710, 0, 0]), //28
EllipticCurve([277339, 6590293710, 1638511773648750, 0, 0]), //28
EllipticCurve([-41065, -1080599520, 62321416116960, 0, 0]), //28
EllipticCurve([-273019, -4809406140, 1389456671470560, 0, 0]), //28
EllipticCurve([2856247, 77236843950, 218616106274092800, 0, 0]), //28
EllipticCurve([78527, 92522760, 7158670986720, 0, 0]), //28
EllipticCurve([576989, 4630018680, 2636008535084400, 0, 0]), //28
EllipticCurve([-19553, -13730730, 277580437680, 0, 0]), //28
EllipticCurve([260389, 1181957700, 302581171200000, 0, 0]), //28
EllipticCurve([-688921, 5724283656, -3892610198902152, 0, 0]), //28
EllipticCurve([87548, -57547890, -5071580449920, 0, 0]), //28
EllipticCurve([190199, -583130730, -112593797002050, 0, 0]), //28
EllipticCurve([261019, -2667314790, -721519319954160, 0, 0]), //28
EllipticCurve([90509, 1110761640, 85388690313360, 0, 0]), //28
EllipticCurve([-13913, -22826580, 350182563780, 0, 0]), //28
EllipticCurve([102889, -364750980, -38712480511320, 0, 0]), //28
EllipticCurve([5503, 5022270, 22484702790, 0, 0]), //28
EllipticCurve([102680, 582357930, 56068256784540, 0, 0]), //28
EllipticCurve([565919, -24047832690, -14488915387055760, 0, 0]), //28
EllipticCurve([4894549, -34739091660, -170270183862324000, 0, 0]), //28
EllipticCurve([-4228019, 130867778580, -549095025365964000, 0, 0]), //28
EllipticCurve([-3195007, -57633819936, 185221265157519360, 0, 0]), //28
EllipticCurve([149199, -97435800, -14597344377000, 0, 0]), //28
EllipticCurve([-1081219, 16497197460, -17556317536932000, 0, 0]), //28
EllipticCurve([-4126769, 152806043460, -624614414622356340, 0, 0]), //28
EllipticCurve([2513951, 106285404540, 262866231647777940, 0, 0]), //28
EllipticCurve([-818921, 12033057960, -9654182566597800, 0, 0]), //28
EllipticCurve([450407, 16634854236, 6881822562578964, 0, 0]), //28
EllipticCurve([-73897, -699065136, 58403396787120, 0, 0]), //28
EllipticCurve([507959, 13033589400, 6247976918625000, 0, 0]), //28
EllipticCurve([-237301, -17379785610, 5098099411909350, 0, 0]), //28
EllipticCurve([-629191, -19826755872, 13050763785185280, 0, 0]), //28
EllipticCurve([-377231, 6492796128, -2318707353231360, 0, 0]), //28
EllipticCurve([14639, -176409072, 1253386456560, 0, 0]), //28
EllipticCurve([5249, 6700728, 6968757120, 0, 0]), //28
EllipticCurve([147401, 2031179040, 263110808125440, 0, 0]), //28
EllipticCurve([204631, -6083568960, -1389335061240000, 0, 0]), //28
EllipticCurve([9959, -29085980, -348420954420, 0, 0]), //28
EllipticCurve([-6329, -59020764, 635830690572, 0, 0]), //28
EllipticCurve([-157057, -700570860, 112997175721980, 0, 0]), //28
EllipticCurve([-1813, 295926, -470818266, 0, 0]), //28
EllipticCurve([733999, 1274149800, 933155459775000, 0, 0]), //28
EllipticCurve([-591791, 2432032680, -1427933939604480, 0, 0]), //28
EllipticCurve([7243, 867330, 6182328240, 0, 0]), //28
EllipticCurve([872011, 22755192570, 19291852260846000, 0, 0]), //28
EllipticCurve([-10169, -287370, 2931174000, 0, 0]), //28
EllipticCurve([683533, -8322687450, -5785444050909600, 0, 0]), //28
EllipticCurve([2396873, -99344903280, -241911992319836160, 0, 0]), //28
EllipticCurve([-681815, 8410783290, -5621431119704400, 0, 0]), //28
EllipticCurve([-473411, -11251655844, 5602784530831488, 0, 0]), //28
EllipticCurve([-113591, -1119641880, 138051843804000, 0, 0]), //28
EllipticCurve([-92153, -4843208370, 637908660829440, 0, 0]), //28
EllipticCurve([287791, -4074384600, -1223843274225000, 0, 0]), //28
EllipticCurve([328841, 12096102480, 3424842071777280, 0, 0]), //28
EllipticCurve([118543, -2190895434, -289145615797584, 0, 0]), //28
EllipticCurve([-39721, 47519556, -1826509173972, 0, 0]), //28
EllipticCurve([46901, -336259728, -17686589173344, 0, 0]), //28
EllipticCurve([-57664, 178941126, -9662462921748, 0, 0]), //28
EllipticCurve([-568231, 9964792080, -5474417613742080, 0, 0]), //28
EllipticCurve([-191411, -1007266260, 197843209724160, 0, 0]), //28
EllipticCurve([117121, 1092057960, 119619660706560, 0, 0]), //28
EllipticCurve([-1362747, -9433125240, 12922755848159080, 0, 0]), //28
EllipticCurve([2993951, 113185580508, 334793326368320820, 0, 0]), //28
EllipticCurve([-216649, -8411626860, 2112369795217500, 0, 0]), //28
EllipticCurve([3125929, -229533416112, -733221544428172800, 0, 0]), //28
EllipticCurve([-34609, -368237360, 15778602638640, 0, 0]), //28
EllipticCurve([-1478353, 48187210260, -69582187053809220, 0, 0]), //28
EllipticCurve([-116741, -6980360310, 1135530113429250, 0, 0]), //28
EllipticCurve([1254841, -69075006000, -90157803031296000, 0, 0]), //28
EllipticCurve([-2009759, 110035576728, -214622191696429440, 0, 0]), //28
EllipticCurve([161521, -2707620720, -471775834252800, 0, 0]), //28
EllipticCurve([90179, -1180852890, -117406298588250, 0, 0]), //28
EllipticCurve([382279, -10678968300, -4345005227062500, 0, 0]), //28
EllipticCurve([56669, 718368660, 21694733532000, 0, 0]), //28
EllipticCurve([281087, -7609042896, -2314480622890800, 0, 0]), //28
EllipticCurve([-27529, 31048248, -815233847736, 0, 0]), //28
EllipticCurve([-471305, 10129929264, -4523550302626992, 0, 0]), //28
EllipticCurve([-487789, -12806379990, 6554548600101810, 0, 0]), //28
EllipticCurve([-107769, 733813080, -72959365479000, 0, 0]), //28
EllipticCurve([5171, -198916830, -2650566759750, 0, 0]), //28
EllipticCurve([-49713, -67241460, 3429314460000, 0, 0]), //28
EllipticCurve([-36361, -130715340, 5156066586300, 0, 0]), //28
EllipticCurve([20495, 151635630, 2188405412160, 0, 0]), //28
EllipticCurve([-242117, 358974720, -86358548390400, 0, 0]), //28
EllipticCurve([1279889, -25753922040, -33459495514368000, 0, 0]), //28
EllipticCurve([3379625, -61551011376, -209064657647812608, 0, 0]), //28
EllipticCurve([-35276, -12342330, 440275595760, 0, 0]), //28
EllipticCurve([-5983, -929936, 5713526784, 0, 0]), //28
EllipticCurve([-108859, 589279740, -60002820245760, 0, 0]), //28
EllipticCurve([-864891, -51943807020, 47996077686480000, 0, 0]), //28
EllipticCurve([96513, -212579220, -20950319868660, 0, 0]), //28
EllipticCurve([2067, -359835, -793436175, 0, 0]), //28
EllipticCurve([209557, 5678990460, 986236199245440, 0, 0]), //28
EllipticCurve([579571, -27167435190, -16847504588985840, 0, 0]), //28
EllipticCurve([71497, 470694770, 29706488324240, 0, 0]), //28
EllipticCurve([-104209, 352892358, -35485091058690, 0, 0]), //28
EllipticCurve([-3592481, 70530546240, -251894556105192000, 0, 0]), //28
EllipticCurve([4380975, -142031701680, -626684630910542160, 0, 0]), //28
EllipticCurve([-192445, -4600896426, 982231575297462, 0, 0]), //28
EllipticCurve([-5060101, 216646560450, -1086406891007152950, 0, 0]), //28
EllipticCurve([-3295709, 110519633070, -360247032964145250, 0, 0]), //28
EllipticCurve([-437159, -23678551080, 11477088422680320, 0, 0]), //28
EllipticCurve([5380079, -388301403240, -2115791829728838360, 0, 0]), //28
EllipticCurve([1751671, 98950294560, 167935966169868000, 0, 0]), //28
EllipticCurve([-2165929, 83872102860, -178101152341667100, 0, 0]), //28
EllipticCurve([347625, 4084879920, 1368467452239360, 0, 0]), //28
EllipticCurve([4935, 12741324, 17366424612, 0, 0]), //28
EllipticCurve([-199081, 1750166220, -329250020137500, 0, 0]), //28
EllipticCurve([283919, 18103558200, 3518879125125000, 0, 0]), //28
EllipticCurve([388511, -5286608880, -2113538650744080, 0, 0]), //28
EllipticCurve([-43679, -279044640, 13858473000960, 0, 0]), //28
EllipticCurve([-3415, -974160, 3616081920, 0, 0]), //28
EllipticCurve([-145711, -4086362160, 702854291520000, 0, 0]), //28
EllipticCurve([-11787, -19503120, 264104750000, 0, 0]), //28
EllipticCurve([-2777947, 188021757924, -508704147368857440, 0, 0]), //28
EllipticCurve([5023, 5973660, 20806257780, 0, 0]), //28
EllipticCurve([19347, -2597706930, 104923980609630, 0, 0]), //28
EllipticCurve([91499, -1400453670, -143021331048750, 0, 0]), //28
EllipticCurve([-746769, -55443754080, 45014174056257120, 0, 0]), //28
EllipticCurve([549439, 18362905680, 9385629988255920, 0, 0]), //28
EllipticCurve([6425, 6476904, 12642916608, 0, 0]), //28
EllipticCurve([154431, -4304834688, -752411921272704, 0, 0]), //28
EllipticCurve([138671, -3870746040, -614329974754440, 0, 0]), //28
EllipticCurve([301647, 7207287360, 1964180402358720, 0, 0]), //28
EllipticCurve([-488695, -12711799776, 6514949926797312, 0, 0]), //28
EllipticCurve([203981, -7494994980, -1737339836364000, 0, 0]), //28
EllipticCurve([-256531, 2256368940, -557323128180000, 0, 0]), //28
EllipticCurve([-470711, 1432772880, -669758279393280, 0, 0]), //28
EllipticCurve([-451956, 2436114450, -1086521661386700, 0, 0]), //28
EllipticCurve([-693038, 4696158285, -3221564583510000, 0, 0]), //28
EllipticCurve([37879, 29960190, 1112272053750, 0, 0]), //28
EllipticCurve([114651, 315644511, 35367020524017, 0, 0]), //28
EllipticCurve([1933525, -35177136540, -68597104755553920, 0, 0]), //28
EllipticCurve([1161091, -21901990110, -25796163951558000, 0, 0]), //28
EllipticCurve([-46466, 37372335, -1705299646050, 0, 0]), //28
EllipticCurve([4677379, -395992373238, -1883637513384602976, 0, 0]), //28
EllipticCurve([-695984, 9682657530, -6592437379300500, 0, 0]), //28
EllipticCurve([-48331, -94030440, 4745716306800, 0, 0]), //28
EllipticCurve([-17481, 25040190, -386019569040, 0, 0]), //28
EllipticCurve([-29569, -217108914, 7694991238902, 0, 0]), //28
EllipticCurve([-5809, -9435150, 69584231250, 0, 0]), //28
EllipticCurve([-2605565, 179323486290, -453883524266783520, 0, 0]), //28
EllipticCurve([-9862, -2371185, 23929999020, 0, 0]), //28
EllipticCurve([51349, 328202160, 14058211321440, 0, 0]), //28
EllipticCurve([-14369, -56399070, 970007604930, 0, 0]), //28
EllipticCurve([97501, 783980400, 68794280100000, 0, 0]), //28
EllipticCurve([-4111, 1176786, -4424715360, 0, 0]), //28
EllipticCurve([-2066, 75582, -153280296, 0, 0]), //28
EllipticCurve([-4481, 564006, -2451734082, 0, 0]), //28
EllipticCurve([3316583, -33268000920, -110661048128242920, 0, 0]), //28
EllipticCurve([4185265, 206036306784, 852337587065868288, 0, 0]), //28
EllipticCurve([-142639, 177320616, -25060368018048, 0, 0]), //28
EllipticCurve([330979, 12185367090, 3502915291995210, 0, 0]), //28
EllipticCurve([2449879, -110249499360, -274843071695031840, 0, 0]), //28
EllipticCurve([456119, -2370254172, -1092580511854260, 0, 0]), //28
EllipticCurve([96521, 1416455040, 118211671818240, 0, 0]), //28
EllipticCurve([22051, -2047950, -45310893750, 0, 0]), //28
EllipticCurve([298799, 8541306312, 2319878583483384, 0, 0]), //28
EllipticCurve([-290991, -3322808160, 1008007083417600, 0, 0]), //28
EllipticCurve([-1281101, -94656839970, 127717729123161870, 0, 0]), //28
EllipticCurve([1220719, 61379683200, 71588290730140800, 0, 0]), //28
EllipticCurve([650719, 47964971340, 26959143826389060, 0, 0]), //28
EllipticCurve([26839, 231724416, 3935375756928, 0, 0]), //28
EllipticCurve([-2060327, 118855540440, -237336448216533120, 0, 0]), //28
EllipticCurve([-2709889, 176666490000, -466509950156250000, 0, 0]), //28
EllipticCurve([1296439, -97029769200, -132190931813850000, 0, 0]), //28
EllipticCurve([18319, -149727900, -3356749790100, 0, 0]), //28
EllipticCurve([8753, 13776336, 52019444736, 0, 0]), //28
EllipticCurve([-318431, -18864605760, 6910784215695360, 0, 0]), //28
EllipticCurve([75379, -2556369270, -246201368024430, 0, 0]), //28
EllipticCurve([-286601, 2207299380, -614558500678980, 0, 0]), //28
EllipticCurve([-19289, -11334060, 224924420700, 0, 0]), //28
EllipticCurve([-1282228, -4463050410, 5738956187311620, 0, 0]), //28
EllipticCurve([122321, 14920620, 1823448970200, 0, 0]), //28
EllipticCurve([1711301, -41483991780, -71960455245127680, 0, 0]), //28
EllipticCurve([121559, 775473972, 89789804795964, 0, 0]), //28
EllipticCurve([-15533, 8117874, -120988794096, 0, 0]), //28
EllipticCurve([-75826, -137970690, 10725841440600, 0, 0]), //28
EllipticCurve([-369239, -7357784280, 2852495240807520, 0, 0]), //28
EllipticCurve([-74351, -22183207800, 4165474027852800, 0, 0]), //28
EllipticCurve([216681, -1340010720, -297986223870720, 0, 0]), //28
EllipticCurve([-629771, 10488736440, -6414386769882000, 0, 0]), //28
EllipticCurve([13905, -6951467280, 516076930867200, 0, 0]), //28
EllipticCurve([-690431, 10985443560, -7399750840241760, 0, 0]), //28
EllipticCurve([6589, -2453508, -16958647296, 0, 0]), //28
EllipticCurve([1877741, -169139838420, -331378771432464000, 0, 0]), //28
EllipticCurve([-59905, -943032090, 67893595319550, 0, 0]), //28
EllipticCurve([-163849, 976037790, -153568809840810, 0, 0]), //28
EllipticCurve([-38155, 20554980, -772867248000, 0, 0]), //28
EllipticCurve([1287691, 13550259330, 17320768041425130, 0, 0]), //28
EllipticCurve([-4308329, 150662118180, -643436474664280500, 0, 0]), //28
EllipticCurve([-827311, -45215592240, 39789721171200000, 0, 0]), //28
EllipticCurve([-4411409, -293998275648, 1316835034529103936, 0, 0]), //28
EllipticCurve([-1163671, -4594973760, 5366929351680000, 0, 0]), //28
EllipticCurve([7813871, -640542159180, -5055591086206006500, 0, 0]), //28
EllipticCurve([-12623, 10325160, -117459020160, 0, 0]), //28
EllipticCurve([-16201, 4279380, -68149126500, 0, 0]), //28
EllipticCurve([-6867503, 713598960480, -4822239170506383360, 0, 0]), //28
EllipticCurve([-575959, -11950630200, 7146476859600000, 0, 0]), //28
EllipticCurve([105419, 2117610990, 180049874424750, 0, 0]), //28
EllipticCurve([59359, -185904576, -11564751863808, 0, 0]), //28
EllipticCurve([-4547771, 400865346420, -1785855118301100000, 0, 0]), //28
EllipticCurve([-1727481, -149274032160, 269833860767734560, 0, 0]), //28
EllipticCurve([550651, 43595662110, 19579727362505310, 0, 0]), //28
EllipticCurve([836191, 27502263360, 22013224127294400, 0, 0]), //28
EllipticCurve([245173, -4683100380, -1217568633996960, 0, 0]), //28
EllipticCurve([1098511, 90091372140, 90503179802051940, 0, 0]), //28
EllipticCurve([7949, -11652900, -100214940000, 0, 0]), //28
EllipticCurve([-47549, 108573570, -4867896010950, 0, 0]), //28
EllipticCurve([-2373481, 168823986240, -387637598925595200, 0, 0]), //28
EllipticCurve([-1362311, 66722288160, -87240726214963200, 0, 0]), //28
EllipticCurve([-17371, 25031700, -385488180000, 0, 0]), //28
EllipticCurve([180051, 5247532290, 724479555489690, 0, 0]), //28
EllipticCurve([-643527, -58585939104, 42204373155495936, 0, 0]), //28
EllipticCurve([527491, 25358567850, 11896338142631250, 0, 0]), //28
EllipticCurve([518281, 19231035120, 9121972274680320, 0, 0]), //28
EllipticCurve([-22063, -57853656, 1406075255424, 0, 0]), //28
EllipticCurve([-709841, 8634616620, -6020236034413020, 0, 0]), //28
EllipticCurve([71387, 733286190, 40278677130510, 0, 0]), //28
EllipticCurve([-14811, 16508700, -221216580000, 0, 0]), //28
EllipticCurve([-52885, -63881070, 3452324666010, 0, 0]), //28
EllipticCurve([-285529, -4767244020, 1433438768153700, 0, 0]), //28
EllipticCurve([-2467155, 2261850360, -5578170834131280, 0, 0]), //28
EllipticCurve([-60576, -117754350, 7350933053100, 0, 0]), //28
EllipticCurve([-289141, 468723255, -134743405391595, 0, 0]), //28
EllipticCurve([813113, 24119389800, 18962085395404800, 0, 0]), //28
EllipticCurve([1533, 1745016, 952778736, 0, 0]), //28
EllipticCurve([-325769, -21552433770, 8211994524780480, 0, 0]), //28
EllipticCurve([-4946449, -268694799450, 1344179052403756800, 0, 0]), //28
EllipticCurve([-4539079, 287744864880, -1286445137987665920, 0, 0]), //28
EllipticCurve([-468491, -4828639200, 2314125336600000, 0, 0]), //28
EllipticCurve([650501, -6605794580, -4359824422800000, 0, 0]), //28
EllipticCurve([163439, -557558180, -92908707324300, 0, 0]), //28
EllipticCurve([-434276, 4842238170, -2042485113535020, 0, 0]), //28
EllipticCurve([-628787, -100806685980, 76345338786837120, 0, 0]), //28
EllipticCurve([-1351309, 52708931730, -68901115557456000, 0, 0]), //28
EllipticCurve([233749, 5573801376, 1145850939275328, 0, 0]), //28
EllipticCurve([548951, 42398382390, 19661656256009040, 0, 0]), //28
EllipticCurve([-1275241, 51135211710, -62886083360958000, 0, 0]), //28
EllipticCurve([-746111, 20434410360, -14595073255526400, 0, 0]), //28
EllipticCurve([-3772709, 344141977410, -1264432687720725600, 0, 0]), //28
EllipticCurve([-3779129, 328694880150, -1211866468404555600, 0, 0]), //28
EllipticCurve([-117391, 440317020, -49857096174600, 0, 0]), //28
EllipticCurve([1155709, -80953820220, -98457979043249280, 0, 0]), //28
EllipticCurve([-2472191, 155367324840, -373716834354339840, 0, 0]), //28
EllipticCurve([1885171, -185201886870, -365432955096409200, 0, 0]), //28
EllipticCurve([-32081, -199061460, 7390156702500, 0, 0]), //28
EllipticCurve([139369, 1743828240, 216583467408000, 0, 0]), //28
EllipticCurve([-486, -549822, 538825560, 0, 0]), //28
EllipticCurve([-25769, -14936940, 393214945500, 0, 0]), //28
EllipticCurve([-10798969, 267570008160, -2882673242441996640, 0, 0]), //28
EllipticCurve([-12508001, 343105422660, -4281888769239381300, 0, 0]), //28
EllipticCurve([-13872977, 478101192660, -6615557439914126340, 0, 0]), //28
EllipticCurve([-11366689, 379922292420, -4305168860316345780, 0, 0]), //28
EllipticCurve([-3429555, -7703224620, 26437158766855200, 0, 0]), //28
EllipticCurve([5935211, -131592945330, -783767713978425330, 0, 0]), //28
EllipticCurve([582721, -7126658784, -4236314034290688, 0, 0]), //28
EllipticCurve([2141087, -18329813304, -39387817690354056, 0, 0]), //28
EllipticCurve([2196193, 229898378160, 480292656529720320, 0, 0]), //28
EllipticCurve([-2137489, 78371199720, -164329436913693480, 0, 0]), //28
EllipticCurve([169451, 3801890430, 565055965158750, 0, 0]), //28
EllipticCurve([129607, -370113120, -48975958830240, 0, 0]), //28
EllipticCurve([1384909, 174511116780, 218422302028650720, 0, 0]), //28
EllipticCurve([-138679, 1053101400, -135639460320000, 0, 0]), //28
EllipticCurve([1516343, 78800580540, 115105820408130420, 0, 0]), //28
EllipticCurve([-901457, -73128479760, 71708105297621520, 0, 0]), //28
EllipticCurve([2276483, -148616288730, -347029883173627290, 0, 0]), //28
EllipticCurve([-241449, 2865553320, -649406021145000, 0, 0]), //28
EllipticCurve([-3130241, 244408584420, -744205808915068500, 0, 0]), //28
EllipticCurve([-1150029, -175608983550, 225108765788156250, 0, 0]), //28
EllipticCurve([-4189681, 422315580960, -1723514229033760800, 0, 0]), //28
EllipticCurve([449991, 29762261760, 10794623529043200, 0, 0]), //28
EllipticCurve([-20799, -1006605600, 46126695014400, 0, 0]), //28
EllipticCurve([35663, -2212624260, 67735066471380, 0, 0]), //28
EllipticCurve([-24499, -350428820, 11951024477280, 0, 0]), //28
EllipticCurve([64313, -227526096, -15340719496704, 0, 0]), //28
EllipticCurve([-1318929, 63867203400, -80749157407518600, 0, 0]), //28
EllipticCurve([11381, -2969786820, 138392065812000, 0, 0]), //28
EllipticCurve([-125593, -13006506744, 2456682000313464, 0, 0]), //28
EllipticCurve([1370745, -123063527136, -178377136804872192, 0, 0]), //28
EllipticCurve([-1283789, -91462179270, 123384217616636130, 0, 0]), //28
EllipticCurve([102577, -3156622560, -387279708641280, 0, 0]), //28
EllipticCurve([-1249901, 54638872470, -65685486511622250, 0, 0]), //28
EllipticCurve([203551, 4327821960, 754663954275000, 0, 0]), //28
EllipticCurve([-20519, -22127040, 475819868160, 0, 0]), //28
EllipticCurve([-509801, -9703831200, 5119983936900000, 0, 0]), //28
EllipticCurve([-256171, -3848011860, 1038193599828000, 0, 0]), //28
EllipticCurve([-72815, 135392544, -9592290957312, 0, 0]), //28
EllipticCurve([-5771, -2953020, 18355972320, 0, 0]), //28
EllipticCurve([1697449, 42264064080, 70695269042872320, 0, 0]), //28
EllipticCurve([-15929383, 851877455520, -13522743619042344960, 0, 0]), //28
EllipticCurve([-18901, -492102, 9314506656, 0, 0]), //28
EllipticCurve([-3680379, 62787446400, -229974719301600000, 0, 0]), //28
EllipticCurve([-3401, 464877, -1493649801, 0, 0]), //28
EllipticCurve([-100938, -1590003030, 183088848904500, 0, 0]), //28
EllipticCurve([3356579, -186225509190, -634519473344756160, 0, 0]), //28
EllipticCurve([45589, 130011525, 5517559109475, 0, 0]), //28
EllipticCurve([687839, 23555552580, 15389195833802700, 0, 0]), //28
EllipticCurve([-75067, -222559155, 17372299961835, 0, 0]), //28
EllipticCurve([94579, 635851216, 55878604862080, 0, 0]), //28
EllipticCurve([-84958, -354254670, 31634233521660, 0, 0]), //28
EllipticCurve([-146431, 343743400, -49499049600000, 0, 0]), //28
EllipticCurve([-7673255, 999883883544, -7534357035565022208, 0, 0]), //28
EllipticCurve([-862369, -107676258690, 105272924596039200, 0, 0]), //28
EllipticCurve([1274429, 143165054340, 163872447799737600, 0, 0]), //28
EllipticCurve([-328139, -45109527540, 19703841629472000, 0, 0]), //28
EllipticCurve([-17609, 9469950, -160989150000, 0, 0]), //28
EllipticCurve([3250169, -326532608160, -1092050430208573440, 0, 0]), //28
EllipticCurve([-55691, -5571573084, 616171410505728, 0, 0]), //28
EllipticCurve([929, -205530, -216423090, 0, 0]), //28
EllipticCurve([-702951, 21174505800, -14139826785100800, 0, 0]), //28
EllipticCurve([7271, -22170642, -188007044160, 0, 0]), //28
EllipticCurve([46913, -89771760, -4369012015680, 0, 0]), //28
EllipticCurve([-53209, 163424250, -8069072343750, 0, 0]), //28
EllipticCurve([104276, -653162202, -71730273023640, 0, 0]), //28
EllipticCurve([-67129, -1339007670, 110011531159530, 0, 0]), //28
EllipticCurve([397099, -22185370350, -9783748324350000, 0, 0]), //28
EllipticCurve([58628, 286181805, 15067472033250, 0, 0]), //28
EllipticCurve([-600029, -7698613230, 4714322797522800, 0, 0]), //28
EllipticCurve([-168799, -6458938200, 1281453338880000, 0, 0]), //28
EllipticCurve([-217321, 1679733510, -350956800645360, 0, 0]), //28
EllipticCurve([11609641, 364655130840, 4222303835862752640, 0, 0]), //28
EllipticCurve([-16475551, -144263999880, 2378128561861852800, 0, 0]), //28
EllipticCurve([1483499, -6383629070, -9496829213002950, 0, 0]), //28
EllipticCurve([-8955109, 389361871710, -3468871249127123490, 0, 0]), //28
EllipticCurve([-137035, 83097564, -11335172510112, 0, 0]), //28
EllipticCurve([-6809009, 368001226320, -2484497351289779280, 0, 0]), //28
EllipticCurve([-497303, 2312030448, -1138628755031040, 0, 0]), //28
EllipticCurve([6573551, 833789065200, 5377418352374250000, 0, 0]), //28
EllipticCurve([-18521, 5288040, -96374529000, 0, 0]), //28
EllipticCurve([-2391281, -105340522560, 256759623200808000, 0, 0]), //28
EllipticCurve([-2586729, -163709232144, 434181931158406032, 0, 0]), //28
EllipticCurve([-2371489, 91156856700, -212540324356296300, 0, 0]), //28
EllipticCurve([2289865, 235560684960, 515595227240448000, 0, 0]), //28
EllipticCurve([-1608591, -76599967080, 127015001413372800, 0, 0]), //28
EllipticCurve([2028689, 271819745400, 514282958296800000, 0, 0]), //28
EllipticCurve([702481, -9588090960, -6857402654592000, 0, 0]), //28
EllipticCurve([1087231, -35536627620, -39639366815356620, 0, 0]), //28
EllipticCurve([-8220059, 1150616086620, -9288923667283260000, 0, 0]), //28
EllipticCurve([-288341, -27337824150, 10056902059181250, 0, 0]), //28
EllipticCurve([-2893523, 227373264300, -638262218695701600, 0, 0]), //28
EllipticCurve([-137825, -4859670816, 825449105793312, 0, 0]), //28
EllipticCurve([52441, 395572320, 16810241310720, 0, 0]), //28
EllipticCurve([-12623, 5944560, -71905397760, 0, 0]), //28
EllipticCurve([-49037, 96048810, -4497677625870, 0, 0]), //28
EllipticCurve([-37959, -1411573800, 80154806659200, 0, 0]), //28
EllipticCurve([-1282721, -128435929440, 176234773376319840, 0, 0]), //28
EllipticCurve([-1033009, -89855835120, 99744379919120880, 0, 0]), //28
EllipticCurve([-42281, 74591748, -3005525302164, 0, 0]), //28
EllipticCurve([-1763633, 100446462480, -170951943870424080, 0, 0]), //28
EllipticCurve([-10071, -426562920, 10414960254720, 0, 0]), //28
EllipticCurve([101039, 1329247920, 102212518808400, 0, 0]), //28
EllipticCurve([-314399, 4582542720, -1365524409876480, 0, 0]), //28
EllipticCurve([-203111, 1269050640, -249261850506240, 0, 0]), //28
EllipticCurve([-246353, 1517771376, -364023804591216, 0, 0]), //28
EllipticCurve([-661339, 2306719800, -1516700562577200, 0, 0]), //28
EllipticCurve([-15605797, -494775963990, 7737488602430368320, 0, 0]), //28
EllipticCurve([-5613, -750680, 4323916800, 0, 0]), //26
EllipticCurve([-69689, 68548200, -4704120225000, 0, 0]), //26
EllipticCurve([-28247, 29638950, -802138663150, 0, 0]), //26
EllipticCurve([-96199, 265754160, -24764035645440, 0, 0]), //26
EllipticCurve([-136049, 548863560, -72244166085000, 0, 0]), //26
EllipticCurve([-60401, 173979360, -9935091352800, 0, 0]), //26
EllipticCurve([-4377, 172074, -745940790, 0, 0]), //26
EllipticCurve([50093, -32198544, -1632079798272, 0, 0]), //26
EllipticCurve([-112285, 456546090, -49215668502000, 0, 0]), //26
EllipticCurve([-66959, 134617968, -8723244326400, 0, 0]), //26
EllipticCurve([41759, 180158160, 6546046743600, 0, 0]), //26
EllipticCurve([-175415, 226472400, -39395326924800, 0, 0]), //26
EllipticCurve([117471, 654803688, 73635948734040, 0, 0]), //26
EllipticCurve([285601, -2242688448, -656228581392384, 0, 0]), //26
EllipticCurve([-37441, -462183480, 21530817415800, 0, 0]), //26
EllipticCurve([9991, -630660, -6338763660, 0, 0]), //26
EllipticCurve([-6871, -2000592, 14340243456, 0, 0]), //26
EllipticCurve([-4839, -1127460, 5698182840, 0, 0]), //26
EllipticCurve([-611129, -112328580, 68669269168500, 0, 0]), //26
EllipticCurve([655649, 158810400, 104088147609600, 0, 0]), //26
EllipticCurve([224459, -872049750, -198936349218750, 0, 0]), //26
EllipticCurve([583839, -4900932960, -2899779112839840, 0, 0]), //26
EllipticCurve([-397381, 3161051850, -1228166636332350, 0, 0]), //26
EllipticCurve([192441, -2162245800, -436773651600000, 0, 0]), //26
EllipticCurve([-214341, 1848515130, -378226529264430, 0, 0]), //26
EllipticCurve([22249, 65583840, 1158472949760, 0, 0]), //26
EllipticCurve([75781, 1004174028, 60732445213440, 0, 0]), //26
EllipticCurve([-53161, -432320850, 26371571850000, 0, 0]), //26
EllipticCurve([-43471, -226845144, 10859530733568, 0, 0]), //26
EllipticCurve([-269071, 646552368, -172344999214080, 0, 0]), //26
EllipticCurve([766561, -2389329600, -1838675143065600, 0, 0]), //26
EllipticCurve([-1029761, 6059638200, -6202409335630200, 0, 0]), //26
EllipticCurve([116569, -28403760, -3317559168000, 0, 0]), //26
EllipticCurve([-1081393, 6838926120, -7349773384385640, 0, 0]), //26
EllipticCurve([2639, 4800660, 4315793340, 0, 0]), //26
EllipticCurve([-506249, -2916388860, 1494138922699500, 0, 0]), //26
EllipticCurve([261391, 2656355400, 669377653601400, 0, 0]), //26
EllipticCurve([-461569, 6350340360, -2834341062538440, 0, 0]), //26
EllipticCurve([-3949, -404590914, 8683734787182, 0, 0]), //26
EllipticCurve([23401, 62457048, 1214165013120, 0, 0]), //26
EllipticCurve([49791, 269017320, 11425434597720, 0, 0]), //26
EllipticCurve([-256801, -29116920, 7480748203320, 0, 0]), //26
EllipticCurve([16909, 13357656, 214230086928, 0, 0]), //26
EllipticCurve([-46073, -41765724, 1965536737164, 0, 0]), //26
EllipticCurve([-4881, -2185950, 11749481250, 0, 0]), //26
EllipticCurve([7463, -21311730, -198561388410, 0, 0]), //26
EllipticCurve([-120481, 596277990, -68571968850000, 0, 0]), //26
EllipticCurve([57201, 328518960, 17219649807360, 0, 0]), //26
EllipticCurve([-751789, -5327738262, 4044366030758130, 0, 0]), //26
EllipticCurve([-1274401, 14032984560, -17718621657822960, 0, 0]), //26
EllipticCurve([-850781, -2476205550, 2114370014006250, 0, 0]), //26
EllipticCurve([-526261, -101342010, 53353629346710, 0, 0]), //26
EllipticCurve([-349625, 288814680, -100711122989400, 0, 0]), //26
EllipticCurve([104161, -455760984, -49309692380928, 0, 0]), //26
EllipticCurve([83231, -15012720, -1251685530000, 0, 0]), //26
EllipticCurve([-97921, 205532880, -19662302965200, 0, 0]), //26
EllipticCurve([-271629, 3088606290, -799389991371510, 0, 0]), //26
EllipticCurve([2287, -706056, -1789851960, 0, 0]), //26
EllipticCurve([73651, 233253090, 16374366918000, 0, 0]), //26
EllipticCurve([429557, -4325120436, -1898900876221440, 0, 0]), //26
EllipticCurve([-1012205, 15021404034, -14962399958954448, 0, 0]), //26
EllipticCurve([-9257, 6727710, -55059578640, 0, 0]), //26
EllipticCurve([49031, 234879036, 10312833833652, 0, 0]), //26
EllipticCurve([121711, 712140330, 82523533580730, 0, 0]), //26
EllipticCurve([-158879, 502026360, -77996823395040, 0, 0]), //26
EllipticCurve([-492241, 6464984526, -3091503880456992, 0, 0]), //26
EllipticCurve([10683, 19979960, 153446092800, 0, 0]), //26
EllipticCurve([125389, -2153858460, -299610327219840, 0, 0]), //26
EllipticCurve([-68801, -136247232, 9644260317120, 0, 0]), //26
EllipticCurve([-1093193, -4180556016, 4586676130174320, 0, 0]), //26
EllipticCurve([-13201, -304152, 4022410200, 0, 0]), //26
EllipticCurve([-27941, 6906690, -191142645750, 0, 0]), //26
EllipticCurve([-68479, -236208192, 16931403202560, 0, 0]), //26
EllipticCurve([-146367, 419151744, -60089594019840, 0, 0]), //26
EllipticCurve([1088079, 22399173720, 23926774968530280, 0, 0]), //26
EllipticCurve([221521, 4616043600, 919959025305600, 0, 0]), //26
EllipticCurve([545999, 11873406636, 6234523976650788, 0, 0]), //26
EllipticCurve([-492961, -4737014568, 2383253610350184, 0, 0]), //26
EllipticCurve([-440999, -3551473464, 1596628822263552, 0, 0]), //26
EllipticCurve([-322519, -1632022560, 535303399680000, 0, 0]), //26
EllipticCurve([1049, 428272, 287798784, 0, 0]), //26
EllipticCurve([-214855, -3570386040, 820617527433600, 0, 0]), //26
EllipticCurve([-1221179, 29076847668, -34763115997954080, 0, 0]), //26
EllipticCurve([-264121, -5512879680, 1569323894107200, 0, 0]), //26
EllipticCurve([29409, 197199240, 4461435605760, 0, 0]), //26
EllipticCurve([-7799, -2200560, 17745315840, 0, 0]), //26
EllipticCurve([24119, 107047080, 1757177818200, 0, 0]), //26
EllipticCurve([35111, -322622580, -13251722473500, 0, 0]), //26
EllipticCurve([162431, -3234069300, -577200518317500, 0, 0]), //26
EllipticCurve([118509, -2150568420, -285165372492000, 0, 0]), //26
EllipticCurve([25799, -256579560, -8152815519000, 0, 0]), //26
EllipticCurve([-63009, 250573620, -14564591662500, 0, 0]), //26
EllipticCurve([2921, -46373760, -308663746560, 0, 0]), //26
EllipticCurve([2729, -21115248, 29730269184, 0, 0]), //26
EllipticCurve([-1348847, -12202625160, 16573703113313280, 0, 0]), //26
EllipticCurve([-1911365, 27527865570, -52194154458267360, 0, 0]), //26
EllipticCurve([-1310599, -4582284720, 6022515136634880, 0, 0]), //26
EllipticCurve([94541, -71543472, -6814944968832, 0, 0]), //26
EllipticCurve([605899, -2918271510, -1780729275402000, 0, 0]), //26
EllipticCurve([307641, 9166319760, 2534304087244800, 0, 0]), //26
EllipticCurve([-82717, -703254640, 63371682119680, 0, 0]), //26
EllipticCurve([2080919, 24879340200, 51484684626375000, 0, 0]), //26
EllipticCurve([2242279, 30477918240, 67943051626111200, 0, 0]), //26
EllipticCurve([594919, 3525452280, 2078603138835720, 0, 0]), //26
EllipticCurve([-4931, -313260, 1566300000, 0, 0]), //26
EllipticCurve([-1658249, 48841098600, -79457092416311400, 0, 0]), //26
EllipticCurve([-451889, -8803438560, 4153682398572000, 0, 0]), //26
EllipticCurve([-67015, 229628520, -14365560211200, 0, 0]), //26
EllipticCurve([-178231, -4886656320, 995783278264320, 0, 0]), //26
EllipticCurve([508615, -13343977416, -7102825706830392, 0, 0]), //26
EllipticCurve([108505, -1113395136, -129545750863872, 0, 0]), //26
EllipticCurve([-688801, 15805947300, -10484479992772500, 0, 0]), //26
EllipticCurve([6779, -6146690, -45639173250, 0, 0]), //26
EllipticCurve([515599, -16319372160, -8867538847440000, 0, 0]), //26
EllipticCurve([434479, -13027514640, -6000147555318000, 0, 0]), //26
EllipticCurve([-298249, -7072581672, 2258593594044840, 0, 0]), //26
EllipticCurve([-83929, -2761364760, 297037245868440, 0, 0]), //26
EllipticCurve([7949, 9689460, 60074652000, 0, 0]), //26
EllipticCurve([194191, -4212841920, -893859734376000, 0, 0]), //26
EllipticCurve([31007, 163498104, 3645190228680, 0, 0]), //26
EllipticCurve([-332789, 4705172010, -1491064304796990, 0, 0]), //26
EllipticCurve([-124153, -909931704, 119019976814904, 0, 0]), //26
EllipticCurve([-27709, -28598430, 820059980250, 0, 0]), //26
EllipticCurve([-553249, 1275008490, -702344801758950, 0, 0]), //26
EllipticCurve([333889, 1189897800, 393337376359200, 0, 0]), //26
EllipticCurve([57446, -9505650, -547487417400, 0, 0]), //26
EllipticCurve([65783, 542418660, 30702523411980, 0, 0]), //26
EllipticCurve([-178495, 834353520, -144770347962240, 0, 0]), //26
EllipticCurve([-284839, 3660416760, -987668291850240, 0, 0]), //26
EllipticCurve([17695, 66724014, 283443611472, 0, 0]), //26
EllipticCurve([-61289, -534244200, 36662508225000, 0, 0]), //26
EllipticCurve([-104851, 456243480, -45599710852080, 0, 0]), //26
EllipticCurve([-333611, 4453235820, -1419762831189120, 0, 0]), //26
EllipticCurve([-168471, 1429184568, -226840174632960, 0, 0]), //26
EllipticCurve([-99509, -326316870, 33480110862000, 0, 0]), //26
EllipticCurve([2628879, 43019792400, 112422720063279600, 0, 0]), //26
EllipticCurve([107453, 448313320, 46504885623560, 0, 0]), //26
EllipticCurve([-1390841, -9281067180, 12974235837601500, 0, 0]), //26
EllipticCurve([12979, 15509610, 184952099250, 0, 0]), //26
EllipticCurve([-797189, -14432775630, 11778227372252250, 0, 0]), //26
EllipticCurve([657109, -8857605900, -5925738347100000, 0, 0]), //26
EllipticCurve([710219, -15654098790, -11440469364596910, 0, 0]), //26
EllipticCurve([-475661, -11473655130, 5738835454647750, 0, 0]), //26
EllipticCurve([1067947, -26768499030, -29192573996659710, 0, 0]), //26
EllipticCurve([-52841, -3022987800, 267960661579800, 0, 0]), //26
EllipticCurve([187761, 4786116720, 769607568576000, 0, 0]), //26
EllipticCurve([-18511, -22423800, 447040876800, 0, 0]), //26
EllipticCurve([-1199501, 38502486750, -44831333009531250, 0, 0]), //26
EllipticCurve([-767869, 15457148850, -11537509587468150, 0, 0]), //26
EllipticCurve([-1027001, 28620309900, -28537339621599900, 0, 0]), //26
EllipticCurve([322769, -7838485200, -2696438908800000, 0, 0]), //26
EllipticCurve([-410289, -11934427440, 5208768921760560, 0, 0]), //26
EllipticCurve([10841, 10079328, 98051702784, 0, 0]), //26
EllipticCurve([-709521, 16255621680, -11129265082616880, 0, 0]), //26
EllipticCurve([299179, -8885450574, -2878646078810502, 0, 0]), //26
EllipticCurve([14719, 36997740, 357953134500, 0, 0]), //26
EllipticCurve([-33919, -246095520, 9702069780480, 0, 0]), //26
EllipticCurve([-206719, 2169554688, -422108560097280, 0, 0]), //26
EllipticCurve([149621, -150008952, -22589848081680, 0, 0]), //26
EllipticCurve([-718579, 128988720, -92664206560800, 0, 0]), //26
EllipticCurve([-140679, -2950956960, 471397668618240, 0, 0]), //26
EllipticCurve([-314891, -11962964580, 4164260118439680, 0, 0]), //26
EllipticCurve([-1956049, 79367226246, -151811090612108928, 0, 0]), //26
EllipticCurve([-1607369, 63142972398, -98813700365078160, 0, 0]), //26
EllipticCurve([170451, 4532827530, 640941812742000, 0, 0]), //26
EllipticCurve([11951, -10657790, -135407221950, 0, 0]), //26
EllipticCurve([-49243, 166724220, -7501256106240, 0, 0]), //26
EllipticCurve([336917, 1635834564, 543293375395680, 0, 0]), //26
EllipticCurve([2736335, 51144019920, 139041308866970160, 0, 0]), //26
EllipticCurve([366335, 5102355720, 1805861452912440, 0, 0]), //26
EllipticCurve([-2491449, -44865012192, 112615891428200160, 0, 0]), //26
EllipticCurve([-316153, 580937280, -182438124348480, 0, 0]), //26
EllipticCurve([14023, 5048736, 69021269856, 0, 0]), //26
EllipticCurve([-1024597, 12151402120, -12297218945440000, 0, 0]), //26
EllipticCurve([1669151, 69863465880, 113770628145069480, 0, 0]), //26
EllipticCurve([-1104323, -14657672484, 16392789121965984, 0, 0]), //26
EllipticCurve([-156489, 952950540, -141918159169500, 0, 0]), //26
EllipticCurve([-295531, -3889144980, 1203301456812000, 0, 0]), //26
EllipticCurve([-1565369, 58144353120, -88659963246204000, 0, 0]), //26
EllipticCurve([-820441, 21157747380, -16745531899122180, 0, 0]), //26
EllipticCurve([10159, 32473320, 121287850200, 0, 0]), //26
EllipticCurve([-347555, -3530033100, 1260899583055200, 0, 0]), //26
EllipticCurve([-163225, -5578202916, 1061716095611028, 0, 0]), //26
EllipticCurve([-56429, -365562750, 22619195156250, 0, 0]), //26
EllipticCurve([-72889, 326479860, -22045552546500, 0, 0]), //26
EllipticCurve([-33865, 137499384, -3610321325688, 0, 0]), //26
EllipticCurve([-1842049, -603562050, 1112002720920000, 0, 0]), //26
EllipticCurve([104551, -234028920, -24964098925320, 0, 0]), //26
EllipticCurve([217255, -1026648546, -227004313303152, 0, 0]), //26
EllipticCurve([-483039, 4599113376, -2175785348825088, 0, 0]), //26
EllipticCurve([-27065, -3048440850, 219268253458800, 0, 0]), //26
EllipticCurve([260243, 6674894226, 1525453626833136, 0, 0]), //26
EllipticCurve([-114391, -1047903120, 128405856712320, 0, 0]), //26
EllipticCurve([-13401, -80403708, 1406502064044, 0, 0]), //26
EllipticCurve([22284, 56972850, 1061632086900, 0, 0]), //26
EllipticCurve([-41465, 57801030, -2309729158800, 0, 0]), //26
EllipticCurve([-21971, 15429180, -327345482880, 0, 0]), //26
EllipticCurve([2901785, 60651643104, 174800946704596992, 0, 0]), //26
EllipticCurve([835231, 13473660420, 11056633950916620, 0, 0]), //26
EllipticCurve([-68797, -257981430, 18647671704690, 0, 0]), //26
EllipticCurve([-4309189, 100024305810, -428614052802125190, 0, 0]), //26
EllipticCurve([5008539, -76329631950, -383413282488843750, 0, 0]), //26
EllipticCurve([897201, 20216075880, 17717368901232000, 0, 0]), //26
EllipticCurve([165595, 914475510, 146046311324550, 0, 0]), //26
EllipticCurve([2760887, 126229636104, 342892076957447160, 0, 0]), //26
EllipticCurve([733201, 19771696560, 13998361164480000, 0, 0]), //26
EllipticCurve([288675, -2577472170, -765697389958410, 0, 0]), //26
EllipticCurve([-3699481, 188971279200, -688918419733500000, 0, 0]), //26
EllipticCurve([-3381911, 161066249760, -536543891200512000, 0, 0]), //26
EllipticCurve([-1293025, -47043320940, 62581024196667900, 0, 0]), //26
EllipticCurve([1353719, 69217279560, 90237113799501240, 0, 0]), //26
EllipticCurve([-386919, -4375192080, 1739856383301120, 0, 0]), //26
EllipticCurve([1204921, -34187038080, -42061543683194880, 0, 0]), //26
EllipticCurve([-1969829, 81329203410, -156548550413823750, 0, 0]), //26
EllipticCurve([-1789061, 76829509470, -133850450660897250, 0, 0]), //26
EllipticCurve([225259, 6565296870, 1281079812946230, 0, 0]), //26
EllipticCurve([503511, 22128128880, 10008442051779600, 0, 0]), //26
EllipticCurve([-347431, -26057168280, 10644249013706880, 0, 0]), //26
EllipticCurve([1940311, -121762377660, -243302051931259860, 0, 0]), //26
EllipticCurve([-113129, -5739541920, 879441310692000, 0, 0]), //26
EllipticCurve([252711, -4335504600, -1155459666450600, 0, 0]), //26
EllipticCurve([-23951, -1522343064, 82864177659648, 0, 0]), //26
EllipticCurve([-1251833, 48753408384, -58965541071154560, 0, 0]), //26
EllipticCurve([14393, 19014048, 243379814400, 0, 0]), //26
EllipticCurve([-3337, -4028856, 17021916600, 0, 0]), //26
EllipticCurve([-889729, 28644822492, -24461446680800844, 0, 0]), //26
EllipticCurve([-211081, 2409638616, -476185554378072, 0, 0]), //26
EllipticCurve([-2369, -22660044, -25084668708, 0, 0]), //26
EllipticCurve([-180911, -923443560, 171538875705600, 0, 0]), //26
EllipticCurve([-24391, -64996440, 1732545104640, 0, 0]), //26
EllipticCurve([-10937, 12423984, -114611252400, 0, 0]), //26
EllipticCurve([73963, 234255714, 16529083179840, 0, 0]), //26
EllipticCurve([3397279, 103294542150, 347927419502013600, 0, 0]), //26
EllipticCurve([-385793, -3948832734, 1564176083097474, 0, 0]), //26
EllipticCurve([-166881, -7659024450, 1558274478499200, 0, 0]), //26
EllipticCurve([-1261881, -22906570050, 29344599001972800, 0, 0]), //26
EllipticCurve([1877159, -63178423770, -120535840287527280, 0, 0]), //26
EllipticCurve([1235029, -40094791308, -50681099246633856, 0, 0]), //26
EllipticCurve([569719, -8636028030, -5042827211529870, 0, 0]), //26
EllipticCurve([32369, -47728200, -1598894700000, 0, 0]), //26
EllipticCurve([237153, 2545191264, 573380687953920, 0, 0]), //26
EllipticCurve([-36620, -968085426, 52084932089652, 0, 0]), //26
EllipticCurve([-8329, -145983318, 2541131616426, 0, 0]), //26
EllipticCurve([762875, -27978148926, -22279783377943728, 0, 0]), //26
EllipticCurve([-369944, 4112731350, -1471329640462500, 0, 0]), //26
EllipticCurve([5204, 6814710, 10562800500, 0, 0]), //26
EllipticCurve([-281284, 2373208110, -645973008293340, 0, 0]), //26
EllipticCurve([-202427, 1479304190, -287624072270080, 0, 0]), //26
EllipticCurve([-3453971, -97824827100, 340723872789300000, 0, 0]), //26
EllipticCurve([193111, 1184494920, 221016091617720, 0, 0]), //26
EllipticCurve([4196071, -108647787780, -458542664583888780, 0, 0]), //26
EllipticCurve([221831, 4963602096, 971709491527632, 0, 0]), //26
EllipticCurve([636967, 14338415740, 8813537387063200, 0, 0]), //26
EllipticCurve([529595, 9595703040, 4912999956480000, 0, 0]), //26
EllipticCurve([622379, 16282073850, 9673587126131250, 0, 0]), //26
EllipticCurve([-519461, -26615820330, 15043022108133030, 0, 0]), //26
EllipticCurve([1007411, -39463609770, -41187419708363370, 0, 0]), //26
EllipticCurve([143315, 4716445734, 396714400023942, 0, 0]), //26
EllipticCurve([-1930301, 95388575730, -178975199927805750, 0, 0]), //26
EllipticCurve([1256083, -61288917690, -79641332492011290, 0, 0]), //26
EllipticCurve([64139, 926418870, 44861833779750, 0, 0]), //26
EllipticCurve([-661079, 8293132320, -5373949743360000, 0, 0]), //26
EllipticCurve([-1832609, 90394318560, -160777594848780000, 0, 0]), //26
EllipticCurve([-14143, 16667640, -208278829440, 0, 0]), //26
EllipticCurve([1209191, -76299628140, -96559544699642340, 0, 0]), //26
EllipticCurve([-297159, 4479378288, -1252792519587840, 0, 0]), //26
EllipticCurve([-19009, -462904260, 14593056796500, 0, 0]), //26
EllipticCurve([-423761, 4876107180, -2006640007249500, 0, 0]), //26
EllipticCurve([-287895, 1563132480, -441178511155200, 0, 0]), //26
EllipticCurve([3601, -231354480, -2998354060800, 0, 0]), //26
EllipticCurve([-56641, 120119340, -6525483145500, 0, 0]), //26
EllipticCurve([-49151, 74765040, -3552834700800, 0, 0]), //26
EllipticCurve([-521729, 1166396700, -605860271484300, 0, 0]), //26
EllipticCurve([23895, -3228030, -77553420750, 0, 0]), //26
EllipticCurve([9957, 1644240, 16116840480, 0, 0]), //26
EllipticCurve([995099, 28456481130, 27562947622518000, 0, 0]), //26
EllipticCurve([-568829, -30789090150, 19006228505955600, 0, 0]), //26
EllipticCurve([582184, -7622581890, -4532341456302660, 0, 0]), //26
EllipticCurve([-13642, -4547235, 63724951290, 0, 0]), //26
EllipticCurve([64301, 812266620, 42445804494720, 0, 0]), //26
EllipticCurve([-44203, -24801084, 1113469467264, 0, 0]), //26
EllipticCurve([-456769, 4751313918, -2115831357394170, 0, 0]), //26
EllipticCurve([5706, -1199730, -7054412400, 0, 0]), //26
EllipticCurve([-3681421, 261319708650, -942266605450170000, 0, 0]), //26
EllipticCurve([-418769, -25895477970, 12333498247551600, 0, 0]), //26
EllipticCurve([1980403, -147890521350, -302928295815802800, 0, 0]), //26
EllipticCurve([-124879, -1842127560, 253005167600640, 0, 0]), //26
EllipticCurve([7502711, 196531324380, 1469529764257629780, 0, 0]), //26
EllipticCurve([-8380705, 191382766344, -1599389031843835848, 0, 0]), //26
EllipticCurve([-5092985, -109446823200, 559824112413165600, 0, 0]), //26
EllipticCurve([6307005, -150865837980, -954943339685580960, 0, 0]), //26
EllipticCurve([6841499, -324281159550, -2233307807481712950, 0, 0]), //26
EllipticCurve([-384661, -4187413230, 1654174785313050, 0, 0]), //26
EllipticCurve([950239, -21679978320, -21071182848796080, 0, 0]), //26
EllipticCurve([-667423, -22556069640, 15764346847117440, 0, 0]), //26
EllipticCurve([-5351949, 380510115150, -2007866262870641250, 0, 0]), //26
EllipticCurve([-494705, -4611564216, 2328254260424568, 0, 0]), //26
EllipticCurve([635961, 25122589800, 15023308700400000, 0, 0]), //26
EllipticCurve([878297, 29920912560, 25180482541294080, 0, 0]), //26
EllipticCurve([-692303, -26683489560, 19518225475432320, 0, 0]), //26
EllipticCurve([-75281, -190727040, 14919622704000, 0, 0]), //26
EllipticCurve([3184119, -247015096260, -804246324293987340, 0, 0]), //26
EllipticCurve([4855, 1018776, 4710820224, 0, 0]), //26
EllipticCurve([-3904129, 301340153400, -1151729599798635000, 0, 0]), //26
EllipticCurve([239769, 9464608560, 1855063277760000, 0, 0]), //26
EllipticCurve([-278615, -25913243616, 9035222478077952, 0, 0]), //26
EllipticCurve([34511, 359427600, 6245054550000, 0, 0]), //26
EllipticCurve([95131, 1898429610, 115084701387810, 0, 0]), //26
EllipticCurve([-787609, -46755761640, 39310794958301160, 0, 0]), //26
EllipticCurve([-818849, 16338876120, -13034648863376280, 0, 0]), //26
EllipticCurve([-1091857, 35098334136, -37111890467048184, 0, 0]), //26
EllipticCurve([-1179169, 44984028576, -51182512825572768, 0, 0]), //26
EllipticCurve([644591, -33792338268, -23311408007811924, 0, 0]), //26
EllipticCurve([-1048267, 39926875716, -40176977665485024, 0, 0]), //26
EllipticCurve([-148391, -7640644440, 1421159865840000, 0, 0]), //26
EllipticCurve([51899, -983801730, -62397624725250, 0, 0]), //26
EllipticCurve([-598129, -21988992312, 13885279030297080, 0, 0]), //26
EllipticCurve([54727, 382225824, 14912540523360, 0, 0]), //26
EllipticCurve([-35359, 63497280, -2113189478400, 0, 0]), //26
EllipticCurve([-403771, 7186764060, -2758280046228000, 0, 0]), //26
EllipticCurve([3953, -8460504, -3519569664, 0, 0]), //26
EllipticCurve([-8341, -57801030, 62136107250, 0, 0]), //26
EllipticCurve([-705, -1468656, 2139831792, 0, 0]), //26
EllipticCurve([2280969, 57763284600, 130313970057600000, 0, 0]), //26
EllipticCurve([2849459, 91614468330, 258285372441909120, 0, 0]), //26
EllipticCurve([-979859, -12479574744, 12390944804168112, 0, 0]), //26
EllipticCurve([-662995, -7064664360, 4761018605491200, 0, 0]), //26
EllipticCurve([-1782465, -34872247410, 62881636529712000, 0, 0]), //26
EllipticCurve([-667571, -9698295552, 6618213867640320, 0, 0]), //26
EllipticCurve([3267841, -154789100400, -512602061510246400, 0, 0]), //26
EllipticCurve([235778, 2563571010, 576572755859100, 0, 0]), //26
EllipticCurve([5617, -861432, -4961848320, 0, 0]), //26
EllipticCurve([-46724, -170010750, 8500537500000, 0, 0]), //26
EllipticCurve([108709, 1143422280, 109597025538000, 0, 0]), //26
EllipticCurve([13241, 31361736, 288904312032, 0, 0]), //26
EllipticCurve([939, -171054, -35579232, 0, 0]), //26
EllipticCurve([-83277, 334313672, -26317172259840, 0, 0]), //26
EllipticCurve([-6960141, -77162558550, 537953514980008050, 0, 0]), //26
EllipticCurve([-8659169, 423075753408, -3642066661621671360, 0, 0]), //26
EllipticCurve([-9163561, 461908218720, -4208557100638631520, 0, 0]), //26
EllipticCurve([2366103, 87675562884, 204402861907427820, 0, 0]), //26
EllipticCurve([-1165505, 20423323440, -23399920714762800, 0, 0]), //26
EllipticCurve([4307923, 280400607630, 1189973351880245790, 0, 0]), //26
EllipticCurve([-463909, 1039908870, -479746358541450, 0, 0]), //26
EllipticCurve([311433, 2772816816, 837435043501056, 0, 0]), //26
EllipticCurve([-5342441, 353082853200, -1862026561706850000, 0, 0]), //26
EllipticCurve([1015535, 47162374644, 45807258133353948, 0, 0]), //26
EllipticCurve([-494379, -45069614940, 25737634586096160, 0, 0]), //26
EllipticCurve([4511559, -317066451240, -1451250878233177560, 0, 0]), //26
EllipticCurve([-442937, -6009318504, 2749677858556776, 0, 0]), //26
EllipticCurve([43759, 65880276, 2814603031548, 0, 0]), //26
EllipticCurve([-1542193, 43527471624, -65845965061847880, 0, 0]), //26
EllipticCurve([-13961, -11794440, 174569506440, 0, 0]), //26
EllipticCurve([1125, 1150716, 507465756, 0, 0]), //26
EllipticCurve([-5363281, 495176955000, -2607416153671875000, 0, 0]), //26
EllipticCurve([481337, -5532761520, -2722826861314560, 0, 0]), //26
EllipticCurve([-1391441, -105803987040, 154651677580614240, 0, 0]), //26
EllipticCurve([-122789, -9970399530, 1810375294659750, 0, 0]), //26
EllipticCurve([346151, -7886115720, -2874575927212920, 0, 0]), //26
EllipticCurve([-1130561, -114149365200, 139333568897250000, 0, 0]), //26
EllipticCurve([-2875055, 201269678064, -563658148654368768, 0, 0]), //26
EllipticCurve([-2526497, 175535643360, -430239441696150240, 0, 0]), //26
EllipticCurve([-1487425, 74330892480, -106437155185133760, 0, 0]), //26
EllipticCurve([394579, -16615232370, -7118115084399330, 0, 0]), //26
EllipticCurve([43691, 385836990, 10303776817950, 0, 0]), //26
EllipticCurve([-9359, 4224432, -37310183424, 0, 0]), //26
EllipticCurve([442039, 16258483920, 6463966744494000, 0, 0]), //26
EllipticCurve([65339, 665593110, 32646676452390, 0, 0]), //26
EllipticCurve([177579, -6905346630, -1424911371753870, 0, 0]), //26
EllipticCurve([-63127, 259474776, -15086901375744, 0, 0]), //26
EllipticCurve([-76091, -766200540, 64710232806240, 0, 0]), //26
EllipticCurve([-315403, 529906200, -166219917003600, 0, 0]), //26
EllipticCurve([13733, 4046042, 54520415950, 0, 0]), //26
EllipticCurve([-6022829, 200360284938, -1199661213271973760, 0, 0]), //26
EllipticCurve([-9782141, 635156239410, -6170288803372386000, 0, 0]), //26
EllipticCurve([-293537, 1574627796, -452656677888324, 0, 0]), //26
EllipticCurve([-3983971, -271130431572, 1098967555682156160, 0, 0]), //26
EllipticCurve([-170596, -3309207930, 624282075994500, 0, 0]), //26
EllipticCurve([843739, 42445080210, 33464719919489040, 0, 0]), //26
EllipticCurve([412051, 33536507730, 10262171365380000, 0, 0]), //26
EllipticCurve([-172904, -2418550050, 451664221837500, 0, 0]), //26
EllipticCurve([4491959, -502172663850, -2308387301185680000, 0, 0]), //26
EllipticCurve([-192431, -3115717080, 652057270502400, 0, 0]), //26
EllipticCurve([-999247, 21477288096, -20964925911181824, 0, 0]), //26
EllipticCurve([-2581579, 184175929620, -461323868512176000, 0, 0]), //26
EllipticCurve([-449255, -45313079760, 24012307226419200, 0, 0]), //26
EllipticCurve([-100219, 658032900, -60370570377600, 0, 0]), //26
EllipticCurve([-34721, -67428180, 2461195998180, 0, 0]), //26
EllipticCurve([-525699, 7244169240, -3701871900009360, 0, 0]), //26
EllipticCurve([-87741, -7155504510, 971717512458000, 0, 0]), //26
EllipticCurve([42741, -610786620, -31233184600320, 0, 0]), //26
EllipticCurve([-10881, -141936060, 2538526433100, 0, 0]), //26
EllipticCurve([52724, 297373230, 13457328150420, 0, 0]), //26
EllipticCurve([-10649, 5022540, -50853217500, 0, 0]), //26
EllipticCurve([-96583, 272773080, -25522831549440, 0, 0]), //26
EllipticCurve([4235071, 218108326800, 912624346687762800, 0, 0]), //26
EllipticCurve([24545, 220304040, 3761030570880, 0, 0]), //26
EllipticCurve([-3807697, -203954155020, 787660545025333980, 0, 0]), //26
EllipticCurve([-689647, 6234096330, -4237047209358810, 0, 0]), //26
EllipticCurve([-2150623, 59733179616, -126745205567287296, 0, 0]), //26
EllipticCurve([6045233, 530439096096, 3161213324119259136, 0, 0]), //26
EllipticCurve([-2556269, -61944114750, 159931961270156250, 0, 0]), //26
EllipticCurve([442993, 5523826440, 2374096413300480, 0, 0]), //26
EllipticCurve([-489119, 3097172160, -1493778521456640, 0, 0]), //26
EllipticCurve([68081, 252982320, 16352777164800, 0, 0]), //26
EllipticCurve([-250849, 2487784260, -593398740616500, 0, 0]), //26
EllipticCurve([-915179, 13711924380, -12335795649223200, 0, 0]), //26
EllipticCurve([888351, 24545870160, 21084681554608560, 0, 0]), //26
EllipticCurve([-441879, -3625854960, 1635057539082240, 0, 0]), //26
EllipticCurve([-731489, 8167641300, -5878978363685700, 0, 0]), //26
EllipticCurve([1821079, 198107161560, 338889836743836840, 0, 0]), //26
EllipticCurve([3945239, -300866091120, -1208174423136483600, 0, 0]), //26
EllipticCurve([15389, 49923900, 668980260000, 0, 0]), //26
EllipticCurve([-834521, -16329473160, 13933629187437960, 0, 0]), //26
EllipticCurve([3190381, -258023285100, -842924917068645600, 0, 0]), //26
EllipticCurve([1099911, 111746014800, 110976196504042800, 0, 0]), //26
EllipticCurve([224415, 7100144520, 1366231108971960, 0, 0]), //26
EllipticCurve([1493929, 121878975120, 171118081068480000, 0, 0]), //26
EllipticCurve([619337, 48957188280, 25496120341211520, 0, 0]), //26
EllipticCurve([1458427, 114830425710, 157461106424411790, 0, 0]), //26
EllipticCurve([225979, 9962666910, 1580328038598750, 0, 0]), //26
EllipticCurve([-1997763, 124503457260, -240171153165172320, 0, 0]), //26
EllipticCurve([-68671, -4155247440, 433475412940800, 0, 0]), //26
EllipticCurve([-92137, 936676104, -71847740557320, 0, 0]), //26
EllipticCurve([-1290041, 58460796240, -72516233176002000, 0, 0]), //26
EllipticCurve([-1168661, 47897955210, -53831314411638750, 0, 0]), //26
EllipticCurve([-176507, 1730746404, -285988535796960, 0, 0]), //26
EllipticCurve([129151, 2057927760, 218533406762160, 0, 0]), //26
EllipticCurve([-471501, 8599465050, -3882237096287550, 0, 0]), //26
EllipticCurve([-120319, -469695600, 58242254400000, 0, 0]), //26
EllipticCurve([-33879, -186310200, 7136425900800, 0, 0]), //26
EllipticCurve([144131, 221595738, 31619052663744, 0, 0]), //26
EllipticCurve([-977111, 17867850840, -17084524259174400, 0, 0]), //26
EllipticCurve([2651, 2222818, 4534548720, 0, 0]), //26
EllipticCurve([-244444, 960873270, -230965107909900, 0, 0]), //26
EllipticCurve([-2262651, -172208266620, 402967343890800000, 0, 0]), //26
EllipticCurve([6953, 2105136, 14011785216, 0, 0]), //26
EllipticCurve([-1782679, -92991674160, 170783301228503040, 0, 0]), //26
EllipticCurve([-2180627, 108635168004, -230897531482421760, 0, 0]), //26
EllipticCurve([42095, -52524626, -2268906269322, 0, 0]), //26
EllipticCurve([-67337, 135128070, -8789135057010, 0, 0]), //26
EllipticCurve([-893941, -134348244030, 137137313576062800, 0, 0]), //26
EllipticCurve([1622461, -99683418900, -167142777072710400, 0, 0]), //26
EllipticCurve([2622105, -251990372496, -682639903168684032, 0, 0]), //26
EllipticCurve([24775, -43249206, -1135594401942, 0, 0]), //26
EllipticCurve([-842477, -91102830390, 85186976995794960, 0, 0]), //26
EllipticCurve([-11777, 2208690, -25583256270, 0, 0]), //26
EllipticCurve([-22041, 13042932, -279288302916, 0, 0]), //26
EllipticCurve([-38139, -38642460, 1511074755840, 0, 0]), //26
EllipticCurve([-3092329, -34386891060, 106724702503913700, 0, 0]), //26
EllipticCurve([8497529, 327046769280, 2767077305524224000, 0, 0]), //26
EllipticCurve([-2841239, 34158162720, -96604749478195200, 0, 0]), //26
EllipticCurve([-132497, -752544780, 103740555557340, 0, 0]), //26
EllipticCurve([-1803289, 25502394960, -45617281472725200, 0, 0]), //26
EllipticCurve([-249729, 1166268360, -284598636549000, 0, 0]), //26
EllipticCurve([-9948701, 672536483190, -6643917301103275050, 0, 0]), //26
EllipticCurve([-8593825, -466978483860, 4039216787166584100, 0, 0]), //26
EllipticCurve([-6094873, 304472643024, -1839485174098432080, 0, 0]), //26
EllipticCurve([10721351, -708186507600, -7637348867898750000, 0, 0]), //26
EllipticCurve([-1769239, 49468830840, -85976827999920000, 0, 0]), //26
EllipticCurve([566915, 37532190234, 18485842252522722, 0, 0]), //26
EllipticCurve([-8154871, 719855690400, -5804409508979558400, 0, 0]), //26
EllipticCurve([-8720791, 775971873600, -6694166574722457600, 0, 0]), //26
EllipticCurve([-4334801, 246200310720, -1052118562838616000, 0, 0]), //26
EllipticCurve([141401, -197909712, -28239340985856, 0, 0]), //26
EllipticCurve([7465571, -763524555822, -5775089770984756950, 0, 0]), //26
EllipticCurve([-162689, 22216260, -3610697656500, 0, 0]), //26
EllipticCurve([58807, 267502140, 14856801353460, 0, 0]), //26
EllipticCurve([1007541, 111265497420, 98525152903420320, 0, 0]), //26
EllipticCurve([-6355441, 579707662716, -3629223300850766892, 0, 0]), //26
EllipticCurve([53671, 138834036, 7200904945212, 0, 0]), //26
EllipticCurve([1740047, -66843300480, -118594921107527040, 0, 0]), //26
EllipticCurve([17431, 43574220, 656881366500, 0, 0]), //26
EllipticCurve([2477523, -141562594446, -358023834174461910, 0, 0]), //26
EllipticCurve([3686961, -312899402400, -1177983644593766400, 0, 0]), //26
EllipticCurve([204301, 5784946860, 1021714174625760, 0, 0]), //26
EllipticCurve([-5943121, 672411455100, -3916073883643267500, 0, 0]), //26
EllipticCurve([2807119, -247733675280, -715200927191478000, 0, 0]), //26
EllipticCurve([-2032553, -166568911080, 351359295049774440, 0, 0]), //26
EllipticCurve([-5810999, 688537989360, -3914421094070323200, 0, 0]), //26
EllipticCurve([249799, 14617606080, 2056390205728320, 0, 0]), //26
EllipticCurve([-143399, -3163272672, 522319583600640, 0, 0]), //26
EllipticCurve([98437, 1009188180, 86943580083360, 0, 0]), //26
EllipticCurve([2349537, -241304411040, -589199736959877120, 0, 0]), //26
EllipticCurve([3975, 4365504, 2545088832, 0, 0]), //26
EllipticCurve([-3055321, 262435053360, -777322393085238960, 0, 0]), //26
EllipticCurve([-202089, 2374761480, -445089670389000, 0, 0]), //26
EllipticCurve([40881, -1667573544, -101975457362688, 0, 0]), //26
EllipticCurve([-2894009, 230072562720, -646211479015982880, 0, 0]), //26
EllipticCurve([974889, 60312361200, 54522374524800000, 0, 0]), //26
EllipticCurve([-910711, 35105966280, -30429851571504000, 0, 0]), //26
EllipticCurve([-409681, 8655634680, -3328965753562680, 0, 0]), //26
EllipticCurve([753623, 43029507024, 29534377883598000, 0, 0]), //26
EllipticCurve([-64655, -1536094560, 123870665318400, 0, 0]), //26
EllipticCurve([-332923, 4589112220, -1456506203720260, 0, 0]), //26
EllipticCurve([-88399, 536489400, -43348343520000, 0, 0]), //26
EllipticCurve([239567, -11623676064, -3205333287732576, 0, 0]), //26
EllipticCurve([1625, -25176960, 64453017600, 0, 0]), //26
EllipticCurve([-114281, -308490840, 36051782016600, 0, 0]), //26
EllipticCurve([-7627, -2333580, 18463284960, 0, 0]), //26
EllipticCurve([-15172091, 779082220980, -11779050054178673280, 0, 0]), //26
EllipticCurve([-1219297, 6300367150, -7647839273104800, 0, 0]), //26
EllipticCurve([63551, -33390210, -2139010242810, 0, 0]), //26
EllipticCurve([-5230659, -252075854940, 1331162174767152000, 0, 0]), //26
EllipticCurve([4331239, 587546571510, 2465227904741658000, 0, 0]), //26
EllipticCurve([4821073, -265871963760, -1295379254855761920, 0, 0]), //26
EllipticCurve([-483071, -4880946168, 2412202643794944, 0, 0]), //26
EllipticCurve([11494, -2060910, -24038454240, 0, 0]), //26
EllipticCurve([-207748, -1386939645, 297706594799250, 0, 0]), //26
EllipticCurve([-1100199, -26325104520, 29568357396864000, 0, 0]), //26
EllipticCurve([2734, -314574, -883323792, 0, 0]), //26
EllipticCurve([-21633, 38698374, -738364975920, 0, 0]), //26
EllipticCurve([-6025535, 754425043320, -4445434479262233600, 0, 0]), //26
EllipticCurve([6724, -2902614, -20602754172, 0, 0]), //26
EllipticCurve([1163639, -99732875970, -123423822259417680, 0, 0]), //26
EllipticCurve([-11409, -189852180, 3767616512100, 0, 0]), //26
EllipticCurve([284729, -12841572744, -4094509786278912, 0, 0]), //26
EllipticCurve([-632171, 14666244780, -8899711992420480, 0, 0]), //26
EllipticCurve([-90169, -665901390, 64378680483810, 0, 0]), //26
EllipticCurve([-6061, -27682830, 240286964400, 0, 0]), //26
EllipticCurve([857801, 7569602040, 6427016029674240, 0, 0]), //26
EllipticCurve([-47661, -5294730, 252955725750, 0, 0]), //26
EllipticCurve([-14703473, 1452374980056, -21205547586180613656, 0, 0]), //26
EllipticCurve([-1647689, -170214709860, 297472163177921940, 0, 0]), //26
EllipticCurve([7535, 32688480, 73712522400, 0, 0]), //26
EllipticCurve([-377929, -55917772920, 27635066637020280, 0, 0]), //26
EllipticCurve([9903649, -1315194875280, -13192772401728691200, 0, 0]), //26
EllipticCurve([367791, 13745285400, 4563091120665000, 0, 0]), //26
EllipticCurve([277459, 10318714560, 2387998198333440, 0, 0]), //26
EllipticCurve([44959, 572326560, 18497022092640, 0, 0]), //26
EllipticCurve([1240009, 150434858736, 167278748998952448, 0, 0]), //26
EllipticCurve([-855689, -62879156340, 58359716978062500, 0, 0]), //26
EllipticCurve([-2829121, 192292896432, -529611749302739376, 0, 0]), //26
EllipticCurve([-2187841, -321790943760, 747198893201663760, 0, 0]), //26
EllipticCurve([-1513229, -251915513850, 418022305794843750, 0, 0]), //26
EllipticCurve([616149, -18020726724, -11567834864125540, 0, 0]), //26
EllipticCurve([-2206151, -223342784280, 513745579596775680, 0, 0]), //26
EllipticCurve([5169, -552493200, 12517285939200, 0, 0]), //26
EllipticCurve([2532001, -287475014400, -757719743555174400, 0, 0]), //26
EllipticCurve([1194201, 105622689480, 115339976912160000, 0, 0]), //26
EllipticCurve([-892631, -121262000184, 122109864089286528, 0, 0]), //26
EllipticCurve([-1778209, 112771783488, -192585449392714560, 0, 0]), //26
EllipticCurve([-2046241, 98186182200, -195942799852875000, 0, 0]), //26
EllipticCurve([-662561, -71999413200, 54188558359650000, 0, 0]), //26
EllipticCurve([24999, 120092280, 1702308069000, 0, 0]), //26
EllipticCurve([-1869869, 120985490010, -217637773341738750, 0, 0]), //26
EllipticCurve([25303, -125678256, -3656608858320, 0, 0]), //26
EllipticCurve([-926129, 26933492040, -24100762014693000, 0, 0]), //26
EllipticCurve([106809, 1510869360, 128218417367040, 0, 0]), //26
EllipticCurve([-54949, -1092425070, 75240776696250, 0, 0]), //26
EllipticCurve([1333, -6053600, 5296900000, 0, 0]), //26
EllipticCurve([-112961, 696937440, -73753404588000, 0, 0]), //26
EllipticCurve([-165939, 770187660, -124000213260000, 0, 0]), //26
EllipticCurve([-25495, -50178456, 1366459713792, 0, 0]), //26
EllipticCurve([3121, 1502550, 4120636050, 0, 0]), //26
EllipticCurve([157303, 843674670, 127928077561440, 0, 0]), //26
EllipticCurve([-382259, 457893540, -174468428184960, 0, 0]), //26
EllipticCurve([-21061, 23795226, -469884327822, 0, 0]), //24
EllipticCurve([34631, 44072160, 1479722772000, 0, 0]), //24
EllipticCurve([-126319, 266770560, -33053939466240, 0, 0]), //24
EllipticCurve([-3409, -1378428, 5178753996, 0, 0]), //24
EllipticCurve([7631, 6139176, 40807102872, 0, 0]), //24
EllipticCurve([-13403, 2512940, -33107984500, 0, 0]), //24
EllipticCurve([32699, 134184570, 3881288687250, 0, 0]), //24
EllipticCurve([41431, 188090280, 6728929767000, 0, 0]), //24
EllipticCurve([9711, 25877040, 100170021840, 0, 0]), //24
EllipticCurve([-251359, -743163120, 189108260167680, 0, 0]), //24
EllipticCurve([37771, 235294290, 7166122896240, 0, 0]), //24
EllipticCurve([30591, 166614960, 3803986151760, 0, 0]), //24
EllipticCurve([-28921, 27003340, -752988135900, 0, 0]), //24
EllipticCurve([43039, 158347980, 6092438530500, 0, 0]), //24
EllipticCurve([-76039, -622737360, 51751965565440, 0, 0]), //24
EllipticCurve([-22571, -40700660, 983612850220, 0, 0]), //24
EllipticCurve([-5209, -1336940, 7279638300, 0, 0]), //24
EllipticCurve([-8003, 3622960, -27081626000, 0, 0]), //24
EllipticCurve([1727, -149682, -270176010, 0, 0]), //24
EllipticCurve([1751, 319930, 486613530, 0, 0]), //24
EllipticCurve([454789, 2200835868, 990640240904160, 0, 0]), //24
EllipticCurve([-717809, 3797054100, -2703977150962500, 0, 0]), //24
EllipticCurve([-215671, 363548640, -77712157286400, 0, 0]), //24
EllipticCurve([-13397, -418506, 5620954086, 0, 0]), //24
EllipticCurve([-114001, -11980920, 1367274571320, 0, 0]), //24
EllipticCurve([-103007, 269706096, -27031023765504, 0, 0]), //24
EllipticCurve([-276151, 2091546600, -560534488800000, 0, 0]), //24
EllipticCurve([311209, -3945359880, -1273183414715520, 0, 0]), //24
EllipticCurve([-249089, 2148564600, -514849792275000, 0, 0]), //24
EllipticCurve([8969, 25417200, 115495756800, 0, 0]), //24
EllipticCurve([-65705, 165839184, -10437420723408, 0, 0]), //24
EllipticCurve([-3623, 131664, -471883776, 0, 0]), //24
EllipticCurve([584711, -5362257810, -3180333658079760, 0, 0]), //24
EllipticCurve([215633, -554238360, -120744152156160, 0, 0]), //24
EllipticCurve([-4303, -822696, 3685678080, 0, 0]), //24
EllipticCurve([-806849, 169394400, -136637757900000, 0, 0]), //24
EllipticCurve([-337385, 690593904, -231415945448688, 0, 0]), //24
EllipticCurve([-826289, 8843511180, -7205029646125500, 0, 0]), //24
EllipticCurve([-41341, -412345050, 20359536843750, 0, 0]), //24
EllipticCurve([-841889, 10888291920, -9015342385381200, 0, 0]), //24
EllipticCurve([-246721, 1415643600, -340639241250000, 0, 0]), //24
EllipticCurve([-16297, -23353584, 413101547376, 0, 0]), //24
EllipticCurve([-669629, 9562676970, -6254707939152750, 0, 0]), //24
EllipticCurve([-102911, -467859600, 50124606105600, 0, 0]), //24
EllipticCurve([-455261, 6383420610, -2807907140823750, 0, 0]), //24
EllipticCurve([-86785, -942626256, 90447817141968, 0, 0]), //24
EllipticCurve([-162641, 1113614040, -172611289814040, 0, 0]), //24
EllipticCurve([-117916, 363598950, -41619717410700, 0, 0]), //24
EllipticCurve([-46528, 76363014, -3405026794260, 0, 0]), //24
EllipticCurve([-121664, 467058690, -54856043140500, 0, 0]), //24
EllipticCurve([37943, -153766074, -6344541979314, 0, 0]), //24
EllipticCurve([-64541, -1084399470, 83932518978000, 0, 0]), //24
EllipticCurve([-47347, 49032620, -2268003838100, 0, 0]), //24
EllipticCurve([899303, -13652922360, -12473077768415880, 0, 0]), //24
EllipticCurve([-403169, -4646878740, 1929035536942500, 0, 0]), //24
EllipticCurve([-653601, 11922332016, -7556099818104432, 0, 0]), //24
EllipticCurve([254591, -4546943352, -1228652297860680, 0, 0]), //24
EllipticCurve([-24719, -38246208, 998684983296, 0, 0]), //24
EllipticCurve([6751, -907074, -6237947898, 0, 0]), //24
EllipticCurve([-102769, 392474082, -38669293877214, 0, 0]), //24
EllipticCurve([-139511, 988048152, -129758387705856, 0, 0]), //24
EllipticCurve([-1256239, -4640734800, 5847622855027200, 0, 0]), //24
EllipticCurve([-183647, -48023976, 8832569665920, 0, 0]), //24
EllipticCurve([35839, 68022240, 2296362800160, 0, 0]), //24
EllipticCurve([-410153, 3849494220, -1540648426222620, 0, 0]), //24
EllipticCurve([104455, 2206160880, 170260465914000, 0, 0]), //24
EllipticCurve([-20069, 9092070, -177977270250, 0, 0]), //24
EllipticCurve([171769, 3192788088, 475853136635520, 0, 0]), //24
EllipticCurve([-564265, 9450517464, -5161806485214552, 0, 0]), //24
EllipticCurve([105719, 1495000260, 130117347629100, 0, 0]), //24
EllipticCurve([129831, -1744083720, -246179161161720, 0, 0]), //24
EllipticCurve([329, -266155344, 4054078199808, 0, 0]), //24
EllipticCurve([-433969, 7057721580, -2935369924616220, 0, 0]), //24
EllipticCurve([-77425, -2112305580, 205749125019900, 0, 0]), //24
EllipticCurve([-1181, -1405602, 2618636526, 0, 0]), //24
EllipticCurve([-336961, 4369125540, -1409571650840340, 0, 0]), //24
EllipticCurve([-32561, -67523400, 2324493045000, 0, 0]), //24
EllipticCurve([-12541, 17964810, -180995460750, 0, 0]), //24
EllipticCurve([-344009, -5895994650, 2128359732735600, 0, 0]), //24
EllipticCurve([42631, -116404260, -5218984997100, 0, 0]), //24
EllipticCurve([-25441, 20625420, -506663442300, 0, 0]), //24
EllipticCurve([-4276, -11542230, 68676268500, 0, 0]), //24
EllipticCurve([-2538329, 28561028160, -72159123474930240, 0, 0]), //24
EllipticCurve([-1862409, 1687765440, -3141689290522560, 0, 0]), //24
EllipticCurve([-1724321, 18309554340, -31362893367844500, 0, 0]), //24
EllipticCurve([463351, 5011717920, 2268458893847520, 0, 0]), //24
EllipticCurve([217159, -545660280, -119791529569800, 0, 0]), //24
EllipticCurve([1909079, -37252925700, -71800506682740300, 0, 0]), //24
EllipticCurve([-1188721, 20022666300, -23433026937547500, 0, 0]), //24
EllipticCurve([-171801, -1093546080, 194416089832800, 0, 0]), //24
EllipticCurve([257105, 3633109200, 877294144742400, 0, 0]), //24
EllipticCurve([-356737, -9791453280, 3734548404071520, 0, 0]), //24
EllipticCurve([46583, 581722680, 11754870194760, 0, 0]), //24
EllipticCurve([518577, -16308799584, -8909562447937536, 0, 0]), //24
EllipticCurve([-724721, 17222968560, -12032396410230000, 0, 0]), //24
EllipticCurve([-220209, -1602008940, 363766567996860, 0, 0]), //24
EllipticCurve([-196109, 864912930, -165609203271750, 0, 0]), //24
EllipticCurve([-53609, -196514640, 11179521354960, 0, 0]), //24
EllipticCurve([-3369, -17202000, 96761250000, 0, 0]), //24
EllipticCurve([-39971, -59973144, 2481808645008, 0, 0]), //24
EllipticCurve([-184517, 443543408, -80714255214208, 0, 0]), //24
EllipticCurve([-228257, -1986932220, 471035398288000, 0, 0]), //24
EllipticCurve([-67132, -170922675, 11921856581250, 0, 0]), //24
EllipticCurve([-66551, -3676684200, 372727537459200, 0, 0]), //24
EllipticCurve([-1317319, 40880882640, -52474046862581760, 0, 0]), //24
EllipticCurve([-102079, -603899400, 64919185500000, 0, 0]), //24
EllipticCurve([-156691, 824854800, -124360058776800, 0, 0]), //24
EllipticCurve([-423371, 7215884676, -2917757400509952, 0, 0]), //24
EllipticCurve([43881, 255197880, 8884969390080, 0, 0]), //24
EllipticCurve([-2265497, 3763008480, -8518461527489760, 0, 0]), //24
EllipticCurve([-10659, 741300, -7845919200, 0, 0]), //24
EllipticCurve([1288899, 24556227150, 31212167962780350, 0, 0]), //24
EllipticCurve([-2759571, 64491527100, -176390517805101600, 0, 0]), //24
EllipticCurve([-2768871, 65032690800, -178449703555200000, 0, 0]), //24
EllipticCurve([-842551, 12181529856, -10078900350615552, 0, 0]), //24
EllipticCurve([515359, 16063119072, 7763739151712544, 0, 0]), //24
EllipticCurve([-976321, -26131756728, 26223557589385464, 0, 0]), //24
EllipticCurve([-88561, -3713812800, 447978669000000, 0, 0]), //24
EllipticCurve([-589655, -11076983736, 6747744028491648, 0, 0]), //24
EllipticCurve([-2041961, 75404863380, -151004346712383780, 0, 0]), //24
EllipticCurve([-164879, -8285163600, 1689377998694400, 0, 0]), //24
EllipticCurve([-1574301, 53929043322, -82932244607701566, 0, 0]), //24
EllipticCurve([-792981, 17349673110, -13332720644514810, 0, 0]), //24
EllipticCurve([-1259511, 41576278800, -50889365251200000, 0, 0]), //24
EllipticCurve([285311, 8163991440, 2048304632338800, 0, 0]), //24
EllipticCurve([2849, -401502960, 7040755906560, 0, 0]), //24
EllipticCurve([349369, -10354680960, -3880768748912640, 0, 0]), //24
EllipticCurve([-438181, 8014425210, -3346591549364910, 0, 0]), //24
EllipticCurve([-164425, -3665021976, 670966568212248, 0, 0]), //24
EllipticCurve([2500733, -70503893460, -178206769171791360, 0, 0]), //24
EllipticCurve([624759, -4421672970, -2791795674855330, 0, 0]), //24
EllipticCurve([61031, 455739900, 23641507312500, 0, 0]), //24
EllipticCurve([67239, -153974100, -10645615299900, 0, 0]), //24
EllipticCurve([-53269, -4988028078, 502154762668416, 0, 0]), //24
EllipticCurve([-10627, -3455298, 37783683630, 0, 0]), //24
EllipticCurve([-68203, 286395540, -17971892926080, 0, 0]), //24
EllipticCurve([-15814, -97276179, 1972760910120, 0, 0]), //24
EllipticCurve([64861, 365342040, 21208105422000, 0, 0]), //24
EllipticCurve([19711, 54099540, 854502234300, 0, 0]), //24
EllipticCurve([46329, 285936168, 10430951408640, 0, 0]), //24
EllipticCurve([-135661, -1431201750, 207524253750000, 0, 0]), //24
EllipticCurve([-3587879, 45252816840, -161769769639632000, 0, 0]), //24
EllipticCurve([-2192129, 8214706500, -17974804660312500, 0, 0]), //24
EllipticCurve([1505449, 10477176840, 15705707170233600, 0, 0]), //24
EllipticCurve([-1226801, -19010685540, 23632658461912500, 0, 0]), //24
EllipticCurve([478719, 12483476880, 5616753170002800, 0, 0]), //24
EllipticCurve([180541, 1548504300, 264794235300000, 0, 0]), //24
EllipticCurve([-224249, -8037775200, 2070731835900000, 0, 0]), //24
EllipticCurve([133415, 2549951040, 290753067433920, 0, 0]), //24
EllipticCurve([1391953, -71255018736, -102504619752860160, 0, 0]), //24
EllipticCurve([96991, 2506294560, 125753329548000, 0, 0]), //24
EllipticCurve([-439673, -8346053100, 3816791965532700, 0, 0]), //24
EllipticCurve([443771, -16537203774, -7861737062548278, 0, 0]), //24
EllipticCurve([-278911, 1603935840, -437707674992640, 0, 0]), //24
EllipticCurve([3599, -125305680, -1274985294000, 0, 0]), //24
EllipticCurve([-3495719, -40812376680, 143163287413171200, 0, 0]), //24
EllipticCurve([-4512455, 109506728760, -491361072215270400, 0, 0]), //24
EllipticCurve([-115981, 164692770, -18840852888000, 0, 0]), //24
EllipticCurve([-316191, 1286361120, -400953615659520, 0, 0]), //24
EllipticCurve([190336, 66259710, 12591067652460, 0, 0]), //24
EllipticCurve([-9769, 1741146, -16685402118, 0, 0]), //24
EllipticCurve([-310436, -2728236654, 871131420095508, 0, 0]), //24
EllipticCurve([-888401, 8697951570, -7637071114958670, 0, 0]), //24
EllipticCurve([449056, -5874154650, -2709453832312500, 0, 0]), //24
EllipticCurve([10750, 6239814, 62972202888, 0, 0]), //24
EllipticCurve([-1007747, 31259626860, -30420368398062720, 0, 0]), //24
EllipticCurve([-290029, -5301876510, 1625258432881440, 0, 0]), //24
EllipticCurve([-71219, -311955204, 23449048774272, 0, 0]), //24
EllipticCurve([-13837, 3778720, -51209213440, 0, 0]), //24
EllipticCurve([-29513, 16869780, -487823428260, 0, 0]), //24
EllipticCurve([-10161, 1820010, -18154599750, 0, 0]), //24
EllipticCurve([-3915001, -25985714040, 101911838736347640, 0, 0]), //24
EllipticCurve([209569, -20784480, -4357757214720, 0, 0]), //24
EllipticCurve([-54707, 59595900, -3180931162500, 0, 0]), //24
EllipticCurve([-2982737, -70701226596, 212607426027496500, 0, 0]), //24
EllipticCurve([-598319, 8018049312, -4673817160556544, 0, 0]), //24
EllipticCurve([-304231, -13322084160, 4556365936066560, 0, 0]), //24
EllipticCurve([-429449, -19625068320, 9222388730549280, 0, 0]), //24
EllipticCurve([-376501, 5010078906, -1807571338259022, 0, 0]), //24
EllipticCurve([970791, -40851774600, -41234759986875000, 0, 0]), //24
EllipticCurve([-717529, -35478969240, 27045227982990360, 0, 0]), //24
EllipticCurve([-416209, -27972190260, 13218230535172740, 0, 0]), //24
EllipticCurve([72263, -303078380, -22993647455460, 0, 0]), //24
EllipticCurve([-1553351, 66612507360, -100398371092992000, 0, 0]), //24
EllipticCurve([13159, 33102888, 307691343960, 0, 0]), //24
EllipticCurve([-405591, -4540307640, 1889857652073600, 0, 0]), //24
EllipticCurve([-51481, -1403289888, 97434626793504, 0, 0]), //24
EllipticCurve([-199477, 2160938010, -403531403049390, 0, 0]), //24
EllipticCurve([25805, -192706360, -5939402721560, 0, 0]), //24
EllipticCurve([-164233, 1434864144, -221119738911120, 0, 0]), //24
EllipticCurve([-13979, 379320, -5291514000, 0, 0]), //24
EllipticCurve([-286131, -40674480, 11644534181280, 0, 0]), //24
EllipticCurve([347447, -71129190, -24726853707270, 0, 0]), //24
EllipticCurve([-2994263, -89675709240, 271282651158804480, 0, 0]), //24
EllipticCurve([568313, -3109700520, -1782032541189120, 0, 0]), //24
EllipticCurve([559979, 18578956770, 9813404965914000, 0, 0]), //24
EllipticCurve([132044, 1561535430, 187368636245700, 0, 0]), //24
EllipticCurve([-9649, -9013410, 96218151750, 0, 0]), //24
EllipticCurve([-100019, 447572268, -42537268350720, 0, 0]), //24
EllipticCurve([1330677, 14626608500, 19309712129704500, 0, 0]), //24
EllipticCurve([-2630069, -1001214270, 2633669106878250, 0, 0]), //24
EllipticCurve([598169, 12270263040, 7111648133775360, 0, 0]), //24
EllipticCurve([327841, -2821708560, -948094076160000, 0, 0]), //24
EllipticCurve([-2745263, -107646829344, 299854118423568384, 0, 0]), //24
EllipticCurve([45679, 216021336, 9112428016488, 0, 0]), //24
EllipticCurve([-181441, -11243915760, 2604102133931760, 0, 0]), //24
EllipticCurve([1005721, -14826877560, -15105622858128000, 0, 0]), //24
EllipticCurve([949751, 67880008560, 59428608094237200, 0, 0]), //24
EllipticCurve([32767, -6324096, -208031137920, 0, 0]), //24
EllipticCurve([-1068153, 24865338456, -25951481305096536, 0, 0]), //24
EllipticCurve([-152163, -4067698600, 709256130991800, 0, 0]), //24
EllipticCurve([-92969, -9840106080, 1507750254108000, 0, 0]), //24
EllipticCurve([-545763, 8910363680, -4704698754131040, 0, 0]), //24
EllipticCurve([369881, 14523611520, 4669863953694720, 0, 0]), //24
EllipticCurve([476711, -20451811380, -10480223964510300, 0, 0]), //24
EllipticCurve([28681, -357679560, -12739115208960, 0, 0]), //24
EllipticCurve([-62479, 430477320, -22384820640000, 0, 0]), //24
EllipticCurve([193231, 3401073480, 580818323547000, 0, 0]), //24
EllipticCurve([128057, -3621602160, -537271923640320, 0, 0]), //24
EllipticCurve([9905, 13625664, 80227909632, 0, 0]), //24
EllipticCurve([-13257, 6673128, -84782091240, 0, 0]), //24
EllipticCurve([-1146841, 4147578270, -4741158934111050, 0, 0]), //24
EllipticCurve([-249177, 81788700, -20351400432300, 0, 0]), //24
EllipticCurve([-1217131, 10590816600, -12792710916039600, 0, 0]), //24
EllipticCurve([-412649, 2751575190, -1116369086086800, 0, 0]), //24
EllipticCurve([-11615, 1051080, -12108441600, 0, 0]), //24
EllipticCurve([657929, 10246543320, 6583650000139680, 0, 0]), //24
EllipticCurve([474785, 7175663280, 3301436567168640, 0, 0]), //24
EllipticCurve([-64321, -88311090, 5810869722000, 0, 0]), //24
EllipticCurve([65537, -77985336, -5190703964160, 0, 0]), //24
EllipticCurve([-883759, 12653200560, -10992392067296640, 0, 0]), //24
EllipticCurve([53589, 650503380, 26894411742720, 0, 0]), //24
EllipticCurve([19601, -378816984, 4170017359872, 0, 0]), //24
EllipticCurve([-213001, 1731897882, -353277725664006, 0, 0]), //24
EllipticCurve([41754, -216525855, -9953260502640, 0, 0]), //24
EllipticCurve([2087879, 25200419580, 52316953062765300, 0, 0]), //24
EllipticCurve([7521391, -70236201420, -528909149440217700, 0, 0]), //24
EllipticCurve([-3348641, 23858681280, -79712450623512000, 0, 0]), //24
EllipticCurve([-60121, 45725680, -2708835008880, 0, 0]), //24
EllipticCurve([-3196001, 119576955960, -377340031651275000, 0, 0]), //24
EllipticCurve([219601, 1105602960, 237501205455360, 0, 0]), //24
EllipticCurve([-236893, 950439204, -221179558480452, 0, 0]), //24
EllipticCurve([-1608569, -44099770260, 72205656340954500, 0, 0]), //24
EllipticCurve([-487889, -6401839080, 3203537892183720, 0, 0]), //24
EllipticCurve([-594431, -9143021160, 5569197048979200, 0, 0]), //24
EllipticCurve([3700841, -306306196560, -1157494360056652800, 0, 0]), //24
EllipticCurve([-546079, -42178225320, 26048597106026880, 0, 0]), //24
EllipticCurve([765743, 43005078480, 30517736846840880, 0, 0]), //24
EllipticCurve([-315953, -4732791840, 1570610101646880, 0, 0]), //24
EllipticCurve([416783, 19408419360, 7155631908580320, 0, 0]), //24
EllipticCurve([1047679, 53613643860, 53160018819300540, 0, 0]), //24
EllipticCurve([-2280989, 127213102170, -282422627800062750, 0, 0]), //24
EllipticCurve([-230141, -7155905130, 1862474584090230, 0, 0]), //24
EllipticCurve([1033847, -42748504260, -45741027803712780, 0, 0]), //24
EllipticCurve([25423, 205435140, 3363178676940, 0, 0]), //24
EllipticCurve([-701, -2664580170, 143287798641750, 0, 0]), //24
EllipticCurve([-2073341, 115870729590, -233152185312758250, 0, 0]), //24
EllipticCurve([-408715, 3596112520, -1436557048927000, 0, 0]), //24
EllipticCurve([22339, -649613610, 10050172160310, 0, 0]), //24
EllipticCurve([-255, -51794, 7302954, 0, 0]), //24
EllipticCurve([22711, 81979800, 1260439425000, 0, 0]), //24
EllipticCurve([-115329, 840404040, -89439999957000, 0, 0]), //24
EllipticCurve([-1645, -612786, 1180838622, 0, 0]), //24
EllipticCurve([-718769, -1675351020, 1208177712721980, 0, 0]), //24
EllipticCurve([959033, -2463114360, -2368363276799520, 0, 0]), //24
EllipticCurve([-5492401, 150721351110, -823555931714746560, 0, 0]), //24
EllipticCurve([7122761, -365348961120, -2620317822652907520, 0, 0]), //24
EllipticCurve([817039, -4703870760, -3868345716255000, 0, 0]), //24
EllipticCurve([-1709799, -105972488160, 187732382225203200, 0, 0]), //24
EllipticCurve([-6844361, 477072776310, -3230546012060796000, 0, 0]), //24
EllipticCurve([556477, -3840441696, -2161285373257920, 0, 0]), //24
EllipticCurve([-1735249, -125887193250, 227556711811338000, 0, 0]), //24
EllipticCurve([-2120197, -130690963326, 285277462386525840, 0, 0]), //24
EllipticCurve([20585, -17125080, -365730058512, 0, 0]), //24
EllipticCurve([655609, -10548011760, -7075859440890240, 0, 0]), //24
EllipticCurve([357229, 4952164140, 1694353247516160, 0, 0]), //24
EllipticCurve([3466291, -329190056910, -1170104740526367360, 0, 0]), //24
EllipticCurve([2383705, -173514023760, -425095477090099200, 0, 0]), //24
EllipticCurve([796319, -18910026564, -15475266068994732, 0, 0]), //24
EllipticCurve([-318876, 3070375110, -945878178637260, 0, 0]), //24
EllipticCurve([2503667, -208248120990, -537481736335318320, 0, 0]), //24
EllipticCurve([906779, 50989924986, 42991033473596208, 0, 0]), //24
EllipticCurve([1520377, -115673164464, -183714895957671936, 0, 0]), //24
EllipticCurve([-5737, -5029794, 11563496406, 0, 0]), //24
EllipticCurve([17841, -7369320, -58482923520, 0, 0]), //24
EllipticCurve([-12991, -4373304, 58217422848, 0, 0]), //24
EllipticCurve([570319, 11578486920, 6394555177690680, 0, 0]), //24
EllipticCurve([-76181, 57004350, -4296702881250, 0, 0]), //24
EllipticCurve([3116359, -148756522200, -470391775483429800, 0, 0]), //24
EllipticCurve([2972119, 274522893120, 790702524072780480, 0, 0]), //24
EllipticCurve([-6440789, 517300276878, -3287926935318570930, 0, 0]), //24
EllipticCurve([-3623311, 212682444000, -757135888963584000, 0, 0]), //24
EllipticCurve([914251, 85808366490, 69817548352756050, 0, 0]), //24
EllipticCurve([574859, 45356380290, 22086969727919850, 0, 0]), //24
EllipticCurve([1973711, -156891052500, -321136373085937500, 0, 0]), //24
EllipticCurve([-659439, -39168212160, 27875233230028800, 0, 0]), //24
EllipticCurve([-25139, -1141307580, 53002324015200, 0, 0]), //24
EllipticCurve([-68961, 542989356, -30557811987612, 0, 0]), //24
EllipticCurve([-16361, -55546620, 1054330394220, 0, 0]), //24
EllipticCurve([-28327, -15783504, 455575059456, 0, 0]), //24
EllipticCurve([-18641, -22762824, 449269857288, 0, 0]), //24
EllipticCurve([-18737, 9658500, -175678456500, 0, 0]), //24
EllipticCurve([-3984679, -97474005720, 390831773334912000, 0, 0]), //24
EllipticCurve([10711051, -268205314230, -2879237689321896000, 0, 0]), //24
EllipticCurve([-445081, -770747250, 344427677343750, 0, 0]), //24
EllipticCurve([429455, 3599056230, 1517668026347550, 0, 0]), //24
EllipticCurve([-5043991, 222405663480, -1111672468338432000, 0, 0]), //24
EllipticCurve([8551611, -496441226190, -4273155583963615440, 0, 0]), //24
EllipticCurve([-12035, 3642444, -42427187712, 0, 0]), //24
EllipticCurve([44047, 107557620, 4529466493440, 0, 0]), //24
EllipticCurve([-260555, -26457829020, 8915230066579200, 0, 0]), //24
EllipticCurve([569241, 15097968600, 8190647965500000, 0, 0]), //24
EllipticCurve([53843, 427340914, 18614970213840, 0, 0]), //24
EllipticCurve([1901, 903640, 1219914000, 0, 0]), //24
EllipticCurve([-1446899, 70097263236, -97629225122677248, 0, 0]), //24
EllipticCurve([-38399, -462917520, 21897850366080, 0, 0]), //24
EllipticCurve([58231, -1614077010, -120281018785200, 0, 0]), //24
EllipticCurve([-95239, -502136544, 50237756954112, 0, 0]), //24
EllipticCurve([-122929, 471396042, -56005149561894, 0, 0]), //24
EllipticCurve([955913, 2811885544, 2679839398853760, 0, 0]), //24
EllipticCurve([396151, 9689595480, 3590721845001000, 0, 0]), //24
EllipticCurve([-3531089, -17357261460, 61380917632534500, 0, 0]), //24
EllipticCurve([10525331, -606023240190, -6412102221642357990, 0, 0]), //24
EllipticCurve([-2355649, -15661797060, 37005521813600340, 0, 0]), //24
EllipticCurve([9383911, -701095682364, -6629411439053640468, 0, 0]), //24
EllipticCurve([2865511, -46062314844, -132671765388783348, 0, 0]), //24
EllipticCurve([-2022121, 59852552760, -119068334211186360, 0, 0]), //24
EllipticCurve([-8901051, 810055346100, -7133003914289853600, 0, 0]), //24
EllipticCurve([-1712361, 48871117680, -82234501168900080, 0, 0]), //24
EllipticCurve([-2074497, -106039371360, 225580629835897440, 0, 0]), //24
EllipticCurve([-83813, -167734854, 14380076768274, 0, 0]), //24
EllipticCurve([-827729, 9501942600, -7750021933125000, 0, 0]), //24
EllipticCurve([6454391, -659537491944, -4320370911490810008, 0, 0]), //24
EllipticCurve([2377891, -107630047434, -260345998847960298, 0, 0]), //24
EllipticCurve([202739, -743996370, -152984253581250, 0, 0]), //24
EllipticCurve([-703691, 7669953060, -5308527911887200, 0, 0]), //24
EllipticCurve([690081, 34147126200, 21922455020400000, 0, 0]), //24
EllipticCurve([-102889, -239742000, 25322748750000, 0, 0]), //24
EllipticCurve([5247911, -611948021100, -3278824228482032100, 0, 0]), //24
EllipticCurve([71119, 452593680, 29298651874800, 0, 0]), //24
EllipticCurve([69081, 1054422600, 56786983545600, 0, 0]), //24
EllipticCurve([43715, 382551510, 12492984662070, 0, 0]), //24
EllipticCurve([-5473, -6136524000, 512528621004000, 0, 0]), //24
EllipticCurve([2984609, -326574568320, -1007417228353536000, 0, 0]), //24
EllipticCurve([1006367, 44420291916, 42550153206044484, 0, 0]), //24
EllipticCurve([-202601, 1291245852, -252481175179116, 0, 0]), //24
EllipticCurve([91103, 2012840676, 61131984170796, 0, 0]), //24
EllipticCurve([632761, 41967740880, 23170221868884480, 0, 0]), //24
EllipticCurve([1068601, 60138186480, 60480733590190080, 0, 0]), //24
EllipticCurve([-1145161, 49521504780, -54294436932201180, 0, 0]), //24
EllipticCurve([817415, -49013399160, -42552207815733000, 0, 0]), //24
EllipticCurve([486379, 24831837030, 10509454227021750, 0, 0]), //24
EllipticCurve([729703, -41445290040, -32296117927799880, 0, 0]), //24
EllipticCurve([194009, 4630597920, 748304623872000, 0, 0]), //24
EllipticCurve([574759, -34063120560, -21268160899650000, 0, 0]), //24
EllipticCurve([-698721, -17597639640, 12711848567990040, 0, 0]), //24
EllipticCurve([-865801, 21293222160, -17876618198317200, 0, 0]), //24
EllipticCurve([24179, -670529730, -24424045415250, 0, 0]), //24
EllipticCurve([-24211, 9609180, -228698484000, 0, 0]), //24
EllipticCurve([-1934740, 14139653814, -27247367413346652, 0, 0]), //24
EllipticCurve([1180531, -4316258310, -5110795139704800, 0, 0]), //24
EllipticCurve([-666223, 2340430560, -1550759927333760, 0, 0]), //24
EllipticCurve([-2128549, 52000509330, -109372879275826320, 0, 0]), //24
EllipticCurve([-11860607, 873427117920, -10292632855575920640, 0, 0]), //24
EllipticCurve([-371849, 1333852590, -491043158630010, 0, 0]), //24
EllipticCurve([1810729, -32206389600, -58857305819558400, 0, 0]), //24
EllipticCurve([-610271, -4650717960, 2875538914668000, 0, 0]), //24
EllipticCurve([-143827, 994334460, -134084013262080, 0, 0]), //24
EllipticCurve([-704641, -16429993500, 11963089017187500, 0, 0]), //24
EllipticCurve([46381, 92776800, 4101291220800, 0, 0]), //24
EllipticCurve([-130408, 707941794, -87763544202180, 0, 0]), //24
EllipticCurve([780751, -20825546742, -16775915050284390, 0, 0]), //24
EllipticCurve([-5961, -12297450, 96842418750, 0, 0]), //24
EllipticCurve([-1939, -25989660, 178808860800, 0, 0]), //24
EllipticCurve([21055, -182777826, 1065960281232, 0, 0]), //24
EllipticCurve([-1016, -712062, 1038186396, 0, 0]), //24
EllipticCurve([-393004, 4578147090, -1741957498862460, 0, 0]), //24
EllipticCurve([-3076, -42883950, 332350612500, 0, 0]), //24
EllipticCurve([111121, 1022008680, 102098667132000, 0, 0]), //24
EllipticCurve([-40928, 90555255, -3469896261090, 0, 0]), //24
EllipticCurve([-45553, -216622420, 10744472032000, 0, 0]), //24
EllipticCurve([-279141, -9317840070, 2864304037518000, 0, 0]), //24
EllipticCurve([-451459, -604918860, 273921777860640, 0, 0]), //24
EllipticCurve([12850759, 513305137800, 6576555253892715000, 0, 0]), //24
EllipticCurve([-4749161, 54348212940, -257443408580809500, 0, 0]), //24
EllipticCurve([-5038721, 132501603780, -663902598279784500, 0, 0]), //24
EllipticCurve([4426039, 186308749200, 817220039772150000, 0, 0]), //24
EllipticCurve([-1041735, 18368103600, -18764266858444800, 0, 0]), //24
EllipticCurve([-37213, -9656066, 361899697614, 0, 0]), //24
EllipticCurve([2741, 2825452, 5221435296, 0, 0]), //24
EllipticCurve([-10828341, 1028619498270, -11036855777049989250, 0, 0]), //24
EllipticCurve([-802999, -14947716960, 12270042734653440, 0, 0]), //24
EllipticCurve([-1391401, -93275677320, 135628897742305800, 0, 0]), //24
EllipticCurve([-1259015, -146199611376, 199327380553147392, 0, 0]), //24
EllipticCurve([-4391719, 334061249760, -1439638292085719040, 0, 0]), //24
EllipticCurve([-838001, -22572137280, 19558328082511680, 0, 0]), //24
EllipticCurve([74231, 520333660, 34943006937300, 0, 0]), //24
EllipticCurve([-6746329, 832849155600, -5509817695016250000, 0, 0]), //24
EllipticCurve([-6407889, 766223955552, -4812512445838245984, 0, 0]), //24
EllipticCurve([896639, 91490916132, 71998501977329004, 0, 0]), //24
EllipticCurve([-6287477, 754142604930, -4646105923458040470, 0, 0]), //24
EllipticCurve([-5008151, 499256105040, -2447952534232128000, 0, 0]), //24
EllipticCurve([-854281, -140383191000, 139067098584375000, 0, 0]), //24
EllipticCurve([198769, -1095110640, -223297439938560, 0, 0]), //24
EllipticCurve([54301, 475397580, 21058211203680, 0, 0]), //24
EllipticCurve([-1823671, -117037020672, 220516472869355520, 0, 0]), //24
EllipticCurve([-4107961, 395674468800, -1584923544087000000, 0, 0]), //24
EllipticCurve([-228133, 2199968400, -477117413427200, 0, 0]), //24
EllipticCurve([-321809, -40765159680, 16885948268448000, 0, 0]), //24
EllipticCurve([1391207, -113039674020, -165266151171046380, 0, 0]), //24
EllipticCurve([-1266069, 60353007330, -73165890433151670, 0, 0]), //24
EllipticCurve([533119, -23051149128, -13157757280306296, 0, 0]), //24
EllipticCurve([-991999, 40054089240, -37891168421040000, 0, 0]), //24
EllipticCurve([62921, 839489952, 30732048162816, 0, 0]), //24
EllipticCurve([17831, -93226320, 337945410000, 0, 0]), //24
EllipticCurve([711463, 37476888960, 24336854583511680, 0, 0]), //24
EllipticCurve([-835207, 11561605440, -9490505687900160, 0, 0]), //24
EllipticCurve([-190639, 2249114280, -397643404704000, 0, 0]), //24
EllipticCurve([-1139239, 42120218400, -46301239759257600, 0, 0]), //24
EllipticCurve([-428535, 9322556880, -3760048221296640, 0, 0]), //24
EllipticCurve([-183509, -1587185670, 303906376163250, 0, 0]), //24
EllipticCurve([-194801, -1633496580, 330915370672980, 0, 0]), //24
EllipticCurve([63800, -5107206, -326238104868, 0, 0]), //24
EllipticCurve([-1828858, -2298826530, 4207197373879500, 0, 0]), //24
EllipticCurve([-1413112, 923160315, -1303899323715450, 0, 0]), //24
EllipticCurve([113453, 88572264, 9981562719216, 0, 0]), //24
EllipticCurve([-152689, -1410644088, 227476233698616, 0, 0]), //24
EllipticCurve([8095487, -872447183010, -7153222371808846320, 0, 0]), //24
EllipticCurve([-567319, 4328187760, -2419907089367040, 0, 0]), //24
EllipticCurve([879809, 30976945080, 26155817255529120, 0, 0]), //24
EllipticCurve([211891, 1928203410, 391533271620960, 0, 0]), //24
EllipticCurve([-316917, 2771256488, -850265830622208, 0, 0]), //24
EllipticCurve([-16883, 14377716, -226822847616, 0, 0]), //24
EllipticCurve([-153592, -2355598245, 396263447970390, 0, 0]), //24
EllipticCurve([23215, 42186474, 903507713658, 0, 0]), //24
EllipticCurve([-677099, -29443310820, 21241582157980800, 0, 0]), //24
EllipticCurve([862816, -21675822630, -19214446267072980, 0, 0]), //24
EllipticCurve([70766, 223923210, 15065553568800, 0, 0]), //24
EllipticCurve([514016, -13880558718, -7469378496212724, 0, 0]), //24
EllipticCurve([-614101, -51850373190, 35528705315759040, 0, 0]), //24
EllipticCurve([-501135, -5399627856, 2761844852809728, 0, 0]), //24
EllipticCurve([-123551, 244889400, -29754062100000, 0, 0]), //24
EllipticCurve([-45151, -435108072, 22834471618560, 0, 0]), //24
EllipticCurve([-10458961, -159930279432, 1675203305984235720, 0, 0]), //24
EllipticCurve([-67241, 27200160, -1817650692000, 0, 0]), //24
EllipticCurve([-13456231, 880940161920, -11794731639914496000, 0, 0]), //24
EllipticCurve([-16291571, 1183018693740, -19184067741426588000, 0, 0]), //24
EllipticCurve([-5330081, 218958344220, -1157397385671103500, 0, 0]), //24
EllipticCurve([-1730843, -38399096120, 67324482442561960, 0, 0]), //24
EllipticCurve([-8225689, -580142496780, 4813737588314521020, 0, 0]), //24
EllipticCurve([14127511, -856028609100, -12143288853563660100, 0, 0]), //24
EllipticCurve([-5207021, 243100448430, -1253614314952613250, 0, 0]), //24
EllipticCurve([-1109103, -73520172264, 86255042422881024, 0, 0]), //24
EllipticCurve([7013607, -561494729796, -3981511401931403340, 0, 0]), //24
EllipticCurve([7557975, 957030665760, 7113929543867109600, 0, 0]), //24
EllipticCurve([-3590089, 168029932980, -594662805684276420, 0, 0]), //24
EllipticCurve([538439, 33695571420, 15638081000450580, 0, 0]), //24
EllipticCurve([-3021929, -96756089220, 295660000731784500, 0, 0]), //24
EllipticCurve([-1868711, -33309710280, 62883403454995200, 0, 0]), //24
EllipticCurve([10879779, -1211838792450, -13312806534308531250, 0, 0]), //24
EllipticCurve([-4585841, 316883542080, -1429469580411432000, 0, 0]), //24
EllipticCurve([-4460429, 323246960610, -1416427775522943750, 0, 0]), //24
EllipticCurve([-8635747, 1042707171660, -8871094025104708320, 0, 0]), //24
EllipticCurve([6356271, -648704863560, -4185074666621754360, 0, 0]), //24
EllipticCurve([748871, -11252885280, -8587920723564000, 0, 0]), //24
EllipticCurve([-1023591, -152225197800, 176583665051164800, 0, 0]), //24
EllipticCurve([335231, 12619561248, 3768895064521440, 0, 0]), //24
EllipticCurve([13309, -4316364, -58737081312, 0, 0]), //24
EllipticCurve([-1257695, -33126320520, 42502394279980800, 0, 0]), //24
EllipticCurve([-128921, -15882049260, 3334039190905500, 0, 0]), //24
EllipticCurve([-2483425, 175169760480, -421349312954100960, 0, 0]), //24
EllipticCurve([372891, 7759955490, 2709194460446250, 0, 0]), //24
EllipticCurve([21479, -2740215192, 122720537373720, 0, 0]), //24
EllipticCurve([-2924909, 247726136490, -701578997999916750, 0, 0]), //24
EllipticCurve([-1767601, -218791113024, 411225992199789888, 0, 0]), //24
EllipticCurve([122431, 2735621280, 237317881661280, 0, 0]), //24
EllipticCurve([-1662001, -140445754680, 244358900098393080, 0, 0]), //24
EllipticCurve([429719, 21137610780, 7755368257571220, 0, 0]), //24
EllipticCurve([-1688761, 103689010620, -168032292959145420, 0, 0]), //24
EllipticCurve([-116349, 1494142650, -144745069218750, 0, 0]), //24
EllipticCurve([-1311665, -81802745640, 112012908618580200, 0, 0]), //24
EllipticCurve([-920347, 13578042324, -12289214546605920, 0, 0]), //24
EllipticCurve([-1090641, -59828946480, 68272067236204080, 0, 0]), //24
EllipticCurve([598639, -40779095280, -26709287931018000, 0, 0]), //24
EllipticCurve([-407639, 8378418048, -3217312530432000, 0, 0]), //24
EllipticCurve([-136449, -1590824928, 233305611465696, 0, 0]), //24
EllipticCurve([-123969, -348584712, 44153482545480, 0, 0]), //24
EllipticCurve([987991, -3022504290, -2995244323808490, 0, 0]), //24
EllipticCurve([1259042, 4547795175, 5709756842212500, 0, 0]), //24
EllipticCurve([354133, 534133600, 188370546524160, 0, 0]), //24
EllipticCurve([-5895679, 22707856080, -133785241555230720, 0, 0]), //24
EllipticCurve([10281, 15983520, 126845214720, 0, 0]), //22
EllipticCurve([-54781, 134850690, -7012235880000, 0, 0]), //22
EllipticCurve([-22529, -120176280, 3202577685720, 0, 0]), //22
EllipticCurve([-9001, -58425360, 758653299600, 0, 0]), //22
EllipticCurve([-6988, 1544025, -10422168750, 0, 0]), //22
EllipticCurve([-237329, 1280414160, -296401793484240, 0, 0]), //22
EllipticCurve([6625, -950508, -6425434080, 0, 0]), //22
EllipticCurve([130317, 195797280, 25233766054560, 0, 0]), //22
EllipticCurve([8565, 7119420, 53981815580, 0, 0]), //22
EllipticCurve([131249, 14916720, 1956238327680, 0, 0]), //22
EllipticCurve([126079, -204675240, -26111443743000, 0, 0]), //22
EllipticCurve([-239891, 2096656716, -482465870232192, 0, 0]), //22
EllipticCurve([-62891, -755778660, 54851392028160, 0, 0]), //22
EllipticCurve([590001, -1499116080, -888100351649280, 0, 0]), //22
EllipticCurve([-64853, 87683310, -5561138570130, 0, 0]), //22
EllipticCurve([-651271, 5885547360, -3775790511144960, 0, 0]), //22
EllipticCurve([234287, -1616655096, -389120798331720, 0, 0]), //22
EllipticCurve([-43009, 3005940, -129029974500, 0, 0]), //22
EllipticCurve([-103721, -1055074944, 119832246914688, 0, 0]), //22
EllipticCurve([38303, 280127904, 7690911604320, 0, 0]), //22
EllipticCurve([-3321, -98976900, 1209596694900, 0, 0]), //22
EllipticCurve([-266425, 2572413480, -657758409595560, 0, 0]), //22
EllipticCurve([-14809, -50920440, 887288667000, 0, 0]), //22
EllipticCurve([-134601, -1409578170, 204445217776800, 0, 0]), //22
EllipticCurve([6922, -2052570, -14675875500, 0, 0]), //22
EllipticCurve([-130049, 451467198, -57047395139280, 0, 0]), //22
EllipticCurve([476711, 2376289500, 1121311607812500, 0, 0]), //22
EllipticCurve([1055653, -1382128020, -1460754518801760, 0, 0]), //22
EllipticCurve([821311, 6912057600, 5622094850400000, 0, 0]), //22
EllipticCurve([-289151, 1263960768, -359167091834880, 0, 0]), //22
EllipticCurve([719915, 8277919650, 5868357964519050, 0, 0]), //22
EllipticCurve([-770611, 7807231740, -5932559254591200, 0, 0]), //22
EllipticCurve([-20719, -5390112, 113149231104, 0, 0]), //22
EllipticCurve([574681, -2653432080, -1536018762470400, 0, 0]), //22
EllipticCurve([-378221, -3098301570, 1198345589736750, 0, 0]), //22
EllipticCurve([-151661, 582160590, -85921663638690, 0, 0]), //22
EllipticCurve([58389, -308017380, -19380453549600, 0, 0]), //22
EllipticCurve([39199, 331348080, 8275418298000, 0, 0]), //22
EllipticCurve([50239, -467657760, -26831863980000, 0, 0]), //22
EllipticCurve([853369, -6445618200, -5546738068300800, 0, 0]), //22
EllipticCurve([-495349, 3441563370, -1678106299212000, 0, 0]), //22
EllipticCurve([132331, 971288850, 122242529505600, 0, 0]), //22
EllipticCurve([-38571, -765577260, 41034941136000, 0, 0]), //22
EllipticCurve([151259, 1454253570, 204119031085200, 0, 0]), //22
EllipticCurve([-19259, -64137084, 1403832494592, 0, 0]), //22
EllipticCurve([446961, 2193520560, 969922147138560, 0, 0]), //22
EllipticCurve([-702289, -1042981212, 734138830408620, 0, 0]), //22
EllipticCurve([8189, 26241732, 136247072544, 0, 0]), //22
EllipticCurve([-28641, -1192267860, 60687626341860, 0, 0]), //22
EllipticCurve([-759749, 14034749190, -10379749632194250, 0, 0]), //22
EllipticCurve([91159, 1205119440, 88666662798000, 0, 0]), //22
EllipticCurve([121579, 1649200350, 172547586618750, 0, 0]), //22
EllipticCurve([202849, -3819503688, -834912950167296, 0, 0]), //22
EllipticCurve([110681, -1533012624, -186218109462528, 0, 0]), //22
EllipticCurve([-151051, -1851415020, 299736686077920, 0, 0]), //22
EllipticCurve([59468, 33140250, 1954214262000, 0, 0]), //22
EllipticCurve([-292475, -202752914, 59450398431424, 0, 0]), //22
EllipticCurve([-2076, -203082, 442312596, 0, 0]), //22
EllipticCurve([378421, -8309553252, -3302548844474880, 0, 0]), //22
EllipticCurve([130659, 1514803290, 176359458234960, 0, 0]), //22
EllipticCurve([760561, -8525151648, -6570232073293824, 0, 0]), //22
EllipticCurve([229811, 3969263970, 832517394331770, 0, 0]), //22
EllipticCurve([142935, -1637016360, -248903426488920, 0, 0]), //22
EllipticCurve([141319, 2345204400, 282303979650000, 0, 0]), //22
EllipticCurve([144608, 128449750, 18464651562500, 0, 0]), //22
EllipticCurve([288833, -2769746616, -822503955087360, 0, 0]), //22
EllipticCurve([2152351, -10663689960, -23002762913305560, 0, 0]), //22
EllipticCurve([-2234591, 25173108360, -55950757565270400, 0, 0]), //22
EllipticCurve([1951489, -24854733720, -48800778375196800, 0, 0]), //22
EllipticCurve([587087, -7196518560, -4308577251427680, 0, 0]), //22
EllipticCurve([-550121, 5925796200, -3187610217700200, 0, 0]), //22
EllipticCurve([-703587, -8411923884, 6024485294938656, 0, 0]), //22
EllipticCurve([-1296767, 26199163536, -33398274489076224, 0, 0]), //22
EllipticCurve([-942257, 17890113384, -16497994211024040, 0, 0]), //22
EllipticCurve([475487, 13296022740, 5956870811952060, 0, 0]), //22
EllipticCurve([-1041769, 22320300600, -22727088078435000, 0, 0]), //22
EllipticCurve([-19163, -5048680, 98323043000, 0, 0]), //22
EllipticCurve([1995, 3560214, 2766286278, 0, 0]), //22
EllipticCurve([-202409, -5014155300, 1133825867212500, 0, 0]), //22
EllipticCurve([274349, 4326385140, 1109804316112800, 0, 0]), //22
EllipticCurve([46641, -471454368, -25556598380544, 0, 0]), //22
EllipticCurve([203059, 3813163830, 687227451261750, 0, 0]), //22
EllipticCurve([58777, -785279040, -53373845790720, 0, 0]), //22
EllipticCurve([-169919, -3326032320, 620717455687680, 0, 0]), //22
EllipticCurve([-41639, -158187744, 7107058962432, 0, 0]), //22
EllipticCurve([644039, 2290028580, 1467035818891020, 0, 0]), //22
EllipticCurve([-735271, 2200067760, -1610748809535360, 0, 0]), //22
EllipticCurve([635065, 2355383184, 1487452745294208, 0, 0]), //22
EllipticCurve([-1171911, 12047874720, -13990184890859520, 0, 0]), //22
EllipticCurve([-2413693, 62977228314, -150271224024601680, 0, 0]), //22
EllipticCurve([-201961, 828623670, -163765039020450, 0, 0]), //22
EllipticCurve([137999, 3992560110, 398074213207440, 0, 0]), //22
EllipticCurve([-60397, -2771294526, 254848244610960, 0, 0]), //22
EllipticCurve([-1681265, 54232451910, -89297419876544880, 0, 0]), //22
EllipticCurve([-390319, -9929581200, 4128163806412800, 0, 0]), //22
EllipticCurve([402229, 11544587340, 4315643817788160, 0, 0]), //22
EllipticCurve([-61951, -129014040, 8246061380640, 0, 0]), //22
EllipticCurve([-7045, -16938405, 152869105125, 0, 0]), //22
EllipticCurve([1255901, -49232538180, -63608439328560000, 0, 0]), //22
EllipticCurve([-6892, -33430215, 346002725250, 0, 0]), //22
EllipticCurve([227513, -4069683720, -985058805058560, 0, 0]), //22
EllipticCurve([-77201, 131602590, -9924282914490, 0, 0]), //22
EllipticCurve([137749, 1933968036, 231704842457088, 0, 0]), //22
EllipticCurve([-120121, -1183728810, 152464270728000, 0, 0]), //22
EllipticCurve([-50541, -156171450, 8338149886950, 0, 0]), //22
EllipticCurve([-342809, 715533000, -243728428125000, 0, 0]), //22
EllipticCurve([-1054231, -17520185760, 18774911383388160, 0, 0]), //22
EllipticCurve([-100141, -3526505850, 447834504397350, 0, 0]), //22
EllipticCurve([155423, 4948490664, 562816585670040, 0, 0]), //22
EllipticCurve([105409, 1498408800, 137230271539200, 0, 0]), //22
EllipticCurve([-41695, 36857520, -1502607375360, 0, 0]), //22
EllipticCurve([46553, 245392224, 9501586913280, 0, 0]), //22
EllipticCurve([236239, 5351739120, 1116238986954000, 0, 0]), //22
EllipticCurve([436081, -14123181072, -6548636599464960, 0, 0]), //22
EllipticCurve([101599, -1833679848, -210519282309336, 0, 0]), //22
EllipticCurve([-27239, 15980160, -425455779840, 0, 0]), //22
EllipticCurve([-41549, -258361530, 12033188259750, 0, 0]), //22
EllipticCurve([-15529, 13001296, -189207860688, 0, 0]), //22
EllipticCurve([17129, -362177280, -9642607902720, 0, 0]), //22
EllipticCurve([-3511, -61016592, 507658045440, 0, 0]), //22
EllipticCurve([-532831, -768600360, 410675469953760, 0, 0]), //22
EllipticCurve([666311, -1093300560, -730209977521200, 0, 0]), //22
EllipticCurve([1823429, 65158618980, 116555737631424000, 0, 0]), //22
EllipticCurve([1714411, 58442914530, 98275267357066800, 0, 0]), //22
EllipticCurve([54673, -115094760, -6517586069280, 0, 0]), //22
EllipticCurve([41632, 202968675, 7357614468750, 0, 0]), //22
EllipticCurve([5921, 4469190, 23351517750, 0, 0]), //22
EllipticCurve([-259526, 1301999985, -330895484187840, 0, 0]), //22
EllipticCurve([-151631, 1077023640, -154677827082240, 0, 0]), //22
EllipticCurve([-2945819, 5452549740, -16051564887795360, 0, 0]), //22
EllipticCurve([-1802641, 22898370768, -40962094023898320, 0, 0]), //22
EllipticCurve([-173329, 831194640, -139162762602000, 0, 0]), //22
EllipticCurve([-2356793, -9024874320, 21306293314503120, 0, 0]), //22
EllipticCurve([-3441751, 93028015080, -317554478484122880, 0, 0]), //22
EllipticCurve([-3780529, 107888398800, -404648925749250000, 0, 0]), //22
EllipticCurve([-2300329, -29268955080, 67718088651886920, 0, 0]), //22
EllipticCurve([780621, 15898851540, 12111745103172000, 0, 0]), //22
EllipticCurve([-3325469, 108078540570, -355733491181017950, 0, 0]), //22
EllipticCurve([-655161, 7540132740, -4849247868412500, 0, 0]), //22
EllipticCurve([-3326423, 125563825296, -412685099792050176, 0, 0]), //22
EllipticCurve([-88543, 358097256, -29828069035776, 0, 0]), //22
EllipticCurve([2289817, -86769763920, -201741783588334080, 0, 0]), //22
EllipticCurve([-1816949, 61829586630, -110055118461734250, 0, 0]), //22
EllipticCurve([-2181373, 96505680726, -205930673436470346, 0, 0]), //22
EllipticCurve([-1713631, 67773981600, -113227009003929600, 0, 0]), //22
EllipticCurve([-23455, -27055296, 671837110272, 0, 0]), //22
EllipticCurve([794401, -27790864920, -22930798462790400, 0, 0]), //22
EllipticCurve([-1332549, 44908868730, -58227896109074670, 0, 0]), //22
EllipticCurve([342263, 8843995680, 2757832016890080, 0, 0]), //22
EllipticCurve([142091, 2270023470, 274947512709870, 0, 0]), //22
EllipticCurve([-82399, -1857043584, 184456425111552, 0, 0]), //22
EllipticCurve([-229935, 1083506424, -243797613451392, 0, 0]), //22
EllipticCurve([-3286927, 64529825184, -210790545753047040, 0, 0]), //22
EllipticCurve([-197753, 629965260, -122312164985820, 0, 0]), //22
EllipticCurve([-340064, -1350047790, 464753951707500, 0, 0]), //22
EllipticCurve([127298, -648556545, -85492723761900, 0, 0]), //22
EllipticCurve([-125111, 315793296, -38675836547712, 0, 0]), //22
EllipticCurve([29896, 182164710, 3688835377500, 0, 0]), //22
EllipticCurve([59344, 436680090, 21812170495500, 0, 0]), //22
EllipticCurve([278441, 6038216400, 1524142430822400, 0, 0]), //22
EllipticCurve([-1085559, -6492936120, 7088104616503680, 0, 0]), //22
EllipticCurve([-3217169, -23033039040, 74270702342612160, 0, 0]), //22
EllipticCurve([-240919, -1894250904, 470471308524672, 0, 0]), //22
EllipticCurve([3741819, -182847344550, -692648597073468750, 0, 0]), //22
EllipticCurve([-94999, 441571680, -39282216652800, 0, 0]), //22
EllipticCurve([499489, -4794204870, -2436333413451210, 0, 0]), //22
EllipticCurve([414837, -3648711360, -1543083818680320, 0, 0]), //22
EllipticCurve([613729, 24472477848, 14060906872346880, 0, 0]), //22
EllipticCurve([-662833, -21445648224, 14859282187093344, 0, 0]), //22
EllipticCurve([105143, -317339924, -34212734546364, 0, 0]), //22
EllipticCurve([1270071, -48813568440, -63677836979232840, 0, 0]), //22
EllipticCurve([87459, 334682040, 27865291968360, 0, 0]), //22
EllipticCurve([162139, 4653402390, 562247343771750, 0, 0]), //22
EllipticCurve([-133241, 1004357640, -124364584773000, 0, 0]), //22
EllipticCurve([-681149, 18285134010, -11901044036614590, 0, 0]), //22
EllipticCurve([50983, -218376444, -11917020925524, 0, 0]), //22
EllipticCurve([-735709, 15625646550, -11140695348986250, 0, 0]), //22
EllipticCurve([-310535, 4775752800, -1397423475302400, 0, 0]), //22
EllipticCurve([-54167, -89351640, 4979388193920, 0, 0]), //22
EllipticCurve([203885, -251666856, -51612342162192, 0, 0]), //22
EllipticCurve([-740216, 3081874950, -2267489494462500, 0, 0]), //22
EllipticCurve([5635295, -94431772890, -533667944039630400, 0, 0]), //22
EllipticCurve([2804681, 80192257200, 222742013598720000, 0, 0]), //22
EllipticCurve([-2805259, -63399208740, 179343681683712000, 0, 0]), //22
EllipticCurve([-599969, -4740307530, 2882765880986670, 0, 0]), //22
EllipticCurve([281489, 11166421728, 2629915645378560, 0, 0]), //22
EllipticCurve([326687, -1575756000, -521969175000000, 0, 0]), //22
EllipticCurve([901259, -16070773950, -14736899712150000, 0, 0]), //22
EllipticCurve([18359, 24003700, 405062437500, 0, 0]), //22
EllipticCurve([396271, -5313353400, -2169840694725000, 0, 0]), //22
EllipticCurve([87041, 1871016840, 110165471539200, 0, 0]), //22
EllipticCurve([-1489591, 67277942160, -96897459863592960, 0, 0]), //22
EllipticCurve([-58868, 137910630, -7753979201540, 0, 0]), //22
EllipticCurve([-1032511, 35663088720, -35478211268075520, 0, 0]), //22
EllipticCurve([-4589, -459055590, 10246120768800, 0, 0]), //22
EllipticCurve([240419, -8074645950, -2158708146856800, 0, 0]), //22
EllipticCurve([-4715929, -82636220940, 391198960931529660, 0, 0]), //22
EllipticCurve([5102211, 179908464450, 911798586390656250, 0, 0]), //22
EllipticCurve([-1967161, 3394606020, -6671422605712020, 0, 0]), //22
EllipticCurve([497935, 3893733480, 1912317642831960, 0, 0]), //22
EllipticCurve([-2251551, 47845111440, -106672398379491840, 0, 0]), //22
EllipticCurve([3667559, -45746801100, -168314329668384900, 0, 0]), //22
EllipticCurve([-942665, 13862566224, -12837748290758352, 0, 0]), //22
EllipticCurve([-2229709, -81866055810, 185590266655214190, 0, 0]), //22
EllipticCurve([-2207071, -96866890848, 218110141044117504, 0, 0]), //22
EllipticCurve([-178203, -1252985020, 231570426471300, 0, 0]), //22
EllipticCurve([-2014689, 65305538760, -129358843814277000, 0, 0]), //22
EllipticCurve([1243999, 67052185200, 79884297142650000, 0, 0]), //22
EllipticCurve([275151, 6332620728, 1605794301102600, 0, 0]), //22
EllipticCurve([122579, 1920575250, 207662198906250, 0, 0]), //22
EllipticCurve([-186961, 1447953540, -256758361480500, 0, 0]), //22
EllipticCurve([-276711, -2208087840, 630276593049600, 0, 0]), //22
EllipticCurve([-391063, 2841158320, -1089095536488960, 0, 0]), //22
EllipticCurve([754129, -23613491880, -18446859856656000, 0, 0]), //22
EllipticCurve([243319, 11966913360, 2172892293342000, 0, 0]), //22
EllipticCurve([-166825, 768204580, -124244031337140, 0, 0]), //22
EllipticCurve([-163201, 1368008460, -208929092053500, 0, 0]), //22
EllipticCurve([494367, 10887521736, 5118430831006584, 0, 0]), //22
EllipticCurve([-5329, -5246858988, 383634588625596, 0, 0]), //22
EllipticCurve([-767041, -27619842744, 22106286875914488, 0, 0]), //22
EllipticCurve([-537289, -32675132880, 19273394454135120, 0, 0]), //22
EllipticCurve([-973255, 34161551424, -31924926329167872, 0, 0]), //22
EllipticCurve([-629729, 13302299640, -8072167979043000, 0, 0]), //22
EllipticCurve([-1567, 46624, -71614464, 0, 0]), //22
EllipticCurve([310619, 51821770, 16088794001280, 0, 0]), //22
EllipticCurve([327979, -2471628390, -828390971192400, 0, 0]), //22
EllipticCurve([226175, 2194900554, 476190259891962, 0, 0]), //22
EllipticCurve([15395, 93833850, 892547581200, 0, 0]), //22
EllipticCurve([-550631, 7179254880, -3850952317632000, 0, 0]), //22
EllipticCurve([-299219, 2547598680, -737973100030320, 0, 0]), //22
EllipticCurve([-720479, 9627493920, -6802402104115200, 0, 0]), //22
EllipticCurve([-398759, 4926798240, -1897802682048000, 0, 0]), //22
EllipticCurve([-233939, 1993075920, -447114693437280, 0, 0]), //22
EllipticCurve([-87769, -304198650, 27682077150000, 0, 0]), //22
EllipticCurve([-4200509, -90575744490, 382462874289861750, 0, 0]), //22
EllipticCurve([-6174449, -116840437980, 723705583432790700, 0, 0]), //22
EllipticCurve([-944009, 4753095480, -4460233501999800, 0, 0]), //22
EllipticCurve([-4195671, -137146251840, 580007956581580800, 0, 0]), //22
EllipticCurve([-1442251, 15947104320, -22811593847259840, 0, 0]), //22
EllipticCurve([-2411789, -28596965250, 69329767627968750, 0, 0]), //22
EllipticCurve([-46817, -96401004, 4699452543996, 0, 0]), //22
EllipticCurve([5707901, -259089698868, -1489995840143594784, 0, 0]), //22
EllipticCurve([-3062737, -90097681104, 278708977606243536, 0, 0]), //22
EllipticCurve([-612559, 6456166080, -3884029513728000, 0, 0]), //22
EllipticCurve([-948001, -38603790540, 38068162946257500, 0, 0]), //22
EllipticCurve([2440639, -124763387760, -310333331629530000, 0, 0]), //22
EllipticCurve([258631, 6763936872, 1579940666372376, 0, 0]), //22
EllipticCurve([-1958641, 85587072480, -163517953391301600, 0, 0]), //22
EllipticCurve([1318985, -57673566720, -78428668522659840, 0, 0]), //22
EllipticCurve([192239, 9579767700, 1034030545770300, 0, 0]), //22
EllipticCurve([3995, 6659994, 5947374642, 0, 0]), //22
EllipticCurve([267991, 10632495300, 2284657427587500, 0, 0]), //22
EllipticCurve([-56177, -7294778400, 839548751277600, 0, 0]), //22
EllipticCurve([1514039, -112190333220, -177352610370507180, 0, 0]), //22
EllipticCurve([-10729, -1070863920, 39091887399600, 0, 0]), //22
EllipticCurve([-48319, -186813200, 9666462220800, 0, 0]), //22
EllipticCurve([-66609, 190992240, -12113682822000, 0, 0]), //22
EllipticCurve([-51369, 41917260, -2117869561500, 0, 0]), //22
EllipticCurve([-15046, 663550, -9953250000, 0, 0]), //22
EllipticCurve([330462, 1042507830, 341444249497260, 0, 0]), //22
EllipticCurve([9066, 2522730, 22250478600, 0, 0]), //22
EllipticCurve([3322, 671230, 2114374500, 0, 0]), //22
EllipticCurve([-981139, 4032812700, -3939509545372800, 0, 0]), //22
EllipticCurve([1906649, 139348846560, 255420861790617600, 0, 0]), //22
EllipticCurve([273355, 5721674154, 1455868545136992, 0, 0]), //22
EllipticCurve([-680929, -8618608530, 5986485484938000, 0, 0]), //22
EllipticCurve([265879, 3488910480, 877666831438320, 0, 0]), //22
EllipticCurve([1352581, -66276441660, -92517670865093760, 0, 0]), //22
EllipticCurve([-89368, -196970466, 18018070347816, 0, 0]), //22
EllipticCurve([29181, 165674520, 3327738408720, 0, 0]), //22
EllipticCurve([11311, -7652022, -91158538086, 0, 0]), //22
EllipticCurve([-226156, 2014331550, -435309133944300, 0, 0]), //22
EllipticCurve([-28241, -68138040, 2067648823800, 0, 0]), //22
EllipticCurve([-66005, -3639906, 240463110078, 0, 0]), //22
EllipticCurve([8097491, -365857196250, -2978306238222656250, 0, 0]), //22
EllipticCurve([-4795481, -135832189500, 655387733525899500, 0, 0]), //22
EllipticCurve([-77575, 78908544, -6019775004672, 0, 0]), //22
EllipticCurve([2199779, 163547108550, 347918506884562950, 0, 0]), //22
EllipticCurve([2423775, -127365125160, -315073681413680280, 0, 0]), //22
EllipticCurve([-4457999, 300946006080, -1319848064808837120, 0, 0]), //22
EllipticCurve([-1417649, -54138100380, 78896807136283500, 0, 0]), //22
EllipticCurve([4282319, -326556195420, -1421596758965690580, 0, 0]), //22
EllipticCurve([-773621, -38979408930, 32125854354882750, 0, 0]), //22
EllipticCurve([-379929, -28006193040, 12504905223325200, 0, 0]), //22
EllipticCurve([-923167, 14980279776, -13576687482107904, 0, 0]), //22
EllipticCurve([-1819879, 74824291080, -132928645372427520, 0, 0]), //22
EllipticCurve([1286687, -84577248756, -113705230341322620, 0, 0]), //22
EllipticCurve([-17993, 5747916, -101513944476, 0, 0]), //22
EllipticCurve([-2657141, 179046261702, -462874513816029546, 0, 0]), //22
EllipticCurve([-52583, -680687280, 42730144002000, 0, 0]), //22
EllipticCurve([938367, -60803777580, -60452757372030660, 0, 0]), //22
EllipticCurve([-487529, -38338219920, 21194326427274000, 0, 0]), //22
EllipticCurve([-89799, -1225951440, 123575905152000, 0, 0]), //22
EllipticCurve([269279, 6820174452, 1617111103790364, 0, 0]), //22
EllipticCurve([-552289, 10566938928, -5616380874926640, 0, 0]), //22
EllipticCurve([386874, 648494301, 249877824061320, 0, 0]), //22
EllipticCurve([27391, 11703582, 315680717286, 0, 0]), //22
EllipticCurve([-572511, -1456203672, 837841344721920, 0, 0]), //22
EllipticCurve([-13173, 11541114, -136646789760, 0, 0]), //22
EllipticCurve([5773451, -500248431270, -2929602887052775920, 0, 0]), //22
EllipticCurve([2602939, 214174823850, 540291117832736400, 0, 0]), //22
EllipticCurve([-1439959, -78115546080, 116465904734699520, 0, 0]), //22
EllipticCurve([-121711, -2370242952, 333730207641600, 0, 0]), //22
EllipticCurve([-922247, 18479686680, -16651010804893920, 0, 0]), //22
EllipticCurve([38229, 438822780, 10349196443520, 0, 0]), //22
EllipticCurve([-188191, -3810412368, 784060932138624, 0, 0]), //22
EllipticCurve([-604789, 16423160490, -9426894121260000, 0, 0]), //22
EllipticCurve([-167089, 1145134830, -182699391317520, 0, 0]), //22
EllipticCurve([-9109, -2817462, 26484142800, 0, 0]), //22
EllipticCurve([-986871, 13287334368, -12908911085199360, 0, 0]), //22
EllipticCurve([-143695, 677164344, -93199482993408, 0, 0]), //22
EllipticCurve([-11865025, 530778064404, -6273039300957375492, 0, 0]), //22
EllipticCurve([-8394161, 328427013180, -2743344600979289580, 0, 0]), //22
EllipticCurve([1958135, 60523558524, 116785471721649588, 0, 0]), //22
EllipticCurve([-2161981, 46683140790, -99817471488910890, 0, 0]), //22
EllipticCurve([-608173, 3940357890, -2366937521301990, 0, 0]), //22
EllipticCurve([9332639, -574777918260, -5398357316641789500, 0, 0]), //22
EllipticCurve([722479, 5825656200, 4163474147359800, 0, 0]), //22
EllipticCurve([-89387, 261153620, -22400451755500, 0, 0]), //22
EllipticCurve([-1042187, 8760439116, -9053598450577824, 0, 0]), //22
EllipticCurve([-7041151, 433102999680, -3021326525767680000, 0, 0]), //22
EllipticCurve([-3245311, -70056036960, 228949854164828160, 0, 0]), //22
EllipticCurve([-1233833, 27526926096, -33269070406551696, 0, 0]), //22
EllipticCurve([1132651, -8064603990, -9185108132974590, 0, 0]), //22
EllipticCurve([-1927881, 65546869740, -123892825917233340, 0, 0]), //22
EllipticCurve([-8614061, 845795696850, -7198630610567613750, 0, 0]), //22
EllipticCurve([-2488631, -212626055760, 547452558286387200, 0, 0]), //22
EllipticCurve([-1720561, -165813005400, 301054237929375000, 0, 0]), //22
EllipticCurve([-3407849, 218048468820, -727916654673526500, 0, 0]), //22
EllipticCurve([5708567, -643159419000, -3739482577167141000, 0, 0]), //22
EllipticCurve([-1273425, -49227814020, 64494983665464660, 0, 0]), //22
EllipticCurve([-342719, -32472655128, 13761651462005376, 0, 0]), //22
EllipticCurve([630319, 50456646240, 27416880150660000, 0, 0]), //22
EllipticCurve([2949191, -276734818260, -840402409567699260, 0, 0]), //22
EllipticCurve([1270961, 109772254800, 128821692808972800, 0, 0]), //22
EllipticCurve([-1703029, -145343622450, 259013817352073550, 0, 0]), //22
EllipticCurve([6691, -3744571110, 224955109433250, 0, 0]), //22
EllipticCurve([-8829, -5309850, 49779843750, 0, 0]), //22
EllipticCurve([-3526241, 311787218820, -1069873210190543220, 0, 0]), //22
EllipticCurve([876863, -52396521540, -48608619808308780, 0, 0]), //22
EllipticCurve([-1316839, -68525322840, 93572698844476800, 0, 0]), //22
EllipticCurve([605369, 32363617440, 17514671940648960, 0, 0]), //22
EllipticCurve([-1651829, 92915377170, -147742418353587750, 0, 0]), //22
EllipticCurve([94415, 1129442004, 82768898379132, 0, 0]), //22
EllipticCurve([-432149, 3156881070, -1340332780295250, 0, 0]), //22
EllipticCurve([-85807, 121765490, -10269336130130, 0, 0]), //22
EllipticCurve([-12710659, 599839487100, -7594927649865360000, 0, 0]), //22
EllipticCurve([7810955, 634000929354, 4902150977846911152, 0, 0]), //22
EllipticCurve([150289, -570682440, -87828027516000, 0, 0]), //22
EllipticCurve([255644, 5477752098, 1274837245767540, 0, 0]), //22
EllipticCurve([-900451, -11168153640, 10200209764021200, 0, 0]), //22
EllipticCurve([-4262359, 298915745040, -1251447832162344960, 0, 0]), //22
EllipticCurve([509911, 27163057350, 12386354151600000, 0, 0]), //22
EllipticCurve([-394732, 3611562465, -1389548658408750, 0, 0]), //22
EllipticCurve([4823809, -623443165800, -3082542413890867200, 0, 0]), //22
EllipticCurve([68369, -167312600, -11819631314400, 0, 0]), //22
EllipticCurve([-352936, -11208804750, 4273356810937500, 0, 0]), //22
EllipticCurve([-3394057, 295555766814, -975594119560996320, 0, 0]), //22
EllipticCurve([1660857, -153624896880, -267744844277514240, 0, 0]), //22
EllipticCurve([-192856, -4882258458, 1046941739216604, 0, 0]), //22
EllipticCurve([-1396159, 65599250640, -88232566492815360, 0, 0]), //22
EllipticCurve([9743785, -146583664920, -1430429071771244160, 0, 0]), //22
EllipticCurve([-2431249, 49201923540, -118526892586701060, 0, 0]), //22
EllipticCurve([-3143561, -79243926300, 251133907935487500, 0, 0]), //22
EllipticCurve([731999, 9366353640, 6751632991503960, 0, 0]), //22
EllipticCurve([-9270049, -273405241200, 2542839621435750000, 0, 0]), //22
EllipticCurve([-645721, 5905319280, -3757347971689200, 0, 0]), //22
EllipticCurve([-8495237, -418803263190, 3579120747040373730, 0, 0]), //22
EllipticCurve([6830419, 511382567850, 3456089592864851250, 0, 0]), //22
EllipticCurve([-2452159, 74580559920, -180537459720583680, 0, 0]), //22
EllipticCurve([7133207, 724011178176, 5092375338360408384, 0, 0]), //22
EllipticCurve([914719, 37702938420, 33040555352044380, 0, 0]), //22
EllipticCurve([-4216109, 255365354790, -1059913057457504250, 0, 0]), //22
EllipticCurve([-9695703, 1126988326464, -10790237032896921600, 0, 0]), //22
EllipticCurve([-7441807, 813662498880, -5960748262195077120, 0, 0]), //22
EllipticCurve([-1664071, -97803313920, 168653599376670720, 0, 0]), //22
EllipticCurve([-1510721, -78647628360, 123038315997093000, 0, 0]), //22
EllipticCurve([-3857681, 268783449480, -1016545725519597000, 0, 0]), //22
EllipticCurve([215399, -1066423260, -233839960336500, 0, 0]), //22
EllipticCurve([7144815, -955945247136, -6951525815360065632, 0, 0]), //22
EllipticCurve([1032919, 79705593240, 76174236931501800, 0, 0]), //22
EllipticCurve([-250969, 2925452880, -691650197154000, 0, 0]), //22
EllipticCurve([-7129761, 870542418900, -6094950401005042500, 0, 0]), //22
EllipticCurve([14339, 18391858, 239186113290, 0, 0]), //22
EllipticCurve([-196049, -2890689840, 605336468704560, 0, 0]), //22
EllipticCurve([1812375, 166441076340, 284853083485947900, 0, 0]), //22
EllipticCurve([3136839, -365103538800, -1184532793694250000, 0, 0]), //22
EllipticCurve([-455341, -62230380030, 34872100287791130, 0, 0]), //22
EllipticCurve([336619, 18197021850, 4769894352431250, 0, 0]), //22
EllipticCurve([1431311, 105547906800, 142423706738250000, 0, 0]), //22
EllipticCurve([-3489105, 308969651760, -1048826217076933680, 0, 0]), //22
EllipticCurve([-71711, -11398417680, 1647937634503680, 0, 0]), //22
EllipticCurve([-4317, -10158486, 60087444690, 0, 0]), //22
EllipticCurve([-1099279, 20075793192, -21688923326563584, 0, 0]), //22
EllipticCurve([528631, 30109154460, 13786229098372500, 0, 0]), //22
EllipticCurve([-1444271, 76514013576, -105971296690651392, 0, 0]), //22
EllipticCurve([-1594849, 91203346260, -139660504958054340, 0, 0]), //22
EllipticCurve([-62267, 234889340, -13523753750500, 0, 0]), //22
EllipticCurve([94259, -2109101610, -229944803030250, 0, 0]), //22
EllipticCurve([-1759949, 106429713390, -180246701854469250, 0, 0]), //22
EllipticCurve([-9847, -66508896, 936445255680, 0, 0]), //22
EllipticCurve([-75281, -3535486080, 371597264438400, 0, 0]), //22
EllipticCurve([-709757, -10939931310, 7926669449767530, 0, 0]), //22
EllipticCurve([-1157509, 35917433370, -40389692586065550, 0, 0]), //22
EllipticCurve([-217859, -1077250020, 239795854452000, 0, 0]), //22
EllipticCurve([-49569, -49200540, 2485857283500, 0, 0]), //22
EllipticCurve([-150779, 118252365, -17728276308435, 0, 0]), //22
EllipticCurve([-1763701, 14207153130, -24930712312524000, 0, 0]), //22
EllipticCurve([12937, 4269384, 53947936224, 0, 0]), //22
EllipticCurve([-3315413, -28352193870, 94258342834896240, 0, 0]), //22
EllipticCurve([-10505625, 986876412390, -10271757080652281280, 0, 0]), //22
EllipticCurve([-2488599, 60403648800, -148775636681971200, 0, 0]), //22
EllipticCurve([-72729, 196628250, -13641084843750, 0, 0]), //22
EllipticCurve([-1399353, 27515375160, -37922818175893560, 0, 0]), //22
EllipticCurve([-928769, 11433905406, -10470347329625568, 0, 0]), //22
EllipticCurve([219968, 2057708835, 431908969048830, 0, 0]), //22
EllipticCurve([68641, -95288700, -6666969184200, 0, 0]), //22
EllipticCurve([-1023191, 18560736600, -18625699178100000, 0, 0]), //22
EllipticCurve([-379551, -5222022120, 2060066838251520, 0, 0]), //22
EllipticCurve([-1227129, 27993053400, -33662458512048600, 0, 0]), //22
EllipticCurve([-836879, 17146789800, -13966060292100000, 0, 0]), //22
EllipticCurve([36805, -76735659, -2961919701741, 0, 0]), //22
EllipticCurve([-647039, 12703702200, -7946165726100000, 0, 0]), //22
EllipticCurve([1517, -5263412, 7995122828, 0, 0]), //22
EllipticCurve([268276, -5058093810, -1440980113155660, 0, 0]), //22
EllipticCurve([122699, 1872165330, 185718800736000, 0, 0]), //22
EllipticCurve([-11521103, -174168363096, 2009303770958789760, 0, 0]), //22
EllipticCurve([-4168883, -20535125520, 85712032715814960, 0, 0]), //22
EllipticCurve([752791, 19456494120, 14200419515952600, 0, 0]), //22
EllipticCurve([1636769, -16700043008, -27498157216628736, 0, 0]), //22
EllipticCurve([-8974233, -662690643384, 5997350985315843384, 0, 0]), //22
EllipticCurve([1179733, -6146117796, -7280205597835716, 0, 0]), //22
EllipticCurve([1453465, -19538238720, -28650248035368960, 0, 0]), //22
EllipticCurve([4901079, -380256496620, -1892026659715772580, 0, 0]), //22
EllipticCurve([115449, 2169052440, 213573579452160, 0, 0]), //22
EllipticCurve([-228199, -3479798952, 845730337294080, 0, 0]), //22
EllipticCurve([558975, 65939633760, 26297715037994400, 0, 0]), //22
EllipticCurve([-1556669, -92844565170, 150220185330930750, 0, 0]), //22
EllipticCurve([1904639, 280025702880, 490470339082674720, 0, 0]), //22
EllipticCurve([-4081841, 328102406520, -1310580455163651000, 0, 0]), //22
EllipticCurve([-1791929, -88258925040, 162298366407880560, 0, 0]), //22
EllipticCurve([-2449313, 105030611556, -252567216639324756, 0, 0]), //22
EllipticCurve([-386249, -58154353740, 29467334429241660, 0, 0]), //22
EllipticCurve([5779099, -824032950510, -4871357310399668550, 0, 0]), //22
EllipticCurve([-141439, 1176498960, -153679000151040, 0, 0]), //22
EllipticCurve([1106189, -62509251420, -72173181689532000, 0, 0]), //22
EllipticCurve([-8449, -105538628, 1658750616276, 0, 0]), //22
EllipticCurve([-2133121, 147179020560, -302682633701894160, 0, 0]), //22
EllipticCurve([515791, 32579336160, 14184228480660000, 0, 0]), //22
EllipticCurve([611911, 38092306980, 20389859618719500, 0, 0]), //22
EllipticCurve([-462433, 10842922860, -4712128259421660, 0, 0]), //22
EllipticCurve([188891, -2186222610, -435322832325810, 0, 0]), //22
EllipticCurve([-171163, -3547656288, 670251607179264, 0, 0]), //22
EllipticCurve([237231, -9410328480, -2507956053533280, 0, 0]), //22
EllipticCurve([480619, 19305255690, 8326839410489250, 0, 0]), //22
EllipticCurve([-1199249, 42878087616, -49777729328553408, 0, 0]), //22
EllipticCurve([-561577, -26031273996, 15683452113480060, 0, 0]), //22
EllipticCurve([49571, 339786846, 11871133038702, 0, 0]), //22
EllipticCurve([-754994, 1248418710, -940433814243000, 0, 0]), //22
EllipticCurve([574414, 1562958810, 893737358569440, 0, 0]), //22
EllipticCurve([-396665, 1265120244, -497309912074692, 0, 0]), //22
EllipticCurve([-4891305, 166734487374, -809417237522729472, 0, 0]), //22
EllipticCurve([-71119, -5242320, 373253184000, 0, 0]), //20
EllipticCurve([-22521, 30706080, -639454116000, 0, 0]), //20
EllipticCurve([-186091, 449450820, -82429280388000, 0, 0]), //20
EllipticCurve([5563, -163566, -914170374, 0, 0]), //20
EllipticCurve([284839, -1471451520, -426095573904000, 0, 0]), //20
EllipticCurve([-246481, 1564528992, -374662451301216, 0, 0]), //20
EllipticCurve([-48109, -130000122, 6574756170150, 0, 0]), //20
EllipticCurve([-30161, 57150240, -1590205428000, 0, 0]), //20
EllipticCurve([21031, 101083710, 1564775830800, 0, 0]), //20
EllipticCurve([536665, -536226240, -288275226624000, 0, 0]), //20
EllipticCurve([-335009, 1483362300, -489967917950700, 0, 0]), //20
EllipticCurve([185639, -1717131240, -332984372929560, 0, 0]), //20
EllipticCurve([-52439, -587943720, 36066819559680, 0, 0]), //20
EllipticCurve([-421511, 1339389360, -560100485007360, 0, 0]), //20
EllipticCurve([-73881, 194139000, -13711066875000, 0, 0]), //20
EllipticCurve([42919, 267924720, 9334229320080, 0, 0]), //20
EllipticCurve([-85805, -344870526, 30873844099098, 0, 0]), //20
EllipticCurve([-264351, 2474777760, -628633147484160, 0, 0]), //20
EllipticCurve([180983, -2428820940, -467526171561540, 0, 0]), //20
EllipticCurve([916799, 7138821360, 6491751453108240, 0, 0]), //20
EllipticCurve([-743895, 459941664, -341843362818048, 0, 0]), //20
EllipticCurve([-651049, 7170019740, -4581563743642860, 0, 0]), //20
EllipticCurve([-756391, 10497527040, -7782614606807040, 0, 0]), //20
EllipticCurve([-673763, 8656734996, -5711159719321056, 0, 0]), //20
EllipticCurve([210151, 3654301200, 702996193350000, 0, 0]), //20
EllipticCurve([-130495, -1596784200, 225670317417600, 0, 0]), //20
EllipticCurve([275141, -3133410060, -894776576733600, 0, 0]), //20
EllipticCurve([417121, -5635690320, -2418387430118400, 0, 0]), //20
EllipticCurve([67121, 710273760, 37456997007360, 0, 0]), //20
EllipticCurve([-320561, 3725129100, -1145331918215100, 0, 0]), //20
EllipticCurve([-155633, 1146506760, -168739425416520, 0, 0]), //20
EllipticCurve([-24065, -294436800, 9478803902400, 0, 0]), //20
EllipticCurve([292649, 481937400, 140340170880000, 0, 0]), //20
EllipticCurve([-103252, 190405215, -19278528018750, 0, 0]), //20
EllipticCurve([10561, -31822200, -402105319200, 0, 0]), //20
EllipticCurve([-340239, 1721319600, -575719438694400, 0, 0]), //20
EllipticCurve([5707, 9427040, 34993172480, 0, 0]), //20
EllipticCurve([-493281, 7581533520, -3613063195824720, 0, 0]), //20
EllipticCurve([-97677, 45369800, -4407766809600, 0, 0]), //20
EllipticCurve([715003, 15410791890, 10695212857995120, 0, 0]), //20
EllipticCurve([-262783, 1407384720, -361742909351040, 0, 0]), //20
EllipticCurve([-324949, 4264202250, -1321902697500000, 0, 0]), //20
EllipticCurve([-99371, -365486940, 37577905223040, 0, 0]), //20
EllipticCurve([-62863, 23467584, -1465879166976, 0, 0]), //20
EllipticCurve([-966769, -8305378200, 8102934606375000, 0, 0]), //20
EllipticCurve([-868921, -1018000620, 885844797512220, 0, 0]), //20
EllipticCurve([242831, 2406839400, 563140248615000, 0, 0]), //20
EllipticCurve([-785209, -9578783280, 7643188963827120, 0, 0]), //20
EllipticCurve([-262309, 1780076550, -452778491181450, 0, 0]), //20
EllipticCurve([-497399, -9131602920, 4711907106720000, 0, 0]), //20
EllipticCurve([1043927, -24564603336, -26184270456959160, 0, 0]), //20
EllipticCurve([-748103, 12755524320, -9301532422533120, 0, 0]), //20
EllipticCurve([-243601, -2468523420, 627550492355820, 0, 0]), //20
EllipticCurve([465479, -12157597260, -5941405623364740, 0, 0]), //20
EllipticCurve([368891, -8784983070, -3424922284653270, 0, 0]), //20
EllipticCurve([177659, -3045041802, -585211358717370, 0, 0]), //20
EllipticCurve([465461, 84535560, 39333550712400, 0, 0]), //20
EllipticCurve([1513999, 27118036710, 40592446790464800, 0, 0]), //20
EllipticCurve([232627, 6852125610, 1372014815141520, 0, 0]), //20
EllipticCurve([149873, -2562800760, -418577122529280, 0, 0]), //20
EllipticCurve([84281, -1410283224, -136109254514688, 0, 0]), //20
EllipticCurve([42943, -551067594, -28289606005584, 0, 0]), //20
EllipticCurve([-2051881, -7399735200, 15211080670500000, 0, 0]), //20
EllipticCurve([2233703, 28863809520, 64114343036299920, 0, 0]), //20
EllipticCurve([-2081369, 23150621760, -47910883100351040, 0, 0]), //20
EllipticCurve([-835209, -8164582860, 6900746256186300, 0, 0]), //20
EllipticCurve([-865969, 9641283960, -8236828484262840, 0, 0]), //20
EllipticCurve([-1177895, 27403062960, -31581482000140800, 0, 0]), //20
EllipticCurve([1160167, -39974660880, -47650715186160240, 0, 0]), //20
EllipticCurve([-86953, -434870436, 40166807821140, 0, 0]), //20
EllipticCurve([131199, -2034870360, -293100691784040, 0, 0]), //20
EllipticCurve([21812, -1223046, -26743123836, 0, 0]), //20
EllipticCurve([-157797, 420120680, -65014515471360, 0, 0]), //20
EllipticCurve([139397, 303674910, 41694666367970, 0, 0]), //20
EllipticCurve([10343, -2495004, -26374687284, 0, 0]), //20
EllipticCurve([32369, -14721564, -482837856072, 0, 0]), //20
EllipticCurve([-2212, -80085, 180191250, 0, 0]), //20
EllipticCurve([170791, -1382297130, -246325348566000, 0, 0]), //20
EllipticCurve([-143369, 461388840, -64329139017000, 0, 0]), //20
EllipticCurve([-728351, -12145433160, 9050776790832000, 0, 0]), //20
EllipticCurve([2228879, -26569716840, -59517201940556760, 0, 0]), //20
EllipticCurve([1193929, -4671466800, -5594100178867200, 0, 0]), //20
EllipticCurve([-939241, -7036100292, 6664910821095540, 0, 0]), //20
EllipticCurve([-118777, -3205225464, 455555489972856, 0, 0]), //20
EllipticCurve([-1784401, 59952593040, -104806785001399440, 0, 0]), //20
EllipticCurve([408559, -7586512200, -3219404730679800, 0, 0]), //20
EllipticCurve([547583, -15440314560, -8831350397939520, 0, 0]), //20
EllipticCurve([190676, 232498035, 44055122660010, 0, 0]), //20
EllipticCurve([-176129, 481657638, -83461635512640, 0, 0]), //20
EllipticCurve([-1625561, -26628090930, 43741432408892400, 0, 0]), //20
EllipticCurve([246329, 5144502600, 1164221516390400, 0, 0]), //20
EllipticCurve([50631, -123065040, -6504602689200, 0, 0]), //20
EllipticCurve([4781, -1414040, -7135245840, 0, 0]), //20
EllipticCurve([-416779, 3620055348, -1475824164272640, 0, 0]), //20
EllipticCurve([-29908, 18797415, -549824388750, 0, 0]), //20
EllipticCurve([-668791, 2946171768, -1956965135176320, 0, 0]), //20
EllipticCurve([-141553, -1113585300, 166170312051300, 0, 0]), //20
EllipticCurve([2242481, -48045560640, -108729025550745600, 0, 0]), //20
EllipticCurve([2099015, 63540217620, 131535049276685340, 0, 0]), //20
EllipticCurve([-653013, 4378865400, -2827672766755200, 0, 0]), //20
EllipticCurve([741805, -6779156384, -5088034811603744, 0, 0]), //20
EllipticCurve([491081, -1621954224, -801167532853248, 0, 0]), //20
EllipticCurve([-358749, 2462439630, -865732212917250, 0, 0]), //20
EllipticCurve([213779, 6912460590, 1214996285443710, 0, 0]), //20
EllipticCurve([2658561, -119406092520, -322482422190614400, 0, 0]), //20
EllipticCurve([-1705929, 53750571420, -89911214592233580, 0, 0]), //20
EllipticCurve([1210841, -47013287160, -58568024825036160, 0, 0]), //20
EllipticCurve([154113, -1852836216, -305050954602240, 0, 0]), //20
EllipticCurve([302279, 4812147600, 1368454473750000, 0, 0]), //20
EllipticCurve([589423, -20480339880, -12707784651121560, 0, 0]), //20
EllipticCurve([419423, 12414487140, 4781899057995180, 0, 0]), //20
EllipticCurve([484823, -16600630200, -8530848051587400, 0, 0]), //20
EllipticCurve([-365423, -15739187520, 6333952712048640, 0, 0]), //20
EllipticCurve([40241, 323604960, 8367129845760, 0, 0]), //20
EllipticCurve([-368799, 2819167560, -1017155655648000, 0, 0]), //20
EllipticCurve([-197721, 1184368020, -226570786594020, 0, 0]), //20
EllipticCurve([-8153, -43932576, 500172377760, 0, 0]), //20
EllipticCurve([1955039, -24632375250, -48443605638666000, 0, 0]), //20
EllipticCurve([-1133863, 16502965050, -18459468570514400, 0, 0]), //20
EllipticCurve([102151, 1186796520, 106544657583000, 0, 0]), //20
EllipticCurve([378341, 14592780900, 4844803258800000, 0, 0]), //20
EllipticCurve([-101611, -593174880, 63428189918400, 0, 0]), //20
EllipticCurve([-2228295, 11733310680, -26078925649795200, 0, 0]), //20
EllipticCurve([-1609199, 9588660840, -15367938501484800, 0, 0]), //20
EllipticCurve([-2633349, -71515522650, 190331340465187350, 0, 0]), //20
EllipticCurve([-154111, -650571768, 103029749754624, 0, 0]), //20
EllipticCurve([-1695161, 48687999360, -81069462662348160, 0, 0]), //20
EllipticCurve([1017719, 58249191000, 55882817615625000, 0, 0]), //20
EllipticCurve([-1267919, -42603759432, 55490544584991360, 0, 0]), //20
EllipticCurve([8117, -1020740, -8402731680, 0, 0]), //20
EllipticCurve([-567911, 8492772960, -4676596387061760, 0, 0]), //20
EllipticCurve([-507211, 4922247660, -2446750866832800, 0, 0]), //20
EllipticCurve([-158105, -2432473560, 422630118682200, 0, 0]), //20
EllipticCurve([-462121, -32015138880, 16681968340507200, 0, 0]), //20
EllipticCurve([75359, -185386800, -14388796482000, 0, 0]), //20
EllipticCurve([76411, 1566183870, 71168961236670, 0, 0]), //20
EllipticCurve([-534299, 5665128300, -2964131089639200, 0, 0]), //20
EllipticCurve([178763, 2290233400, 375598277600000, 0, 0]), //20
EllipticCurve([-73901, -3068347230, 310918693163130, 0, 0]), //20
EllipticCurve([-199001, 1628857440, -309393326440800, 0, 0]), //20
EllipticCurve([-140377, 987644700, -130713788400300, 0, 0]), //20
EllipticCurve([688856, 6176357550, 4201813099410300, 0, 0]), //20
EllipticCurve([1535729, 62765223840, 93836520249753600, 0, 0]), //20
EllipticCurve([2927741, 135099088740, 389517692655168000, 0, 0]), //20
EllipticCurve([-3693809, 128768268510, -470862291802850640, 0, 0]), //20
EllipticCurve([-143393, -112625604, 16247482258644, 0, 0]), //20
EllipticCurve([-5999, -789960, 4853514240, 0, 0]), //20
EllipticCurve([-793420, 10660614354, -8305023685111452, 0, 0]), //20
EllipticCurve([1113449, -37220740128, -42611494362218496, 0, 0]), //20
EllipticCurve([-3194461, 182954122650, -573366511321250400, 0, 0]), //20
EllipticCurve([271889, 7252614936, 1783330981383168, 0, 0]), //20
EllipticCurve([457235, -9117289584, -4331952503783424, 0, 0]), //20
EllipticCurve([-89977, 247122540, -21496942632060, 0, 0]), //20
EllipticCurve([352469, -11329006500, -4305022470000000, 0, 0]), //20
EllipticCurve([-1497209, 10681877580, -15909470966998620, 0, 0]), //20
EllipticCurve([-687191, 4544815968, -3089020517130240, 0, 0]), //20
EllipticCurve([-79377, -325751316, 27104138247780, 0, 0]), //20
EllipticCurve([-2113229, 32258938530, -67661800950195270, 0, 0]), //20
EllipticCurve([-209569, 1299059580, -262312605691500, 0, 0]), //20
EllipticCurve([3704639, -107370758880, -400769410326516000, 0, 0]), //20
EllipticCurve([-5412045, 238695670950, -1280756710745854650, 0, 0]), //20
EllipticCurve([-898673, 12920132316, -11417533847781516, 0, 0]), //20
EllipticCurve([2938919, 172978814736, 498432054445638768, 0, 0]), //20
EllipticCurve([-75103, 111348096, -8152462196736, 0, 0]), //20
EllipticCurve([-860349, -8559417570, 7455928897458030, 0, 0]), //20
EllipticCurve([-102529, -10033841400, 1661854981875000, 0, 0]), //20
EllipticCurve([707711, 45155437740, 28957775823722340, 0, 0]), //20
EllipticCurve([21401, 66357600, 1206115737600, 0, 0]), //20
EllipticCurve([-844777, -53645136336, 48384962492573520, 0, 0]), //20
EllipticCurve([730031, -31017266280, -23775820207939800, 0, 0]), //20
EllipticCurve([712059, 28531713210, 19032621399281490, 0, 0]), //20
EllipticCurve([-545273, 12677786856, -6573191606885736, 0, 0]), //20
EllipticCurve([-836529, 16899423420, -13776224078326380, 0, 0]), //20
EllipticCurve([-368671, 6599811120, -2295255912069120, 0, 0]), //20
EllipticCurve([-67571, -690700140, 52366121814240, 0, 0]), //20
EllipticCurve([209661, 4010026020, 743522984524320, 0, 0]), //20
EllipticCurve([-111887, -1097548270, 132251273890190, 0, 0]), //20
EllipticCurve([125809, -3820398120, -563890762512000, 0, 0]), //20
EllipticCurve([1212311, 7904032110, 9533061031903110, 0, 0]), //20
EllipticCurve([366525, 2891776440, 1037216589946320, 0, 0]), //20
EllipticCurve([-85978, -139696830, 12239677457280, 0, 0]), //20
EllipticCurve([-315088, -240439290, 75954771711000, 0, 0]), //20
EllipticCurve([2441509, -99687739140, -247279823197292160, 0, 0]), //20
EllipticCurve([-5201729, 303311264190, -1559262546947952000, 0, 0]), //20
EllipticCurve([-2802871, 147646956240, -405417280673341440, 0, 0]), //20
EllipticCurve([1582971, -108608080350, -178725457023960000, 0, 0]), //20
EllipticCurve([-206361, -5855616690, 1346791838700000, 0, 0]), //20
EllipticCurve([-204383, -76701240, 15705959512320, 0, 0]), //20
EllipticCurve([7034641, 197585612400, 1384604098824038400, 0, 0]), //20
EllipticCurve([-234721, 1505806680, -341554600191000, 0, 0]), //20
EllipticCurve([159271, -63006660, -10059076275660, 0, 0]), //20
EllipticCurve([5155151, 261373014240, 1334495073908324640, 0, 0]), //20
EllipticCurve([-4062265, -56178704556, 229027825908877788, 0, 0]), //20
EllipticCurve([-5241937, 192092319900, -999474205025450700, 0, 0]), //20
EllipticCurve([112401, 1441742040, 146388719773440, 0, 0]), //20
EllipticCurve([2002151, 97062518700, 189648028724962500, 0, 0]), //20
EllipticCurve([-531649, 6967466856, -3597393714821928, 0, 0]), //20
EllipticCurve([1736679, 119403086880, 199084945863064800, 0, 0]), //20
EllipticCurve([40811, -26679510, -1104665111550, 0, 0]), //20
EllipticCurve([-1053049, -52080627984, 57450817777314192, 0, 0]), //20
EllipticCurve([490289, 20227315680, 9094201129728000, 0, 0]), //20
EllipticCurve([-3497129, 261002539980, -891926328896513820, 0, 0]), //20
EllipticCurve([814967, 28832922300, 22381354104918900, 0, 0]), //20
EllipticCurve([-2624255, 164679197760, -421157167519334400, 0, 0]), //20
EllipticCurve([448031, 24205863960, 9218924318485800, 0, 0]), //20
EllipticCurve([-2134801, 116976852300, -242881962851797500, 0, 0]), //20
EllipticCurve([1483977, -106848867840, -165432819890257920, 0, 0]), //20
EllipticCurve([-1393201, 63389901120, -85113937183329600, 0, 0]), //20
EllipticCurve([-633741, 7408181550, -4604740446941250, 0, 0]), //20
EllipticCurve([-650269, -38640898170, 27147510777417030, 0, 0]), //20
EllipticCurve([-644049, 17580324300, -10782874329080700, 0, 0]), //20
EllipticCurve([284061, -11325287820, -3571995778428000, 0, 0]), //20
EllipticCurve([-476419, 10206370980, -4615320957156000, 0, 0]), //20
EllipticCurve([126481, -4256113680, -639847106196480, 0, 0]), //20
EllipticCurve([-255917, -1662911250, 435880633938750, 0, 0]), //20
EllipticCurve([3982249, -86035700520, -344418116321664000, 0, 0]), //20
EllipticCurve([-751111, -10256043720, 7845422179876320, 0, 0]), //20
EllipticCurve([-169304, 338786910, -56649914368740, 0, 0]), //20
EllipticCurve([447721, -6219849240, -2866106529792000, 0, 0]), //20
EllipticCurve([5289271, -385408175922, -2064970757608965360, 0, 0]), //20
EllipticCurve([-87731, -640563000, 60921384678000, 0, 0]), //20
EllipticCurve([263783, -2963140554, -810658955903874, 0, 0]), //20
EllipticCurve([-5767, 989235, -5516963595, 0, 0]), //20
EllipticCurve([641, 139635, 49011885, 0, 0]), //20
EllipticCurve([-1938651, 107134269060, -201326718417552000, 0, 0]), //20
EllipticCurve([-2966, -14089005, 75319820730, 0, 0]), //20
EllipticCurve([-206965, -3956532944, 885250507022336, 0, 0]), //20
EllipticCurve([-295091, -16952286780, 5785476432278400, 0, 0]), //20
EllipticCurve([-105151, 366084400, -37112172134400, 0, 0]), //20
EllipticCurve([-1080209, -7675406640, 8346429065502000, 0, 0]), //20
EllipticCurve([-18335, 4614960, -83290798080, 0, 0]), //20
EllipticCurve([5428951, 221021340660, 1191325139099400060, 0, 0]), //20
EllipticCurve([4468333, 214051843044, 946665681046394400, 0, 0]), //20
EllipticCurve([-8326609, 484860915000, -4007678500546875000, 0, 0]), //20
EllipticCurve([-599317, 8046027990, -4695975730055610, 0, 0]), //20
EllipticCurve([-4637921, 219504094656, -1006930474903184832, 0, 0]), //20
EllipticCurve([-4773913, 265167856044, -1250585968513993020, 0, 0]), //20
EllipticCurve([591777, 9824273550, 5658863433746250, 0, 0]), //20
EllipticCurve([2462043, -54894995610, -136273587797084010, 0, 0]), //20
EllipticCurve([3067529, 247473589440, 739649064118272000, 0, 0]), //20
EllipticCurve([-13723, -2446400, 34041656000, 0, 0]), //20
EllipticCurve([2682023, 250380055464, 648347886521532120, 0, 0]), //20
EllipticCurve([5689681, -528377249400, -3052963747033200000, 0, 0]), //20
EllipticCurve([6097255, -577249084440, -3571453362159222120, 0, 0]), //20
EllipticCurve([1007519, 37254312396, 36057815644777668, 0, 0]), //20
EllipticCurve([-119431, 761613720, -84642702385920, 0, 0]), //20
EllipticCurve([-3253991, 202255001280, -644937803761582080, 0, 0]), //20
EllipticCurve([663689, 58676777040, 33140643672192000, 0, 0]), //20
EllipticCurve([214799, 6223823760, 1156131277833840, 0, 0]), //20
EllipticCurve([-1112921, -39740344644, 45570928789133748, 0, 0]), //20
EllipticCurve([-1407311, -106415247120, 157181279250078720, 0, 0]), //20
EllipticCurve([197029, 7977682020, 1182292475364000, 0, 0]), //20
EllipticCurve([196109, 1810394600, 336481750750600, 0, 0]), //20
EllipticCurve([1026151, 49288444920, 47968253922817800, 0, 0]), //20
EllipticCurve([-818921, -85524280380, 77733103961662380, 0, 0]), //20
EllipticCurve([-631, -17062800, 86269516800, 0, 0]), //20
EllipticCurve([-1099931, -70766928540, 81997357031583840, 0, 0]), //20
EllipticCurve([-31541, 33493350, -1017360506250, 0, 0]), //20
EllipticCurve([-189697, -12554430504, 2991080513147496, 0, 0]), //20
EllipticCurve([108039, -3274617528, -420876767021256, 0, 0]), //20
EllipticCurve([-96801, -2486368080, 288620093094480, 0, 0]), //20
EllipticCurve([12827, -948948546, -29668876290690, 0, 0]), //20
EllipticCurve([-2760881, 18178419600, -50064840030387600, 0, 0]), //20
EllipticCurve([-9397, 688185, -6410443275, 0, 0]), //20
EllipticCurve([-63757, 46524996, -2928143673252, 0, 0]), //20
EllipticCurve([4390929, -81797525040, -360589665584332800, 0, 0]), //20
EllipticCurve([-3774021, 207249763890, -770317528413129840, 0, 0]), //20
EllipticCurve([1206471, -32230259490, -39643219172700000, 0, 0]), //20
EllipticCurve([-241505, 1787704884, -416601383052708, 0, 0]), //20
EllipticCurve([3585299, -379992477150, -1399968284316030000, 0, 0]), //20
EllipticCurve([-4338517, 405026832210, -1716856898303667120, 0, 0]), //20
EllipticCurve([-1323839, -96037539000, 133536740628096000, 0, 0]), //20
EllipticCurve([43199, 98777250, 4012825781250, 0, 0]), //20
EllipticCurve([-413135, -3996698640, 1688205505536000, 0, 0]), //20
EllipticCurve([-9187049, 27108413640, -248962830508937160, 0, 0]), //20
EllipticCurve([3863381, 52922107140, 203782712506998240, 0, 0]), //20
EllipticCurve([1667001, 41963024400, 68987212113600000, 0, 0]), //20
EllipticCurve([-8559365, 309157436874, -2634690069702438462, 0, 0]), //20
EllipticCurve([9596545, -453262230720, -4370463211537612800, 0, 0]), //20
EllipticCurve([-795279, 3430678608, -2711608371763200, 0, 0]), //20
EllipticCurve([4066305, 389408411040, 1546991891103098880, 0, 0]), //20
EllipticCurve([-3128089, -254642130600, 817560390557625000, 0, 0]), //20
EllipticCurve([7607479, -814745131200, -6281012796818760000, 0, 0]), //20
EllipticCurve([5138263, -521942237520, -2732275229641158960, 0, 0]), //20
EllipticCurve([-5992601, 565432820400, -3331643829793700400, 0, 0]), //20
EllipticCurve([1524041, 101455772880, 147307289052295680, 0, 0]), //20
EllipticCurve([4598471, -548717389584, -2584287156397700208, 0, 0]), //20
EllipticCurve([368131, 6296212650, 2198165241431250, 0, 0]), //20
EllipticCurve([-1317521, -53194278060, 72121068165138300, 0, 0]), //20
EllipticCurve([298775, 15810800544, 3763081205075808, 0, 0]), //20
EllipticCurve([-205329, 2267514060, -434285630341500, 0, 0]), //20
EllipticCurve([659507, 46589416146, 26725040194413834, 0, 0]), //20
EllipticCurve([1746631, -150428478720, -274257441690336000, 0, 0]), //20
EllipticCurve([985321, -65747004960, -68545197491097600, 0, 0]), //20
EllipticCurve([-946349, 15387822450, -14302596271713750, 0, 0]), //20
EllipticCurve([974811, 52141577070, 47690824192881870, 0, 0]), //20
EllipticCurve([-217477, 1414618590, -297724872307170, 0, 0]), //20
EllipticCurve([-875279, -48382014960, 44770007251146240, 0, 0]), //20
EllipticCurve([-302969, 3797692920, -1097871248549880, 0, 0]), //20
EllipticCurve([-84041, 194183640, -15842472269400, 0, 0]), //20
EllipticCurve([7376321, 612393793440, 4467398025693757440, 0, 0]), //20
EllipticCurve([-324627, -688772136, 225131371600824, 0, 0]), //20
EllipticCurve([10129, -1300920, -13321420800, 0, 0]), //20
EllipticCurve([1651273, -36901122720, -61708714293219840, 0, 0]), //20
EllipticCurve([-272959, 1212812640, -325426738815360, 0, 0]), //20
EllipticCurve([3604161, -278700087600, -1024260725141913600, 0, 0]), //20
EllipticCurve([1161901, -30790664520, -36548826691885200, 0, 0]), //20
EllipticCurve([5287659, -644922313662, -3483509181906473280, 0, 0]), //20
EllipticCurve([1151391, -46880453730, -55637722486764000, 0, 0]), //20
EllipticCurve([75464, 1370342358, 67324920048540, 0, 0]), //20
EllipticCurve([-137719, 524188860, -69984454698600, 0, 0]), //20
EllipticCurve([103, -51199380, 385684929540, 0, 0]), //20
EllipticCurve([10805, 12062666, 111591723166, 0, 0]), //20
EllipticCurve([-1037371, 18176451300, -18525439164960000, 0, 0]), //20
EllipticCurve([-2749357, 202153669410, -539894230737319920, 0, 0]), //20
EllipticCurve([-9103, -51928404, 666033709704, 0, 0]), //20
EllipticCurve([-275449, -11565947250, 3585443647500000, 0, 0]), //20
EllipticCurve([-11909, 5293290, -60470544960, 0, 0]), //20
EllipticCurve([-7706431, 154153292040, -1184809870356076800, 0, 0]), //20
EllipticCurve([10845511, 329440609680, 3563173958835844080, 0, 0]), //20
EllipticCurve([13719589, 534804287820, 7317085305095676000, 0, 0]), //20
EllipticCurve([1406071, 36216682920, 50078654524312920, 0, 0]), //20
EllipticCurve([449759, 11997453120, 5061953422937280, 0, 0]), //20
EllipticCurve([-7041459, -335561598060, 2379145152709322400, 0, 0]), //20
EllipticCurve([13025457, -551378831640, -7204395212759996160, 0, 0]), //20
EllipticCurve([914249, 26244296640, 23313333591244800, 0, 0]), //20
EllipticCurve([2115649, 105150694272, 217555945243213824, 0, 0]), //20
EllipticCurve([-5433753, 387802200720, -2077531235081778960, 0, 0]), //20
EllipticCurve([-753065, -7108710840, 5426967573027000, 0, 0]), //20
EllipticCurve([3325895, -213194861880, -722136834082864200, 0, 0]), //20
EllipticCurve([53993, -38071200, -2081162148000, 0, 0]), //20
EllipticCurve([-91183, -175319616, 16336983097344, 0, 0]), //20
EllipticCurve([-5471879, 483513996600, -2599905045173846400, 0, 0]), //20
EllipticCurve([-64375, -30335760, 1970610969600, 0, 0]), //20
EllipticCurve([7360539, -976430697450, -7309194039599156250, 0, 0]), //20
EllipticCurve([-91849, -331845840, 31865496786000, 0, 0]), //20
EllipticCurve([1868551, 144497870880, 257910059295456480, 0, 0]), //20
EllipticCurve([-1041, -15814215660, 1946745761961660, 0, 0]), //20
EllipticCurve([-4901959, 523432564200, -2506605488519932800, 0, 0]), //20
EllipticCurve([-1233209, 25168362912, -30505490446029984, 0, 0]), //20
EllipticCurve([1425975, 88291212240, 119918448832551600, 0, 0]), //20
EllipticCurve([-3390479, 286607215440, -945941382415411200, 0, 0]), //20
EllipticCurve([320245, 15791373780, 3992690946535200, 0, 0]), //20
EllipticCurve([-990729, -117925896660, 128948312294913540, 0, 0]), //20
EllipticCurve([-51, -604191900, 10619276834400, 0, 0]), //20
EllipticCurve([-915301, -82199698290, 81695896339180590, 0, 0]), //20
EllipticCurve([166639, 3019641240, 424800110001960, 0, 0]), //20
EllipticCurve([-414671, -27590431440, 12952052135193600, 0, 0]), //20
EllipticCurve([-529881, -30111572400, 17429330894430000, 0, 0]), //20
EllipticCurve([-651223, -20272756224, 13784176775921664, 0, 0]), //20
EllipticCurve([315871, 367180740, 115571973818700, 0, 0]), //20
EllipticCurve([-1623671, -34455854160, 56681809621032960, 0, 0]), //20
EllipticCurve([-76561, 28707910, -2186853752160, 0, 0]), //20
EllipticCurve([8358629, -274729674780, -2305153402721262720, 0, 0]), //20
EllipticCurve([4119959, -46915485330, -193784599817506320, 0, 0]), //20
EllipticCurve([159961, -209377740, -33757135509240, 0, 0]), //20
EllipticCurve([438253, 4685535920, 2003746008508400, 0, 0]), //20
EllipticCurve([706423, -12818249370, -9276208158086640, 0, 0]), //20
EllipticCurve([-990679, 24179865528, -23274571362631680, 0, 0]), //20
EllipticCurve([-106961, -818981592, 93646450137240, 0, 0]), //20
EllipticCurve([-3025681, -283806316794, 885711835252852608, 0, 0]), //20
EllipticCurve([-1212299, 25548820934, -30385928103792352, 0, 0]), //20
EllipticCurve([3557, -333828, -1216803060, 0, 0]), //20
EllipticCurve([-19427, 20235250, -366763906250, 0, 0]), //20
EllipticCurve([2738233, -295267028784, -837216668367765504, 0, 0]), //20
EllipticCurve([305788, -4318159545, -1375238815572510, 0, 0]), //20
EllipticCurve([48908, 355898655, 13933432343250, 0, 0]), //20
EllipticCurve([-394369, -8044018620, 3323378248834380, 0, 0]), //20
EllipticCurve([-234719, 1808080560, -409175863050240, 0, 0]), //20
EllipticCurve([-529911, 13902542472, -6941928727458816, 0, 0]), //20
EllipticCurve([9808, 13672659, 103173884814, 0, 0]), //20
EllipticCurve([-442937, 630487704, -278323122541464, 0, 0]), //20
EllipticCurve([-3583701, -99058764630, 357772026095640450, 0, 0]), //20
EllipticCurve([1377863, -1787890280, -2465684848818840, 0, 0]), //20
EllipticCurve([-10466401, 593913809580, -6181467402298641180, 0, 0]), //20
EllipticCurve([13470159, -481370362200, -6500605885034625000, 0, 0]), //20
EllipticCurve([4562839, 243820600800, 1100209983534900000, 0, 0]), //20
EllipticCurve([76519, 1096444200, 70960772179800, 0, 0]), //20
EllipticCurve([-418505, -4659709860, 1999784382066900, 0, 0]), //20
EllipticCurve([-8493013, 518659811010, -4371403369361819670, 0, 0]), //20
EllipticCurve([5431331, 369772485390, 1984362226268796990, 0, 0]), //20
EllipticCurve([-629389, 2512148310, -1569587751939690, 0, 0]), //20
EllipticCurve([-317321, 3234463860, -985621999738500, 0, 0]), //20
EllipticCurve([6056191, 512326615680, 3061105931619204480, 0, 0]), //20
EllipticCurve([-170023, 1239899856, -199098159277056, 0, 0]), //20
EllipticCurve([739297, -12713877120, -9608029506109440, 0, 0]), //20
EllipticCurve([542249, -4264906800, -2344948116403200, 0, 0]), //20
EllipticCurve([-5717161, -606126088260, 3530454742327049460, 0, 0]), //20
EllipticCurve([452101, 163172100, 73721154780000, 0, 0]), //20
EllipticCurve([-66203, 28945840, -1901018042000, 0, 0]), //20
EllipticCurve([-1785691, 67251994020, -117247126374468000, 0, 0]), //20
EllipticCurve([3000059, -148026512634, -450721931603425482, 0, 0]), //20
EllipticCurve([-9115847, 1267997009664, -11374237495968399360, 0, 0]), //20
EllipticCurve([2681279, -173647748820, -475735617884452380, 0, 0]), //20
EllipticCurve([-1626211, 69768964980, -110081472945444000, 0, 0]), //20
EllipticCurve([-4320289, 333137606256, -1412434491040945008, 0, 0]), //20
EllipticCurve([-291521, -8016685560, 2561691787270200, 0, 0]), //20
EllipticCurve([674081, 60896598000, 35043312698688000, 0, 0]), //20
EllipticCurve([-4679441, 427653510240, -1960193057189574240, 0, 0]), //20
EllipticCurve([-6080455, 757027056240, -4503547901355310080, 0, 0]), //20
EllipticCurve([365641, -5437701360, -2061976355712000, 0, 0]), //20
EllipticCurve([730409, 49433485920, 32067700050247680, 0, 0]), //20
EllipticCurve([-2508977, 197701327824, -479082708169425360, 0, 0]), //20
EllipticCurve([-45371, 33096180, -1476619166880, 0, 0]), //20
EllipticCurve([764367, 43040429184, 30039421942535040, 0, 0]), //20
EllipticCurve([-47417, 50183448, -2323744559640, 0, 0]), //20
EllipticCurve([-99295, 678507024, -61532444992512, 0, 0]), //20
EllipticCurve([-805319, 10366444080, -8210223711360000, 0, 0]), //20
EllipticCurve([-879649, -41433975288, 38234319414334776, 0, 0]), //20
EllipticCurve([-35887, 36054144, -1255261077504, 0, 0]), //20
EllipticCurve([-318079, -14382549720, 5114434680432000, 0, 0]), //20
EllipticCurve([-325919, -2279709432, 758322545460480, 0, 0]), //20
EllipticCurve([-212705, 683923320, -143203284358200, 0, 0]), //20
EllipticCurve([-28195, 989824, -27871464192, 0, 0]), //20
EllipticCurve([88849, 296366460, 25323447087744, 0, 0]), //20
EllipticCurve([19991, 90169716, 1264810606332, 0, 0]), //18
EllipticCurve([-158951, 736209936, -113223198477312, 0, 0]), //18
EllipticCurve([-161599, 910193760, -141262071552000, 0, 0]), //18
EllipticCurve([-300899, 1941665220, -570383575027200, 0, 0]), //18
EllipticCurve([-6241, -7510872, 54266050200, 0, 0]), //18
EllipticCurve([-32321, 30819360, -963567290400, 0, 0]), //18
EllipticCurve([63751, -425115768, -29308756393224, 0, 0]), //18
EllipticCurve([-573361, 3883363380, -2197909889175780, 0, 0]), //18
EllipticCurve([65789, 379356516, 22400243556768, 0, 0]), //18
EllipticCurve([32399, 186688260, 4979909335500, 0, 0]), //18
EllipticCurve([-12289, -66411540, 1057603774500, 0, 0]), //18
EllipticCurve([-140351, -218061480, 30982175078400, 0, 0]), //18
EllipticCurve([-462889, -1224702000, 570251868750000, 0, 0]), //18
EllipticCurve([-132361, -1139995920, 159810328045200, 0, 0]), //18
EllipticCurve([102689, 1158895440, 106062110668800, 0, 0]), //18
EllipticCurve([-71061, -1492051470, 129860699691450, 0, 0]), //18
EllipticCurve([-141385, -1253532060, 187293985680780, 0, 0]), //18
EllipticCurve([341987, -2985328710, -1045366583723280, 0, 0]), //18
EllipticCurve([3538, 1984257, 5734502730, 0, 0]), //18
EllipticCurve([58851, -349839798, -22350565014624, 0, 0]), //18
EllipticCurve([-22793, -204350874, 5929444959984, 0, 0]), //18
EllipticCurve([458615, -6077391936, -2858361517083072, 0, 0]), //18
EllipticCurve([-66281, -2085632640, 184422066192000, 0, 0]), //18
EllipticCurve([169091, -2504841030, -455332507274430, 0, 0]), //18
EllipticCurve([-34103, -44424926, 1569132811246, 0, 0]), //18
EllipticCurve([-358564, -92037330, 33026123273220, 0, 0]), //18
EllipticCurve([1066321, 15881844720, 16710241740595200, 0, 0]), //18
EllipticCurve([107176, -27798030, -2985675210180, 0, 0]), //18
EllipticCurve([-214249, 817501542, -171730096423314, 0, 0]), //18
EllipticCurve([-287519, 2734934328, -756154643005440, 0, 0]), //18
EllipticCurve([-53849, 69882330, -3667354796070, 0, 0]), //18
EllipticCurve([-197111, -4453903440, 964608591421440, 0, 0]), //18
EllipticCurve([-122401, -550504290, 69702651182640, 0, 0]), //18
EllipticCurve([1406359, -6235240032, -8795523117739680, 0, 0]), //18
EllipticCurve([-475361, 1502888400, -709100319330000, 0, 0]), //18
EllipticCurve([-14505, 2877264, -41136243408, 0, 0]), //18
EllipticCurve([860969, 15775566240, 13308015271004160, 0, 0]), //18
EllipticCurve([257373, 1500528120, 377932515647960, 0, 0]), //18
EllipticCurve([177761, 4425782760, 662097100896000, 0, 0]), //18
EllipticCurve([241951, 6427878600, 1371394327188600, 0, 0]), //18
EllipticCurve([-713145, 12408344520, -8618550711668040, 0, 0]), //18
EllipticCurve([551303, -11682958560, -6668527599420960, 0, 0]), //18
EllipticCurve([-275761, -5102068104, 1492543696939848, 0, 0]), //18
EllipticCurve([167031, -1594113528, -278623944764424, 0, 0]), //18
EllipticCurve([-32743, 29985984, -951875076096, 0, 0]), //18
EllipticCurve([-671449, 13527549360, -8781124588507440, 0, 0]), //18
EllipticCurve([49619, -382934010, -21070943900250, 0, 0]), //18
EllipticCurve([-91631, -1760210760, 187990509168000, 0, 0]), //18
EllipticCurve([-98311, -865781400, 91772828400000, 0, 0]), //18
EllipticCurve([1131575, 17209176894, 19218382714728288, 0, 0]), //18
EllipticCurve([-1031421, 19632863250, -19854636073272000, 0, 0]), //18
EllipticCurve([478651, -6984284670, -3432077486838000, 0, 0]), //18
EllipticCurve([2338559, -888796440, -2078822880648360, 0, 0]), //18
EllipticCurve([168437, 3759285684, 527653338606240, 0, 0]), //18
EllipticCurve([188599, 3801619800, 640188972700200, 0, 0]), //18
EllipticCurve([-1273717, 38137457286, -47346852333965994, 0, 0]), //18
EllipticCurve([-238163, -9121642740, 2464813814631840, 0, 0]), //18
EllipticCurve([-182801, -6742162560, 1433552314320000, 0, 0]), //18
EllipticCurve([6757, 7451664, 38629426176, 0, 0]), //18
EllipticCurve([135951, -1994955648, -293942750043264, 0, 0]), //18
EllipticCurve([123551, -1876728840, -253716848608440, 0, 0]), //18
EllipticCurve([107919, 1321116720, 121330038448080, 0, 0]), //18
EllipticCurve([-156911, -12737760, 1999777368960, 0, 0]), //18
EllipticCurve([968539, 14343450450, 13683651729300000, 0, 0]), //18
EllipticCurve([2483615, -31613659506, -78901118485798752, 0, 0]), //18
EllipticCurve([-2134961, 51441948558, -108503415576475920, 0, 0]), //18
EllipticCurve([-1358241, 31708390350, -42260942658480000, 0, 0]), //18
EllipticCurve([300, 75981, 8661834, 0, 0]), //18
EllipticCurve([-314789, 2096490330, -645299723574000, 0, 0]), //18
EllipticCurve([-88609, -476721210, 44572956413790, 0, 0]), //18
EllipticCurve([2667839, -15784662300, -42200910260879700, 0, 0]), //18
EllipticCurve([3247621, -6655625460, -21627960759804960, 0, 0]), //18
EllipticCurve([161023, 2122254024, 312003175338360, 0, 0]), //18
EllipticCurve([2828569, -56998531200, -162317225233612800, 0, 0]), //18
EllipticCurve([-1149191, -23372606808, 27352681276120704, 0, 0]), //18
EllipticCurve([46351, 198957360, 8314627031760, 0, 0]), //18
EllipticCurve([-38455, 2671944, -102517147392, 0, 0]), //18
EllipticCurve([-336709, -4512938430, 1583044029536970, 0, 0]), //18
EllipticCurve([911455, -26166656880, -24550159317924240, 0, 0]), //18
EllipticCurve([1648961, -69505035600, -117324500092800000, 0, 0]), //18
EllipticCurve([-194753, -10427875920, 2469498291746640, 0, 0]), //18
EllipticCurve([-128911, -3932827080, 613583949713280, 0, 0]), //18
EllipticCurve([-142081, -3754770240, 625037828001600, 0, 0]), //18
EllipticCurve([113933, -1208893140, -148732540800480, 0, 0]), //18
EllipticCurve([-243761, -9920949120, 2752319309616000, 0, 0]), //18
EllipticCurve([-190879, -7980925680, 1789515079672320, 0, 0]), //18
EllipticCurve([-296431, 4022350080, -1128574896046080, 0, 0]), //18
EllipticCurve([187859, -4134057858, -851851560045906, 0, 0]), //18
EllipticCurve([-24377, -215188176, 6529885200720, 0, 0]), //18
EllipticCurve([-16423, 20577024, -210708725760, 0, 0]), //18
EllipticCurve([-1567809, -1427530650, 2239487243229600, 0, 0]), //18
EllipticCurve([-947131, -23480706060, 22827003203289600, 0, 0]), //18
EllipticCurve([-167249, -1461267990, 257123254252410, 0, 0]), //18
EllipticCurve([38527, -47764836, -1895069868300, 0, 0]), //18
EllipticCurve([-20597, -3406502286, 231778415539440, 0, 0]), //18
EllipticCurve([-2094343, 27952502760, -58139864020667520, 0, 0]), //18
EllipticCurve([-3530745, 72116048004, -253090765657701972, 0, 0]), //18
EllipticCurve([860687, 21155743620, 17721806782832460, 0, 0]), //18
EllipticCurve([366039, 316984920, 115793006351400, 0, 0]), //18
EllipticCurve([-2353871, 71675329320, -166430114681040000, 0, 0]), //18
EllipticCurve([-2320473, 78441160980, -179237817515817060, 0, 0]), //18
EllipticCurve([-2649631, 107998581600, -281515150719129600, 0, 0]), //18
EllipticCurve([673609, 32034842400, 20002043037081600, 0, 0]), //18
EllipticCurve([2621401, -120172258800, -320208116664268800, 0, 0]), //18
EllipticCurve([-2107351, 72857609760, -150816417924956160, 0, 0]), //18
EllipticCurve([-341657, -2414889360, 843648842584080, 0, 0]), //18
EllipticCurve([-2108031, 84057136800, -173649940401100800, 0, 0]), //18
EllipticCurve([2089911, -99183914760, -211645679372835960, 0, 0]), //18
EllipticCurve([-55889, -127905660, 7422237544140, 0, 0]), //18
EllipticCurve([50053, 197500380, 8985477288480, 0, 0]), //18
EllipticCurve([621059, -18439389150, -11951029092843750, 0, 0]), //18
EllipticCurve([-318381, 4172663550, -1267784539060050, 0, 0]), //18
EllipticCurve([-311111, 690498000, -213181590528000, 0, 0]), //18
EllipticCurve([725960, -2244805290, -1636144294058820, 0, 0]), //18
EllipticCurve([-3527135, 156970256664, -546286631479999488, 0, 0]), //18
EllipticCurve([-560411, -9850256460, 5702116459564800, 0, 0]), //18
EllipticCurve([-2067, -102225, 217228125, 0, 0]), //18
EllipticCurve([-2536611, 124708062180, -309774826455120000, 0, 0]), //18
EllipticCurve([17921, 59246640, 865000944000, 0, 0]), //18
EllipticCurve([-1505711, 55452206040, -81320438348835840, 0, 0]), //18
EllipticCurve([-46069, -60660990, 2870478046800, 0, 0]), //18
EllipticCurve([122068, -775023795, -98999989525710, 0, 0]), //18
EllipticCurve([181229, -133622060, -24311732084640, 0, 0]), //18
EllipticCurve([-5151161, 83669559960, -429585040050427800, 0, 0]), //18
EllipticCurve([-4715129, 84831395880, -398385964814218920, 0, 0]), //18
EllipticCurve([-3780025, 7752414960, -29287577142860400, 0, 0]), //18
EllipticCurve([-3474617, 58418362080, -201936446334436320, 0, 0]), //18
EllipticCurve([1816081, -35983766880, -66035106017095680, 0, 0]), //18
EllipticCurve([-2040289, -49802216100, 102850988865342900, 0, 0]), //18
EllipticCurve([4501617, -125732093760, -569363201669283840, 0, 0]), //18
EllipticCurve([-4756313, 157500039060, -743673131930890980, 0, 0]), //18
EllipticCurve([-2227279, -18146172000, 40573098559488000, 0, 0]), //18
EllipticCurve([258361, 3797021760, 931698011381760, 0, 0]), //18
EllipticCurve([-310241, -4731018468, 1534993134998004, 0, 0]), //18
EllipticCurve([1904399, 83747029212, 155939229562532724, 0, 0]), //18
EllipticCurve([-1017509, -44139762810, 46818825713752950, 0, 0]), //18
EllipticCurve([2512711, -140452310880, -360309476168318880, 0, 0]), //18
EllipticCurve([2455093, -124257563820, -310883478133044960, 0, 0]), //18
EllipticCurve([853929, 44907491040, 35983474420531200, 0, 0]), //18
EllipticCurve([-2290039, 98294320320, -220531564360826880, 0, 0]), //18
EllipticCurve([-525689, 5332870752, -2746945725742944, 0, 0]), //18
EllipticCurve([-2516621, 120119874966, -296240476480273962, 0, 0]), //18
EllipticCurve([-2846569, 150378870600, -419651035768125000, 0, 0]), //18
EllipticCurve([-609425, -14251962816, 8998361526877632, 0, 0]), //18
EllipticCurve([-2735129, 148758580740, -398266736699199060, 0, 0]), //18
EllipticCurve([1577921, -85701819840, -139448516327178240, 0, 0]), //18
EllipticCurve([152369, 3749862960, 472782721996800, 0, 0]), //18
EllipticCurve([3139, 3778410, 2437074450, 0, 0]), //18
EllipticCurve([-563473, -12713011536, 7431327328311120, 0, 0]), //18
EllipticCurve([-421129, -4897822584, 2116804636046712, 0, 0]), //18
EllipticCurve([-177649, -7144205640, 1494632117738760, 0, 0]), //18
EllipticCurve([125949, -3490867380, -510364810956000, 0, 0]), //18
EllipticCurve([-32945, -198848880, 7489643065200, 0, 0]), //18
EllipticCurve([-4738023, 116892890400, -550851667579699200, 0, 0]), //18
EllipticCurve([-4432895, -54079138056, 240412485609335808, 0, 0]), //18
EllipticCurve([2027149, -54330754860, -111533650744919040, 0, 0]), //18
EllipticCurve([355977, -405909350, -144909637950000, 0, 0]), //18
EllipticCurve([-263041, 915125250, -237360611718750, 0, 0]), //18
EllipticCurve([-255868, 1436429925, -358748373768750, 0, 0]), //18
EllipticCurve([-122939, -4407697140, 679137975331200, 0, 0]), //18
EllipticCurve([29599, -116079642, -3807992655810, 0, 0]), //18
EllipticCurve([86777, -2232045720, -232561307658240, 0, 0]), //18
EllipticCurve([-54356, -80788890, 4505596395300, 0, 0]), //18
EllipticCurve([-2552891, 16283319780, -41457983492671200, 0, 0]), //18
EllipticCurve([727097, 7905915504, 5672020019189760, 0, 0]), //18
EllipticCurve([-2665309, -48699687330, 130708743301536750, 0, 0]), //18
EllipticCurve([1351705, 40484248560, 53516937856435200, 0, 0]), //18
EllipticCurve([-4851471, 166409897160, -801296936804832000, 0, 0]), //18
EllipticCurve([-4143191, 130788592200, -537490891122595200, 0, 0]), //18
EllipticCurve([-4247599, 192161825856, -807165757093183488, 0, 0]), //18
EllipticCurve([3993391, -136549539720, -549681674187796920, 0, 0]), //18
EllipticCurve([521551, 15552048120, 7601452319853000, 0, 0]), //18
EllipticCurve([-1667681, -84004541280, 144380369193302880, 0, 0]), //18
EllipticCurve([2118041, -104534041920, -226288603769733120, 0, 0]), //18
EllipticCurve([-138121, -13534422960, 2743170379955760, 0, 0]), //18
EllipticCurve([-1113449, 24823106880, -27059395755712320, 0, 0]), //18
EllipticCurve([2274071, -136294967340, -317623291133776740, 0, 0]), //18
EllipticCurve([617611, -14973428250, -9558452631098250, 0, 0]), //18
EllipticCurve([1427831, -68561174760, -100962568901003160, 0, 0]), //18
EllipticCurve([-2449257, 137262937344, -327864193195818240, 0, 0]), //18
EllipticCurve([-304159, -28339837680, 10655778967680000, 0, 0]), //18
EllipticCurve([189121, 7462605072, 1044525906717696, 0, 0]), //18
EllipticCurve([461911, -14765952600, -7213330270578600, 0, 0]), //18
EllipticCurve([-1113421, 32023225542, -34676766080086746, 0, 0]), //18
EllipticCurve([-52473, -722643460, 45526537980000, 0, 0]), //18
EllipticCurve([-88109, -356099370, 32703810041430, 0, 0]), //18
EllipticCurve([-34231, 138690576, -3710250289152, 0, 0]), //18
EllipticCurve([1572911, 8939479920, 14011660371288720, 0, 0]), //18
EllipticCurve([-1813921, 10078229700, -18222699076312500, 0, 0]), //18
EllipticCurve([4498451, -187130828430, -849285031073104080, 0, 0]), //18
EllipticCurve([3974987, 226298654010, 886965806862186480, 0, 0]), //18
EllipticCurve([-75163, -170980824, 13221263196624, 0, 0]), //18
EllipticCurve([4723, -189221, -900881181, 0, 0]), //18
EllipticCurve([-2497415, -121354160136, 309097783365921792, 0, 0]), //18
EllipticCurve([4935819, -258042884550, -1286395388058660000, 0, 0]), //18
EllipticCurve([660571, 24089001090, 15074896882122000, 0, 0]), //18
EllipticCurve([-2617979, 168515893260, -429513308741088000, 0, 0]), //18
EllipticCurve([-2092591, 117072975600, -237847330396569600, 0, 0]), //18
EllipticCurve([-1610071, 80481537840, -125185490922455040, 0, 0]), //18
EllipticCurve([-303365, 1701613914, -506277784604592, 0, 0]), //18
EllipticCurve([-556961, 2237348520, -1236862195569000, 0, 0]), //18
EllipticCurve([-8381551, 194579627760, -1626187564226534400, 0, 0]), //18
EllipticCurve([-5071657, 132117626124, -666502376153440860, 0, 0]), //18
EllipticCurve([6421231, 257349977388, 1642509208931284260, 0, 0]), //18
EllipticCurve([-230889, 1566284460, -348537449461500, 0, 0]), //18
EllipticCurve([-6939889, 359413534200, -2474786816425875000, 0, 0]), //18
EllipticCurve([4905399, -132763174500, -654641804378875500, 0, 0]), //18
EllipticCurve([3123731, 150864491790, 464294676217724190, 0, 0]), //18
EllipticCurve([-375031, -10233294960, 4093317984000000, 0, 0]), //18
EllipticCurve([-965201, -44609320560, 45083294590950000, 0, 0]), //18
EllipticCurve([-6629697, 395868625656, -2599815340205819064, 0, 0]), //18
EllipticCurve([3571951, 246060061632, 862269012157202496, 0, 0]), //18
EllipticCurve([-2627609, -61449364704, 162973116947807712, 0, 0]), //18
EllipticCurve([-1626129, 40870484160, -65322845257602240, 0, 0]), //18
EllipticCurve([-439679, -5311641840, 2396612798208000, 0, 0]), //18
EllipticCurve([-773141, -12374995710, 9779352734823210, 0, 0]), //18
EllipticCurve([3835167, -280241230080, -1094213933220253440, 0, 0]), //18
EllipticCurve([-4141201, 266381809560, -1084824202906335960, 0, 0]), //18
EllipticCurve([-104881, -13135903200, 2372672515500000, 0, 0]), //18
EllipticCurve([162889, 3533706120, 501220876060800, 0, 0]), //18
EllipticCurve([3387049, -300326241600, -1042079200933478400, 0, 0]), //18
EllipticCurve([-610999, 13017291840, -7631257168281600, 0, 0]), //18
EllipticCurve([1954111, -125572399920, -252673643809026000, 0, 0]), //18
EllipticCurve([-2640609, 169022205696, -434595473018343168, 0, 0]), //18
EllipticCurve([-49869, -959014056, 62906207331968, 0, 0]), //18
EllipticCurve([-125791, -919765080, 121865194039680, 0, 0]), //18
EllipticCurve([1670701, -128170700460, -223001638316344800, 0, 0]), //18
EllipticCurve([-2062177, 121994007360, -243726581562227520, 0, 0]), //18
EllipticCurve([912409, -49172949072, -47158825078010880, 0, 0]), //18
EllipticCurve([-439431, -34666299360, 17482908093235200, 0, 0]), //18
EllipticCurve([-506141, -6374710650, 3303215691063750, 0, 0]), //18
EllipticCurve([-279871, 3942832320, -1039646026137600, 0, 0]), //18
EllipticCurve([-85769, -2100912240, 218345708190960, 0, 0]), //18
EllipticCurve([-654481, 1399307910, -912588038972610, 0, 0]), //18
EllipticCurve([-2204071, -43233972600, 96152355062400000, 0, 0]), //18
EllipticCurve([-589733, -5277377490, 3160135860031920, 0, 0]), //18
EllipticCurve([-7801329, 435783544950, -3374230153327534800, 0, 0]), //18
EllipticCurve([-7198, -1495626, 11061649896, 0, 0]), //18
EllipticCurve([392125, 19850618844, 6637411721630592, 0, 0]), //18
EllipticCurve([-401035, -5444287128, 2257854757724160, 0, 0]), //18
EllipticCurve([-2086939, -113066122260, 242232860329824000, 0, 0]), //18
EllipticCurve([-2696749, 120800100330, -319873833669826800, 0, 0]), //18
EllipticCurve([-4603059, 341109542580, -1543179570631920000, 0, 0]), //18
EllipticCurve([-49221, -14567500662, 2115201096122400, 0, 0]), //18
EllipticCurve([-20026, -389930541, 12381074537832, 0, 0]), //18
EllipticCurve([859907, -39792446694, -35884191749502096, 0, 0]), //18
EllipticCurve([-558149, -51915927294, 33002331989668272, 0, 0]), //18
EllipticCurve([25549, 67546440, 1477240642800, 0, 0]), //18
EllipticCurve([1135591, -706074600, -802235605848600, 0, 0]), //18
EllipticCurve([-9028751, 243482038800, -2191478594854348800, 0, 0]), //18
EllipticCurve([772609, 494873400, 382042264800000, 0, 0]), //18
EllipticCurve([-1488379, 13688922780, -20234965653396000, 0, 0]), //18
EllipticCurve([-8361935, 401114503920, -3333935399941785600, 0, 0]), //18
EllipticCurve([2463123, -20345602200, -50273603251625600, 0, 0]), //18
EllipticCurve([-5488409, -101134848360, 557015246435105640, 0, 0]), //18
EllipticCurve([-7829591, 524826783936, -4072588665515016192, 0, 0]), //18
EllipticCurve([7176855, -539317180896, -3909414785174085408, 0, 0]), //18
EllipticCurve([-949357, -15675924160, 15149213108224000, 0, 0]), //18
EllipticCurve([-214337, -25408408080, 7553843496959760, 0, 0]), //18
EllipticCurve([1183881, -26967507600, -32468879150400000, 0, 0]), //18
EllipticCurve([-707141, -65039767254, 51208865628135138, 0, 0]), //18
EllipticCurve([-1108239, -81488905440, 96222099543552000, 0, 0]), //18
EllipticCurve([-75681, -13726773060, 2243792051160660, 0, 0]), //18
EllipticCurve([-1408541, 56230209750, -76686253985162250, 0, 0]), //18
EllipticCurve([188959, 5417103720, 864000957821400, 0, 0]), //18
EllipticCurve([136771, 3228490944, 351535312601088, 0, 0]), //18
EllipticCurve([-55183, -715643390, 47885846155070, 0, 0]), //18
EllipticCurve([-1315181, 53584815570, -68021154317529270, 0, 0]), //18
EllipticCurve([-834161, 24557761800, -19655074792009800, 0, 0]), //18
EllipticCurve([135641, 872781840, 112218797859840, 0, 0]), //18
EllipticCurve([-1381241, -103049577540, 149419929491026740, 0, 0]), //18
EllipticCurve([96399, 2295169800, 151937945590200, 0, 0]), //18
EllipticCurve([310599, -7898179800, -2612709979660200, 0, 0]), //18
EllipticCurve([-765541, -13935302430, 10910937678919530, 0, 0]), //18
EllipticCurve([-403861, 7644113526, -2915212643070042, 0, 0]), //18
EllipticCurve([-2488961, 166645883040, -402803263459527840, 0, 0]), //18
EllipticCurve([-1555441, 58554405000, -88746520078125000, 0, 0]), //18
EllipticCurve([681559, -40631203200, -29757277443600000, 0, 0]), //18
EllipticCurve([24831, 102498240, 1698908328000, 0, 0]), //18
EllipticCurve([-352127, 2165062536, -748557381446784, 0, 0]), //18
EllipticCurve([-248231, -1501971120, 381524696017920, 0, 0]), //18
EllipticCurve([-240049, -2543374680, 635500314418200, 0, 0]), //18
EllipticCurve([-194945, 1035803664, -196074526184208, 0, 0]), //18
EllipticCurve([-113683, 31311240, -3550631993520, 0, 0]), //18
EllipticCurve([-638866, -181646430, 116101132198800, 0, 0]), //18
EllipticCurve([7255691, 333025936650, 2401649844745140000, 0, 0]), //18
EllipticCurve([-7153561, -66040162650, 473058893094480000, 0, 0]), //18
EllipticCurve([8298755, -91904069070, -763659583972179840, 0, 0]), //18
EllipticCurve([4242545, 163521312240, 687783720986419200, 0, 0]), //18
EllipticCurve([1184984, -10432797270, -12451647869717700, 0, 0]), //18
EllipticCurve([-1866163, 41640923940, -76747220967943680, 0, 0]), //18
EllipticCurve([7566349, -424401114060, -3234140201671948800, 0, 0]), //18
EllipticCurve([6085999, 449029406670, 2700373045832046000, 0, 0]), //18
EllipticCurve([-8709863, 522752658120, -4520196232529725440, 0, 0]), //18
EllipticCurve([112889, -205465524, -23554156740312, 0, 0]), //18
EllipticCurve([-7308335, 639266705064, -4613030369880072192, 0, 0]), //18
EllipticCurve([-1419361, 42422110830, -58788561188214000, 0, 0]), //18
EllipticCurve([343831, -1186921890, -411482080825200, 0, 0]), //18
EllipticCurve([6282669, -666978210444, -4257540686117077632, 0, 0]), //18
EllipticCurve([-322351, -4001785320, 1336740361151520, 0, 0]), //18
EllipticCurve([28969, 72906435, 1900743666885, 0, 0]), //18
EllipticCurve([84297, 399579516, 31588359057864, 0, 0]), //18
EllipticCurve([-249521, 1080267408, -264692521645200, 0, 0]), //18
EllipticCurve([2127549, -165930563820, -365031311069873280, 0, 0]), //18
EllipticCurve([-344119, -4574954160, 1631355454189440, 0, 0]), //18
EllipticCurve([395235, 17174271114, 5850381106441872, 0, 0]), //18
EllipticCurve([-206881, 748289100, -151996223437500, 0, 0]), //18
EllipticCurve([-204481, 1597129170, -312831287657070, 0, 0]), //18
EllipticCurve([-26641, -157683708, 4921781577804, 0, 0]), //18
EllipticCurve([-2096889, 19183382760, -40045407428413800, 0, 0]), //18
EllipticCurve([-229505, -19530456, 4484055984408, 0, 0]), //18
EllipticCurve([-7978839, 227450501760, -1807958548389888000, 0, 0]), //18
EllipticCurve([-6800425, 48325103424, -328269383077716288, 0, 0]), //18
EllipticCurve([3122367, 90922777764, 281427364032354540, 0, 0]), //18
EllipticCurve([-11400221, 504227874150, -5725091522977076250, 0, 0]), //18
EllipticCurve([11184781, -485741903460, -5453230053384036000, 0, 0]), //18
EllipticCurve([-10939241, 618277760100, -6727062970160032500, 0, 0]), //18
EllipticCurve([6489151, -187550735460, -1222157675609634060, 0, 0]), //18
EllipticCurve([2741911, -105732096624, -293834465926637328, 0, 0]), //18
EllipticCurve([-8388671, 595146404160, -4948723290501365760, 0, 0]), //18
EllipticCurve([-5388431, -345976139880, 1886953866905520000, 0, 0]), //18
EllipticCurve([-816065, -3716197416, 3051358549685352, 0, 0]), //18
EllipticCurve([-3208521, 143861134560, -454883296894472160, 0, 0]), //18
EllipticCurve([-284925, -30253668270, 11058411587055210, 0, 0]), //18
EllipticCurve([5499871, -373181308500, -2076146069450953500, 0, 0]), //18
EllipticCurve([-7112489, 669368948160, -4695120475262331840, 0, 0]), //18
EllipticCurve([6900139, -751949704350, -5265997773276093750, 0, 0]), //18
EllipticCurve([-699617, -79643212740, 63923952198293460, 0, 0]), //18
EllipticCurve([-840647, -26436742200, 23092600058668800, 0, 0]), //18
EllipticCurve([-2119199, 98338104480, -203347465967923200, 0, 0]), //18
EllipticCurve([350271, 29118371100, 6606230443312500, 0, 0]), //18
EllipticCurve([1362815, -63782979876, -89548943775648588, 0, 0]), //18
EllipticCurve([-905327, -18895887864, 17485196459625216, 0, 0]), //18
EllipticCurve([4677241, -564824114400, -2705516545161830400, 0, 0]), //18
EllipticCurve([1543019, 104451829350, 153478280040180150, 0, 0]), //18
EllipticCurve([-62479, -930314840, 69215424096000, 0, 0]), //18
EllipticCurve([2608831, -273594998820, -739869549153983820, 0, 0]), //18
EllipticCurve([-1225681, -47489400660, 59947817518545060, 0, 0]), //18
EllipticCurve([-398527, 5842258510, -2231725224044470, 0, 0]), //18
EllipticCurve([-1370833, -115881796080, 167782123735737840, 0, 0]), //18
EllipticCurve([1626505, -143749644480, -245087393852620800, 0, 0]), //18
EllipticCurve([1438231, -120543609120, -182376573961713120, 0, 0]), //18
EllipticCurve([304537, 10497406920, 2729997633242880, 0, 0]), //18
EllipticCurve([-486735, 11565486240, -5308650708049920, 0, 0]), //18
EllipticCurve([-818513, -23398354980, 19780899105027060, 0, 0]), //18
EllipticCurve([-1172431, 36644488320, -41745401094144000, 0, 0]), //18
EllipticCurve([-629961, 16745485680, -10051996889476080, 0, 0]), //18
EllipticCurve([-453909, -16007619810, 7766881124192190, 0, 0]), //18
EllipticCurve([-88489, 393903240, -32861377797000, 0, 0]), //18
EllipticCurve([5287161, 10063144560, 53187502741954560, 0, 0]), //18
EllipticCurve([1634311, 49043584590, 78803231719212000, 0, 0]), //18
EllipticCurve([-2243939, -18832371480, 42421988319562800, 0, 0]), //18
EllipticCurve([-608111, 5331570960, -3193824267878400, 0, 0]), //18
EllipticCurve([7349081, -423279412920, -3134299396790016000, 0, 0]), //18
EllipticCurve([7381609, 576336915000, 4210708279599360000, 0, 0]), //18
EllipticCurve([-5087119, 227882262960, -1148322422810787840, 0, 0]), //18
EllipticCurve([8509045, -737695892340, -6338637201013603200, 0, 0]), //18
EllipticCurve([-5282423, -328404575400, 1755792730864972800, 0, 0]), //18
EllipticCurve([5807911, -269817553530, -1578821225427583200, 0, 0]), //18
EllipticCurve([-1714619, -22719122580, 39278273140149120, 0, 0]), //18
EllipticCurve([-2556299, 95806552380, -240963443117147520, 0, 0]), //18
EllipticCurve([786220, 21363031074, 16223128523657748, 0, 0]), //18
EllipticCurve([1216021, 76475425572, 88341964407156096, 0, 0]), //18
EllipticCurve([-44729, -78992200, 3675428073800, 0, 0]), //18
EllipticCurve([-46537, -640197866, 37182692057280, 0, 0]), //18
EllipticCurve([-63593, -383838084, 26769251816244, 0, 0]), //18
EllipticCurve([-1715869, -104515273590, 185337352718241360, 0, 0]), //18
EllipticCurve([-1675573, -183175693974, 325169095725989424, 0, 0]), //18
EllipticCurve([10211, 37333362, 134698770096, 0, 0]), //18
EllipticCurve([-41679, -340400580, 16466537656920, 0, 0]), //18
EllipticCurve([275991, 12618461310, 2671075890100800, 0, 0]), //18
EllipticCurve([-183517, 942362190, -167715026040870, 0, 0]), //18
EllipticCurve([-125532, -1543495590, 210245708296260, 0, 0]), //18
EllipticCurve([20359, 54836460, 866141885700, 0, 0]), //18
EllipticCurve([-809009, 4178567700, -3358352467599300, 0, 0]), //18
EllipticCurve([2234041, 29451226560, 65412823458447360, 0, 0]), //18
EllipticCurve([-13831417, 410253122880, -5661857810770240320, 0, 0]), //18
EllipticCurve([13174919, 464541580440, 6104343478390353000, 0, 0]), //18
EllipticCurve([-12741241, 435171424800, -5529124934224500000, 0, 0]), //18
EllipticCurve([-7391519, 219938460840, -1618743552767026560, 0, 0]), //18
EllipticCurve([-1388105, 15271391520, -21010151382343200, 0, 0]), //18
EllipticCurve([-14485549, 731226968010, -10553988217073044590, 0, 0]), //18
EllipticCurve([-794263, 6207893230, -4877249939829190, 0, 0]), //18
EllipticCurve([-269081, 1529102700, -400816045237500, 0, 0]), //18
EllipticCurve([-2980113, 77182491960, -227953318776898680, 0, 0]), //18
EllipticCurve([-3976399, 124241317200, -490035585091852800, 0, 0]), //18
EllipticCurve([-5520439, 224745208800, -1230898943249203200, 0, 0]), //18
EllipticCurve([647679, 16606830240, 10375930927121760, 0, 0]), //18
EllipticCurve([-371909, -3832723650, 1463176747900350, 0, 0]), //18
EllipticCurve([-13002041, 1016765896608, -13137616898583518880, 0, 0]), //18
EllipticCurve([8741239, 758200105908, 6563643541832317500, 0, 0]), //18
EllipticCurve([-8986529, 558338471460, -4980931362171473940, 0, 0]), //18
EllipticCurve([-71917, -5147142, 370568488290, 0, 0]), //18
EllipticCurve([689151, 4113381720, 2813516076044520, 0, 0]), //18
EllipticCurve([-7345209, 484378290240, -3524844552612701760, 0, 0]), //18
EllipticCurve([7881521, -575012788560, -4572501694629120000, 0, 0]), //18
EllipticCurve([4996897, 468118943136, 2295685256751304704, 0, 0]), //18
EllipticCurve([-2013551, -17473467264, 35347286609952768, 0, 0]), //18
EllipticCurve([-1923791, -181964003760, 366944242846325760, 0, 0]), //18
EllipticCurve([-10043281, 1013653961880, -10074123876097239000, 0, 0]), //18
EllipticCurve([10604073, -1082815753656, -11587861069325049600, 0, 0]), //18
EllipticCurve([3966031, -189833988240, -761267513790342000, 0, 0]), //18
EllipticCurve([691501, 66672065460, 38043080551476000, 0, 0]), //18
EllipticCurve([-7760359, 973616007000, -7426727323539888000, 0, 0]), //18
EllipticCurve([-7403519, 899618837040, -6544619085205555200, 0, 0]), //18
EllipticCurve([1509521, 180448803360, 250029861935616000, 0, 0]), //18
EllipticCurve([-214747, -6236578656, 1509786301656864, 0, 0]), //18
EllipticCurve([-807039, 22753929072, -17617730170435584, 0, 0]), //18
EllipticCurve([-5770961, 665729113140, -3760717740439235940, 0, 0]), //18
EllipticCurve([-106921, -1707107220, 209873468734020, 0, 0]), //18
EllipticCurve([-3573433, 323504321184, -1124250304586666400, 0, 0]), //18
EllipticCurve([593581, -15509393900, -9564348539645900, 0, 0]), //18
EllipticCurve([-124351, 953305800, -109058183520000, 0, 0]), //18
EllipticCurve([-1191949, 23564913810, -27605330366948790, 0, 0]), //18
EllipticCurve([-1164839, 22522232880, -25783452201024000, 0, 0]), //18
EllipticCurve([-1215799, -132033948480, 173228540405760000, 0, 0]), //18
EllipticCurve([70849, 488879040, 30537340354560, 0, 0]), //18
EllipticCurve([192791, 6137360460, 899313565564260, 0, 0]), //18
EllipticCurve([-1167921, -43498942500, 52334665195312500, 0, 0]), //18
EllipticCurve([-748647, -72847061760, 60571457688698880, 0, 0]), //18
EllipticCurve([86759, -1998967740, -203245044964500, 0, 0]), //18
EllipticCurve([-115457, -436498416, 51954223964400, 0, 0]), //18
EllipticCurve([-525061, -6033446370, 3234500431725150, 0, 0]), //18
EllipticCurve([-462601, 5345636088, -2407594309493880, 0, 0]), //18
EllipticCurve([-393109, 4859209410, -1845620058896790, 0, 0]), //18
EllipticCurve([-6289, -9434480, 70051014000, 0, 0]), //18
EllipticCurve([-101679, -268026528, 27926220005376, 0, 0]), //18
EllipticCurve([140453, 696274644, 94136331868800, 0, 0]), //18
EllipticCurve([15750041, -485422372512, -7659887370659758080, 0, 0]), //18
EllipticCurve([6804559, 337698394110, 2281944217248843840, 0, 0]), //18
EllipticCurve([-6713981, -3784881870, 25413876967137120, 0, 0]), //18
EllipticCurve([5365641, 246278106480, 1310751189432115200, 0, 0]), //18
EllipticCurve([-1366897, 18782801730, -25398976021306272, 0, 0]), //18
EllipticCurve([-23973, 44972514, -953417296800, 0, 0]), //18
EllipticCurve([707692, -4658057613, -3325061265887790, 0, 0]), //18
EllipticCurve([9364703, -1220892936354, -11584242400153366944, 0, 0]), //18
EllipticCurve([-1597019, -199811315340, 341821213378444800, 0, 0]), //18
EllipticCurve([2032801, 286805110200, 541194359624755200, 0, 0]), //18
EllipticCurve([5160019, -505074603150, -2652017442042243600, 0, 0]), //18
EllipticCurve([786929, -17765881560, -14321858824304640, 0, 0]), //18
EllipticCurve([856189, 63112310820, 49348778076374400, 0, 0]), //18
EllipticCurve([144311, 4138404996, 444410897305452, 0, 0]), //18
EllipticCurve([9791, 11098110, 93013259910, 0, 0]), //18
EllipticCurve([841039, 65252848518, 48837841944811920, 0, 0]), //18
EllipticCurve([716201, 43206469680, 27829114295009280, 0, 0]), //18
EllipticCurve([-337679, -6220839240, 2205685644291360, 0, 0]), //18
EllipticCurve([-178807, -5652502056, 1154014819752960, 0, 0]), //18
EllipticCurve([78377, -3171535560, -324359284792320, 0, 0]), //18
EllipticCurve([-830743, -6164993016, 5167743745731840, 0, 0]), //18
EllipticCurve([-4617551, -61189988832, 283373285880545280, 0, 0]), //18
EllipticCurve([12362687, -207451420176, -2568052540186813680, 0, 0]), //18
EllipticCurve([-13538027, 386820454020, -5225446109065422240, 0, 0]), //18
EllipticCurve([12597815, 416502946860, 5233557366195658500, 0, 0]), //18
EllipticCurve([-16851419, 566894011860, -9533356824103532640, 0, 0]), //18
EllipticCurve([15473753, 689070662280, 10632834399596048640, 0, 0]), //18
EllipticCurve([-1116831, 12611949168, -13923591881472000, 0, 0]), //18
EllipticCurve([-9782841, -343881131880, 3376472891093925480, 0, 0]), //18
EllipticCurve([-17216069, 959216384910, -16458786281707103250, 0, 0]), //18
EllipticCurve([-13961889, -312267855900, 4367062529815085100, 0, 0]), //18
EllipticCurve([-14140609, 744825635400, -10491334590631125000, 0, 0]), //18
EllipticCurve([11026103, 656810529144, 7204433184232644360, 0, 0]), //18
EllipticCurve([-811933, 12007082010, -9542400292889310, 0, 0]), //18
EllipticCurve([1271791, -20635291560, -26567834707042200, 0, 0]), //18
EllipticCurve([-11545427, 693154493724, -7959936670308675360, 0, 0]), //18
EllipticCurve([-11335507, 681066411564, -7677225775057571040, 0, 0]), //18
EllipticCurve([-9466885, 628567454970, -5907570482809530990, 0, 0]), //18
EllipticCurve([-633109, 2228665950, -1402844925557250, 0, 0]), //18
EllipticCurve([-1458785, 40161531960, -57335607064395000, 0, 0]), //18
EllipticCurve([4067951, 367541006400, 1463171557953240000, 0, 0]), //18
EllipticCurve([-4142129, -475859138040, 2026250561237605560, 0, 0]), //18
EllipticCurve([10500391, -1475592561828, -15691337681851691244, 0, 0]), //18
EllipticCurve([4138351, -265750542960, -1115454685256730000, 0, 0]), //18
EllipticCurve([380549, -2651839820, -1026007433717280, 0, 0]), //18
EllipticCurve([-3170209, 194097321600, -602285735800694400, 0, 0]), //18
EllipticCurve([2893407, -158809699776, -467398385750237760, 0, 0]), //18
EllipticCurve([-310673, 1477970340, -451686949518420, 0, 0]), //18
EllipticCurve([439453, 5851851280, 2488751386425040, 0, 0]), //18
EllipticCurve([-656119, -92458217544, 72136640993569152, 0, 0]), //18
EllipticCurve([-564121, -33804336852, 21052157839635780, 0, 0]), //18
EllipticCurve([84719, 1021526800, 70868421750000, 0, 0]), //18
EllipticCurve([-607633, 14866662720, -8602460582963520, 0, 0]), //18
EllipticCurve([272239, 17473143660, 2612217504026340, 0, 0]), //18
EllipticCurve([-5297831, 633081576240, -3272778516530304000, 0, 0]), //18
EllipticCurve([846991, -40259058840, -35711033221904040, 0, 0]), //18
EllipticCurve([-4570133, 472338274590, -2106983430715617090, 0, 0]), //18
EllipticCurve([-4217509, 457210341990, -1874836271153852010, 0, 0]), //18
EllipticCurve([22419, -1280455770, 35790019227270, 0, 0]), //18
EllipticCurve([1058409, 99213527400, 94054423975200000, 0, 0]), //18
EllipticCurve([-521377, 12797668884, -6299076613049220, 0, 0]), //18
EllipticCurve([19409, -1387784304, 37126005700608, 0, 0]), //18
EllipticCurve([28751, -412684608, 3902758337856, 0, 0]), //18
EllipticCurve([530095, -25023834360, -14283779819528520, 0, 0]), //18
EllipticCurve([-2525809, 155543690400, -382734693190500000, 0, 0]), //18
EllipticCurve([177421, -5552229900, -1109335534020000, 0, 0]), //18
EllipticCurve([-977349, -19833046350, 19771068080156250, 0, 0]), //18
EllipticCurve([-11333, -18161286, 230194300050, 0, 0]), //18
EllipticCurve([314431, -16373797020, -5797159208728020, 0, 0]), //18
EllipticCurve([354507, -20531910126, -8206296498710310, 0, 0]), //18
EllipticCurve([-481679, -22797454680, 11916685510329600, 0, 0]), //18
EllipticCurve([-249629, -7607040210, 2094362703576990, 0, 0]), //18
EllipticCurve([-92413, -193757970, 18295208801310, 0, 0]), //18
EllipticCurve([-3990923, 1450711080, -5789129297449680, 0, 0]), //18
EllipticCurve([-3209671, 5579803680, -17899206713710080, 0, 0]), //18
EllipticCurve([14354551, -585270266490, -8424520680721017600, 0, 0]), //18
EllipticCurve([46437, -18891730, -884132964000, 0, 0]), //16
EllipticCurve([-58661, 29834028, -1733983541388, 0, 0]), //16
EllipticCurve([-74161, 134363502, -9696073394826, 0, 0]), //16
EllipticCurve([-324239, 2512145856, -792953815154688, 0, 0]), //16
EllipticCurve([-77681, -466771680, 38753718732000, 0, 0]), //16
EllipticCurve([-50411, -824804820, 51843931765920, 0, 0]), //16
EllipticCurve([74609, 706069440, 45911459266560, 0, 0]), //16
EllipticCurve([220659, -3066188034, -713541815956242, 0, 0]), //16
EllipticCurve([3394, 656535, 2083842090, 0, 0]), //16
EllipticCurve([-210881, 1395694560, -284365788127200, 0, 0]), //16
EllipticCurve([-69166, 26105805, -1795296209850, 0, 0]), //16
EllipticCurve([271679, -215350380, -58668980775300, 0, 0]), //16
EllipticCurve([-75641, -242275704, 19114826218488, 0, 0]), //16
EllipticCurve([-125799, 803531400, -95138117760000, 0, 0]), //16
EllipticCurve([-468009, -4922509680, 2356626896751600, 0, 0]), //16
EllipticCurve([148711, 1779818568, 240088625730360, 0, 0]), //16
EllipticCurve([-156391, -2707995840, 468634928087040, 0, 0]), //16
EllipticCurve([-548609, 7894919760, -4209326473519440, 0, 0]), //16
EllipticCurve([-556111, 9617123880, -5164780208515200, 0, 0]), //16
EllipticCurve([218401, -3770234160, -877710512448000, 0, 0]), //16
EllipticCurve([-155245, -935620686, 150530140929168, 0, 0]), //16
EllipticCurve([847809, -10214927520, -8777319480545280, 0, 0]), //16
EllipticCurve([465461, -7264288980, -3486568138840800, 0, 0]), //16
EllipticCurve([369751, -3671778600, -1389221105088600, 0, 0]), //16
EllipticCurve([-213349, 1826898906, -371231338395918, 0, 0]), //16
EllipticCurve([660599, -18890895312, -12966238269774000, 0, 0]), //16
EllipticCurve([20095, 87047064, 726233654952, 0, 0]), //16
EllipticCurve([85331, 952466130, 66959321405130, 0, 0]), //16
EllipticCurve([139801, 1722531720, 214723914088320, 0, 0]), //16
EllipticCurve([102871, -1764977040, -204580253683440, 0, 0]), //16
EllipticCurve([-186008, 152274122, -28193553688300, 0, 0]), //16
EllipticCurve([-8519, 541788, -4578108600, 0, 0]), //16
EllipticCurve([335359, -1277131590, -432928452036150, 0, 0]), //16
EllipticCurve([-784331, 14941730100, -11403528412320000, 0, 0]), //16
EllipticCurve([864553, -26616075024, -23752611208617984, 0, 0]), //16
EllipticCurve([2493, -38482730, 184717104000, 0, 0]), //16
EllipticCurve([183641, -2986393320, -587531076203520, 0, 0]), //16
EllipticCurve([-97231, 389608968, -36155712230400, 0, 0]), //16
EllipticCurve([-907609, 18783679200, -16635295891500000, 0, 0]), //16
EllipticCurve([-573479, 11847068376, -6520247327962368, 0, 0]), //16
EllipticCurve([-328745, 4657937544, -1455218873683848, 0, 0]), //16
EllipticCurve([-321319, 4553939880, -1389862451376000, 0, 0]), //16
EllipticCurve([356964, 404763450, 144060978543300, 0, 0]), //16
EllipticCurve([6376, 411858, 2602118844, 0, 0]), //16
EllipticCurve([117883, 247189800, 28632818500000, 0, 0]), //16
EllipticCurve([-1239369, 31164402750, -37794442448646000, 0, 0]), //16
EllipticCurve([-961759, 27700027920, -25769446774087680, 0, 0]), //16
EllipticCurve([78748, -345854817, -28586284044318, 0, 0]), //16
EllipticCurve([997083, 25417078050, 24729113998420650, 0, 0]), //16
EllipticCurve([1336747, -13625141166, -18340598146435110, 0, 0]), //16
EllipticCurve([453919, -5328200724, -2477629321262172, 0, 0]), //16
EllipticCurve([200969, 2634254016, 490940652453888, 0, 0]), //16
EllipticCurve([327449, 5762432016, 1793084445554688, 0, 0]), //16
EllipticCurve([218689, 6640857288, 1233605649818880, 0, 0]), //16
EllipticCurve([1015519, -42736985760, -45034483377471840, 0, 0]), //16
EllipticCurve([-91319, 272065920, -23959213178880, 0, 0]), //16
EllipticCurve([-289081, -4053392892, 1224144920348460, 0, 0]), //16
EllipticCurve([-401601, 6825094320, -2610468900607920, 0, 0]), //16
EllipticCurve([-52039, -1376567280, 96029333452800, 0, 0]), //16
EllipticCurve([-196871, -4185899640, 900537704951040, 0, 0]), //16
EllipticCurve([-22669, -260946090, 7874048265750, 0, 0]), //16
EllipticCurve([-107941, -1840517070, 225529599689520, 0, 0]), //16
EllipticCurve([-1748813, 38081067570, -65697153123223440, 0, 0]), //16
EllipticCurve([-31684, -33042339, 1079493215130, 0, 0]), //16
EllipticCurve([37861, -33112200, -1280978569200, 0, 0]), //16
EllipticCurve([-114878, 392931495, -43689267066060, 0, 0]), //16
EllipticCurve([-57711, 289088400, -14801326080000, 0, 0]), //16
EllipticCurve([-3398919, 91590479640, -308696552578656000, 0, 0]), //16
EllipticCurve([1888819, 73587424950, 136182728298093750, 0, 0]), //16
EllipticCurve([-1382663, -43422435264, 61427808580829184, 0, 0]), //16
EllipticCurve([-3326409, 125238482292, -411618439264023684, 0, 0]), //16
EllipticCurve([-1579249, 37039290912, -57544872028828704, 0, 0]), //16
EllipticCurve([-381641, -6475522020, 2573922870119700, 0, 0]), //16
EllipticCurve([-2475215, 95425696080, -232255456580759040, 0, 0]), //16
EllipticCurve([-1090261, 23425400790, -25010621086860090, 0, 0]), //16
EllipticCurve([-2477869, 104373836010, -253918476394571790, 0, 0]), //16
EllipticCurve([-767401, 12309165660, -9238533503622060, 0, 0]), //16
EllipticCurve([-568783, -16648929696, 9920098270064640, 0, 0]), //16
EllipticCurve([1688353, -84113162640, -145856261449566720, 0, 0]), //16
EllipticCurve([-1782405, 72848402550, -126670477867198650, 0, 0]), //16
EllipticCurve([310121, 10881331920, 2907491889024000, 0, 0]), //16
EllipticCurve([1334831, -66441810600, -91688037582735000, 0, 0]), //16
EllipticCurve([321593, -6097348656, -2056513754695680, 0, 0]), //16
EllipticCurve([-707581, 17985925650, -12211202487480150, 0, 0]), //16
EllipticCurve([-877079, 23916433680, -20271186524229120, 0, 0]), //16
EllipticCurve([-639601, 15549856608, -9526230904476000, 0, 0]), //16
EllipticCurve([-578425, 12851032740, -7117068994837620, 0, 0]), //16
EllipticCurve([60161, 482090112, 23202032910336, 0, 0]), //16
EllipticCurve([825351, 3137663760, 2578077116722800, 0, 0]), //16
EllipticCurve([-866092, 340479810, -294745880961180, 0, 0]), //16
EllipticCurve([-865829, 8110835040, -6943393887682560, 0, 0]), //16
EllipticCurve([2419431, 102235243110, 243153848566989360, 0, 0]), //16
EllipticCurve([150727, -327390504, -50024941620696, 0, 0]), //16
EllipticCurve([-52819, 46568200, -2416610170800, 0, 0]), //16
EllipticCurve([-1834219, 84315732660, -150486719651568000, 0, 0]), //16
EllipticCurve([-88793, 370562940, -31126175271180, 0, 0]), //16
EllipticCurve([-140221, -2782694742, 438093546706770, 0, 0]), //16
EllipticCurve([-2850191, 98955083136, -278454854100713472, 0, 0]), //16
EllipticCurve([443839, -1979666304, -887015223169152, 0, 0]), //16
EllipticCurve([-3728999, 191113671840, -702319810371379200, 0, 0]), //16
EllipticCurve([1182079, 54385768800, 61857013788900000, 0, 0]), //16
EllipticCurve([-241895, -14606013840, 4290662625638400, 0, 0]), //16
EllipticCurve([57201, 627835560, 29392749576960, 0, 0]), //16
EllipticCurve([-1520689, 52552894212, -77916865415797044, 0, 0]), //16
EllipticCurve([-142141, -904388814, 134850702889098, 0, 0]), //16
EllipticCurve([-1936399, 77481472320, -146761065906094080, 0, 0]), //16
EllipticCurve([280409, 14485041480, 3140356992864000, 0, 0]), //16
EllipticCurve([-2260217, 108651836160, -239930308548483840, 0, 0]), //16
EllipticCurve([-916889, 18492577320, -16563154265317800, 0, 0]), //16
EllipticCurve([-232769, -19231429140, 5673829307745060, 0, 0]), //16
EllipticCurve([268151, -4254677952, -1195628324681280, 0, 0]), //16
EllipticCurve([1497847, -88444278384, -137254818294283536, 0, 0]), //16
EllipticCurve([669659, -22842844050, -16004267612531250, 0, 0]), //16
EllipticCurve([-694031, -33472233960, 24689655324639360, 0, 0]), //16
EllipticCurve([-206189, -11098781694, 2751643253921562, 0, 0]), //16
EllipticCurve([391767, -15301781040, -6493448500353360, 0, 0]), //16
EllipticCurve([-254591, -8442114408, 2385133699463424, 0, 0]), //16
EllipticCurve([-101401, -114092340, 11699142635940, 0, 0]), //16
EllipticCurve([-114209, -1056106128, 129961251793296, 0, 0]), //16
EllipticCurve([-52559, -282812640, 16217608028160, 0, 0]), //16
EllipticCurve([781273, 44517239856, 32206264277262336, 0, 0]), //16
EllipticCurve([-177421, 624851955, -108499918318155, 0, 0]), //16
EllipticCurve([-457615, 8590356600, -3742921454899200, 0, 0]), //16
EllipticCurve([-1628811, 73875448500, -116723208630000000, 0, 0]), //16
EllipticCurve([880339, -46569933774, -43183740749424912, 0, 0]), //16
EllipticCurve([953277, 4445828240, 4217832830368080, 0, 0]), //16
EllipticCurve([2001891, 15293727680, 30503278682849280, 0, 0]), //16
EllipticCurve([5292611, -221941298670, -1183564340662701270, 0, 0]), //16
EllipticCurve([925879, 42621019056, 37456331829851088, 0, 0]), //16
EllipticCurve([-2774281, -103493029068, 291094118408360124, 0, 0]), //16
EllipticCurve([-4703505, 256106923380, -1190007222158254500, 0, 0]), //16
EllipticCurve([291299, 15230219130, 3445517243560770, 0, 0]), //16
EllipticCurve([1585759, -72831469440, -118634816413468800, 0, 0]), //16
EllipticCurve([-1746209, 70198054056, -119594529347747688, 0, 0]), //16
EllipticCurve([-669121, -52039022784, 38347399772461248, 0, 0]), //16
EllipticCurve([-827787, 16071333168, -12970814073452048, 0, 0]), //16
EllipticCurve([-525993, 7309099680, -3736711429502880, 0, 0]), //16
EllipticCurve([-260417, 788723820, -202712275149660, 0, 0]), //16
EllipticCurve([-19064, -2904018, 55815225960, 0, 0]), //16
EllipticCurve([-4701745, 194972739390, -908315601541405200, 0, 0]), //16
EllipticCurve([589201, -2894068320, -1718845056614400, 0, 0]), //16
EllipticCurve([-6382841, 313659896550, -1985911287575014800, 0, 0]), //16
EllipticCurve([-5686669, 259382727450, -1462555446999570000, 0, 0]), //16
EllipticCurve([3135091, 150599178450, 465203271818905200, 0, 0]), //16
EllipticCurve([1203659, -3406235910, -4108601754642000, 0, 0]), //16
EllipticCurve([-1279895, 20165324520, -25473886530539040, 0, 0]), //16
EllipticCurve([-1111269, -30033535350, 34224535006880400, 0, 0]), //16
EllipticCurve([357373, -5118046164, -1897034518963584, 0, 0]), //16
EllipticCurve([3061351, -192259269594, -599747408238934368, 0, 0]), //16
EllipticCurve([634425, 41058638544, 23250357365587968, 0, 0]), //16
EllipticCurve([-1356053, 60829554786, -79476003191881296, 0, 0]), //16
EllipticCurve([-66259, 301774860, -18270657123840, 0, 0]), //16
EllipticCurve([-1985409, 38997514080, -76633585945953120, 0, 0]), //16
EllipticCurve([4120139, 247869364050, 1006644334716855450, 0, 0]), //16
EllipticCurve([4134715, 231861328314, 946127076062243922, 0, 0]), //16
EllipticCurve([4056419, -86328737442, -351905717228009490, 0, 0]), //16
EllipticCurve([3796537, -177132466224, -680426736334765056, 0, 0]), //16
EllipticCurve([2510297, 128811218976, 317028111164227584, 0, 0]), //16
EllipticCurve([-5529899, 372738082860, -2034926289565884000, 0, 0]), //16
EllipticCurve([-5923969, 412913884800, -2415804297258000000, 0, 0]), //16
EllipticCurve([-3772897, 193049560704, -717755370954061440, 0, 0]), //16
EllipticCurve([-1761005, -109054478610, 198856806729626430, 0, 0]), //16
EllipticCurve([-409039, -33525159360, 15997669644042240, 0, 0]), //16
EllipticCurve([-3881487, 237263147520, -905745422289469440, 0, 0]), //16
EllipticCurve([-1348663, -87261898416, 123325495793364480, 0, 0]), //16
EllipticCurve([-2441451, 109813949700, -262716257727487200, 0, 0]), //16
EllipticCurve([675887, 30720357756, 19399875202556244, 0, 0]), //16
EllipticCurve([1258007, -38099698164, -48954264071225436, 0, 0]), //16
EllipticCurve([-3280849, 195095621340, -627893601668821260, 0, 0]), //16
EllipticCurve([397711, 14401479960, 5215510368993960, 0, 0]), //16
EllipticCurve([-1132817, -63589680000, 75348238497840000, 0, 0]), //16
EllipticCurve([-63313, -14286543840, 2184141108803040, 0, 0]), //16
EllipticCurve([-1280209, 45789355920, -56784708167713680, 0, 0]), //16
EllipticCurve([-30061, -6282346770, 614608266855870, 0, 0]), //16
EllipticCurve([-2368469, 127137882690, -293899430761282710, 0, 0]), //16
EllipticCurve([-3017369, 214995502260, -632308007016225540, 0, 0]), //16
EllipticCurve([-1132769, -63468477072, 75186344651418000, 0, 0]), //16
EllipticCurve([-495969, -46820359740, 26857516137296460, 0, 0]), //16
EllipticCurve([866329, 40238111760, 32772493456496640, 0, 0]), //16
EllipticCurve([-659201, 17495019360, -10998086465489760, 0, 0]), //16
EllipticCurve([-2062597, 120384356706, -240718031597826774, 0, 0]), //16
EllipticCurve([544727, 24195628080, 11908289685249360, 0, 0]), //16
EllipticCurve([-430959, 8825154240, -3592190781849600, 0, 0]), //16
EllipticCurve([-244969, -11208533160, 3158665521286440, 0, 0]), //16
EllipticCurve([-167543, 1180938990, -188571944276870, 0, 0]), //16
EllipticCurve([128761, 1845231960, 200347905288960, 0, 0]), //16
EllipticCurve([-217991, -6367819920, 1543559548608000, 0, 0]), //16
EllipticCurve([-224639, -1288431768, 296483610998016, 0, 0]), //16
EllipticCurve([-4329861, 172153793658, -738312531785191440, 0, 0]), //16
EllipticCurve([-443791, 1859923120, -817056786923520, 0, 0]), //16
EllipticCurve([46063, -24890646, -1159132493574, 0, 0]), //16
EllipticCurve([955841, -10867039200, -10502080555507200, 0, 0]), //16
EllipticCurve([4024987, -228519059670, -931869646742144880, 0, 0]), //16
EllipticCurve([-23437, -13393116, 322198191612, 0, 0]), //16
EllipticCurve([342141, 23972532276, 5976639966794112, 0, 0]), //16
EllipticCurve([-361831, 2347050640, -832771119882240, 0, 0]), //16
EllipticCurve([2970817, -173065977744, -523417974033309696, 0, 0]), //16
EllipticCurve([-701079, 14592289992, -9878863586264064, 0, 0]), //16
EllipticCurve([-68431, -191029860, 13572671553000, 0, 0]), //16
EllipticCurve([1127039, -25752816180, -29576053517266620, 0, 0]), //16
EllipticCurve([7018, 13069350, 62079412500, 0, 0]), //16
EllipticCurve([-597399, -25689919920, 16336322836807680, 0, 0]), //16
EllipticCurve([67999, -33591840, -2300335611360, 0, 0]), //16
EllipticCurve([3187165, -26945383520, -86099257596044000, 0, 0]), //16
EllipticCurve([914229, -786463860, -719631996259540, 0, 0]), //16
EllipticCurve([-5521949, -235914741270, 1313081397155812050, 0, 0]), //16
EllipticCurve([-1863341, 46605208650, -85552762071927150, 0, 0]), //16
EllipticCurve([1092979, 454781430, 496898283450870, 0, 0]), //16
EllipticCurve([8063169, -511034929944, -4151549652158506752, 0, 0]), //16
EllipticCurve([-480299, -2165090004, 1049999369059872, 0, 0]), //16
EllipticCurve([2233669, 199180259460, 427002640230348000, 0, 0]), //16
EllipticCurve([-3038375, -193882552416, 601712174832427008, 0, 0]), //16
EllipticCurve([-4342433, 244219815840, -1045776848266069920, 0, 0]), //16
EllipticCurve([-3877351, 202703433120, -774541169343774720, 0, 0]), //16
EllipticCurve([481281, -7542015600, -3740839737600000, 0, 0]), //16
EllipticCurve([-6191639, 529820273400, -3232963308286800000, 0, 0]), //16
EllipticCurve([1755659, -77497824378, -139302106825981866, 0, 0]), //16
EllipticCurve([4824983, -440487994464, -2163532108256989344, 0, 0]), //16
EllipticCurve([1586459, 127687471002, 192368453250360114, 0, 0]), //16
EllipticCurve([-4260901, 322946055390, -1350337893808816290, 0, 0]), //16
EllipticCurve([803739, 50650795650, 37501291940507850, 0, 0]), //16
EllipticCurve([1072301, 43251517980, 44498891758543200, 0, 0]), //16
EllipticCurve([-519649, -41777170740, 24809163958095300, 0, 0]), //16
EllipticCurve([-212129, -30426287640, 9325322472495960, 0, 0]), //16
EllipticCurve([207919, 10213705320, 1434402561435480, 0, 0]), //16
EllipticCurve([39601, 457056240, 11671388144640, 0, 0]), //16
EllipticCurve([215311, -1990195704, -445340122096968, 0, 0]), //16
EllipticCurve([-56261, -8667225294, 1059022256997978, 0, 0]), //16
EllipticCurve([-712555, -12035493756, 8770601293822368, 0, 0]), //16
EllipticCurve([809049, 42550253760, 31861630015488000, 0, 0]), //16
EllipticCurve([30271, -111968784, -3731583664368, 0, 0]), //16
EllipticCurve([-739621, -47346384582, 37696954672265490, 0, 0]), //16
EllipticCurve([-297673, -11909499360, 3944152269546720, 0, 0]), //16
EllipticCurve([-348911, -10343009040, 3878380157783040, 0, 0]), //16
EllipticCurve([1284416, -3816265230, -4912319501647380, 0, 0]), //16
EllipticCurve([4707979, 324020372130, 1503514146431671920, 0, 0]), //16
EllipticCurve([-1000372, -7913731914, 7982059075345476, 0, 0]), //16
EllipticCurve([-5166849, 302988282870, -1547053324521694080, 0, 0]), //16
EllipticCurve([-1160497, 17065785240, -19535699271999960, 0, 0]), //16
EllipticCurve([1892959, 188771990550, 338090635075050000, 0, 0]), //16
EllipticCurve([-4968761, 333590206950, -1633569893660905200, 0, 0]), //16
EllipticCurve([-944761, 13783925610, -12812861834701110, 0, 0]), //16
EllipticCurve([1874599, 167499319806, 299135025249697728, 0, 0]), //16
EllipticCurve([-85121, -3265522722, 368987739972390, 0, 0]), //16
EllipticCurve([4334291, -470599802310, -2087287068770518560, 0, 0]), //16
EllipticCurve([-456101, -37801843110, 20086387354929600, 0, 0]), //16
EllipticCurve([3013147, -288206078886, -893634824680242480, 0, 0]), //16
EllipticCurve([-1024131, 23368784208, -23364344139000480, 0, 0]), //16
EllipticCurve([1297451, -97564121550, -133016581782352800, 0, 0]), //16
EllipticCurve([-639209, -9466276842, 6185265288562800, 0, 0]), //16
EllipticCurve([-147055, 376117920, -54311427648000, 0, 0]), //16
EllipticCurve([242351, -10446803850, -2878888417767600, 0, 0]), //16
EllipticCurve([-6479269, -345335822130, 2256368662730057070, 0, 0]), //16
EllipticCurve([9589579, -462268456650, -4454245497608156250, 0, 0]), //16
EllipticCurve([344231, 10689663432, 3300786343523256, 0, 0]), //16
EllipticCurve([-3203217, -103501484880, 335043518188714320, 0, 0]), //16
EllipticCurve([8124751, -809016371100, -6649689836847172500, 0, 0]), //16
EllipticCurve([473551, 39705212580, 14658013033371180, 0, 0]), //16
EllipticCurve([-825113, -90167758044, 83490024051019404, 0, 0]), //16
EllipticCurve([6408071, -746972739720, -4869209778384134520, 0, 0]), //16
EllipticCurve([5147441, -484205016960, -2534910104788992000, 0, 0]), //16
EllipticCurve([1382035, 150682735434, 191179775361035538, 0, 0]), //16
EllipticCurve([-1148889, -136126882560, 170717404052908800, 0, 0]), //16
EllipticCurve([4281271, -419756686800, -1835206037414362800, 0, 0]), //16
EllipticCurve([-444449, 3912548640, -1701743468224800, 0, 0]), //16
EllipticCurve([-564515, -13692508544, 8039843934289024, 0, 0]), //16
EllipticCurve([-1677121, -163864105020, 289538205588143820, 0, 0]), //16
EllipticCurve([-1745111, 89950729440, -151808047061299200, 0, 0]), //16
EllipticCurve([-1667319, -140314598760, 244874792722371840, 0, 0]), //16
EllipticCurve([-211441, 1358503120, -277570715981520, 0, 0]), //16
EllipticCurve([1524871, -109983651960, -174701442266474760, 0, 0]), //16
EllipticCurve([2525899, -245712407850, -642691516782656250, 0, 0]), //16
EllipticCurve([1842749, -146584458540, -280824160319595360, 0, 0]), //16
EllipticCurve([353081, 16245924240, 4763564921955840, 0, 0]), //16
EllipticCurve([509431, -23346239400, -12766447437341400, 0, 0]), //16
EllipticCurve([758255, -45381801036, -36697675735154148, 0, 0]), //16
EllipticCurve([-211071, -12014265120, 3056429046528000, 0, 0]), //16
EllipticCurve([57959, -1331206380, -95414217286500, 0, 0]), //16
EllipticCurve([-666085, -21333672810, 14840193481110630, 0, 0]), //16
EllipticCurve([30791, -801819060, -34859083633500, 0, 0]), //16
EllipticCurve([1303, -85114176, -563030274240, 0, 0]), //16
EllipticCurve([100567, 1284330816, 103926765299904, 0, 0]), //16
EllipticCurve([-56461, -257558310, 15575838797250, 0, 0]), //16
EllipticCurve([572806, 2471226030, 1405188545178600, 0, 0]), //16
EllipticCurve([2183169, -41152056528, -90590161942025856, 0, 0]), //16
EllipticCurve([-349529, 1175751756, -406731332208348, 0, 0]), //16
EllipticCurve([-270929, 953120850, -254749187667150, 0, 0]), //16
EllipticCurve([-130505, -1441335786, 203274468571152, 0, 0]), //16
EllipticCurve([357631, -1632258810, -590577353598960, 0, 0]), //16
EllipticCurve([152919, -687406170, -108036190708050, 0, 0]), //16
EllipticCurve([656529, -6739594680, -4487626513624800, 0, 0]), //16
EllipticCurve([-7044277, 699529427586, -4855170733809653664, 0, 0]), //16
EllipticCurve([-7188169, 720704852406, -5103951045795822528, 0, 0]), //16
EllipticCurve([1325661, -43295670600, -58719753251250000, 0, 0]), //16
EllipticCurve([-1925339, 103259471700, -192647479009708800, 0, 0]), //16
EllipticCurve([-326569, 2214493050, -707253717843750, 0, 0]), //16
EllipticCurve([3993409, -497900112600, -2045963176294118400, 0, 0]), //16
EllipticCurve([-375919, -46611319440, 21884200922357760, 0, 0]), //16
EllipticCurve([-1315949, -95248223070, 131661999742553280, 0, 0]), //16
EllipticCurve([623489, 31006499760, 17494611320586240, 0, 0]), //16
EllipticCurve([321301, 10619917836, 2963721710328192, 0, 0]), //16
EllipticCurve([-101101, -59027562, 6002807917590, 0, 0]), //16
EllipticCurve([64463, -16698276, -1080628931340, 0, 0]), //16
EllipticCurve([-878679, 4441604160, -3877342767513600, 0, 0]), //16
EllipticCurve([-10320061, 694550245158, -7118705918966276250, 0, 0]), //16
EllipticCurve([-572323, -20308016244, 12289924038478944, 0, 0]), //16
EllipticCurve([-4132201, -306047582064, 1287522896745577968, 0, 0]), //16
EllipticCurve([6483271, 648117519456, 4138105275045304992, 0, 0]), //16
EllipticCurve([1483879, -44631928260, -67513602080695500, 0, 0]), //16
EllipticCurve([-5599129, 379790514480, -2099789214571654320, 0, 0]), //16
EllipticCurve([5261569, 590039644800, 3039733199860531200, 0, 0]), //16
EllipticCurve([-7524871, 607438231560, -4518854492221152000, 0, 0]), //16
EllipticCurve([571139, 50014871730, 23348392554844170, 0, 0]), //16
EllipticCurve([3174537, 418055465184, 1271691280652513280, 0, 0]), //16
EllipticCurve([-9640959, 1102603702200, -10497651686246524800, 0, 0]), //16
EllipticCurve([-1004501, -113750775138, 125669922609285054, 0, 0]), //16
EllipticCurve([1325047, 165187585056, 196685388586893024, 0, 0]), //16
EllipticCurve([-915011, -18972878820, 17738123866394400, 0, 0]), //16
EllipticCurve([-1140887, 20904838920, -23453222403703680, 0, 0]), //16
EllipticCurve([-2068569, 72106329360, -146543784241879440, 0, 0]), //16
EllipticCurve([-2069111, -176509998480, 380414348724096000, 0, 0]), //16
EllipticCurve([-204417, -47205148320, 16013544080038560, 0, 0]), //16
EllipticCurve([-996239, -22157338080, 22547307230208000, 0, 0]), //16
EllipticCurve([-5284369, 475360915260, -2467277642496859500, 0, 0]), //16
EllipticCurve([-5552209, 552044118780, -3006258376978464300, 0, 0]), //16
EllipticCurve([-4595833, 400801215360, -1804308073650526080, 0, 0]), //16
EllipticCurve([1608671, -74022589080, -122089231321687080, 0, 0]), //16
EllipticCurve([-2111401, 81251064936, -168295087048741992, 0, 0]), //16
EllipticCurve([-3679569, 253040357640, -912874720231005000, 0, 0]), //16
EllipticCurve([1839109, 171144894900, 297278682441300000, 0, 0]), //16
EllipticCurve([797785, 76883520480, 52256191199846400, 0, 0]), //16
EllipticCurve([1977863, -147154281456, -300791444781544080, 0, 0]), //16
EllipticCurve([-1175639, -174255259200, 227240010333388800, 0, 0]), //16
EllipticCurve([-5008391, 556264360080, -2720266224237619200, 0, 0]), //16
EllipticCurve([4092143, -540994168800, -2280043187156858400, 0, 0]), //16
EllipticCurve([-1873481, -219729814668, 435217305804204924, 0, 0]), //16
EllipticCurve([64759, 1187092200, 34377003019800, 0, 0]), //16
EllipticCurve([1910529, -184575830208, -368773649115734016, 0, 0]), //16
EllipticCurve([-1679929, 99001586112, -159833803709621184, 0, 0]), //16
EllipticCurve([8359, -1040472048, 27377940999024, 0, 0]), //16
EllipticCurve([-2570581, 194047908390, -483003678534007050, 0, 0]), //16
EllipticCurve([334313, -14516671536, -5342135125248000, 0, 0]), //16
EllipticCurve([-1746799, 102223170720, -172035871824199680, 0, 0]), //16
EllipticCurve([-1394641, 55678359240, -75274079382721800, 0, 0]), //16
EllipticCurve([-818735, -55325106816, 48608196247683072, 0, 0]), //16
EllipticCurve([-472159, 11209038960, -4982911015434240, 0, 0]), //16
EllipticCurve([-1116153, 37596889920, -40604377935370560, 0, 0]), //16
EllipticCurve([-46441, -987561000, 59870885625000, 0, 0]), //16
EllipticCurve([12610859, -702457370550, -8896049392801381200, 0, 0]), //16
EllipticCurve([-653239, 5189811816, -3347573936050848, 0, 0]), //16
EllipticCurve([-2670319, 53559630432, -141891886848628224, 0, 0]), //16
EllipticCurve([-1030215, 22905940680, -23012957234856960, 0, 0]), //16
EllipticCurve([-533270, -3479735259, 1879251905034504, 0, 0]), //16
EllipticCurve([-5069081, 341642931630, -1707933144374336880, 0, 0]), //16
EllipticCurve([-2190709, -70305184950, 156400914439770000, 0, 0]), //16
EllipticCurve([-2700611, 123642209460, -327673616097864960, 0, 0]), //16
EllipticCurve([9430409, -1300943268768, -12439765241605718016, 0, 0]), //16
EllipticCurve([666331, -15387692502, -10586116933675920, 0, 0]), //16
EllipticCurve([8365159, -1231614647250, -10474882574861250000, 0, 0]), //16
EllipticCurve([-7240207, 880709122080, -6264223295454904320, 0, 0]), //16
EllipticCurve([879241, 113991395400, 83124349388006400, 0, 0]), //16
EllipticCurve([3769249, -348366454800, -1342543004303155200, 0, 0]), //16
EllipticCurve([126439, 650069640, 78579768013560, 0, 0]), //16
EllipticCurve([-6091341, 757717238850, -4515703780126281600, 0, 0]), //16
EllipticCurve([-1293663, 27296720160, -34716187073249280, 0, 0]), //16
EllipticCurve([501449, -21065315400, -11278875432729600, 0, 0]), //16
EllipticCurve([-45361, 127674750, -5346380156250, 0, 0]), //16
EllipticCurve([-1540257, 86073073086, -127269711618713664, 0, 0]), //16
EllipticCurve([-13912, -34788765, 552097700550, 0, 0]), //16
EllipticCurve([641059, -41148846630, -28610957657225520, 0, 0]), //16
EllipticCurve([-106649, 32612160, -3467618360640, 0, 0]), //16
EllipticCurve([-289119, -2520863592, 749805666804480, 0, 0]), //16
EllipticCurve([-97445, 59209590, -5731902779130, 0, 0]), //16
EllipticCurve([-7721121, -399198715608, 3103655443820820504, 0, 0]), //16
EllipticCurve([10354579, -1517458579494, -15925261932005625342, 0, 0]), //16
EllipticCurve([-3007693, -232103432394, 716482638594794934, 0, 0]), //16
EllipticCurve([-704989, 15283730826, -10385035272842958, 0, 0]), //16
EllipticCurve([573431, -5515698552, -3211984316278920, 0, 0]), //16
EllipticCurve([6082791, -663382786500, -4102552196106871500, 0, 0]), //16
EllipticCurve([8782649, -1408160639760, -12581160542152688640, 0, 0]), //16
EllipticCurve([1137631, 165978445248, 161532712592032320, 0, 0]), //16
EllipticCurve([-8789255, 1201870765824, -10389701637208276992, 0, 0]), //16
EllipticCurve([-274481, 3445337640, -891739514673000, 0, 0]), //16
EllipticCurve([-6143653, 685926330390, -4132025015753672730, 0, 0]), //16
EllipticCurve([615441, -16362188160, -10471800422400000, 0, 0]), //16
EllipticCurve([-143677, -11161766616, 2211041790141184, 0, 0]), //16
EllipticCurve([5261107, -690141496506, -3716484423541943130, 0, 0]), //16
EllipticCurve([874267, 99881323074, 73177551943550730, 0, 0]), //16
EllipticCurve([-2743129, 189274370220, -504792663358667580, 0, 0]), //16
EllipticCurve([-161767, 606025344, -95567772647424, 0, 0]), //16
EllipticCurve([215791, 7886403840, 1396958144198400, 0, 0]), //16
EllipticCurve([188631, 6707232168, 1004039119388760, 0, 0]), //16
EllipticCurve([-6241223, 823346684160, -5023231533286686720, 0, 0]), //16
EllipticCurve([370751, 27456570960, 7679465614657200, 0, 0]), //16
EllipticCurve([82559, 1722851520, 100226887176000, 0, 0]), //16
EllipticCurve([-20341, -725130630, 29668719726450, 0, 0]), //16
EllipticCurve([-3231425, 230609698704, -727867165557570192, 0, 0]), //16
EllipticCurve([-4432561, 466977403200, -2017634242701000000, 0, 0]), //16
EllipticCurve([2863431, -364129015380, -1084598690630037180, 0, 0]), //16
EllipticCurve([-3655103, 335567936256, -1193741322806624256, 0, 0]), //16
EllipticCurve([-20219, 33897636, -607716818208, 0, 0]), //16
EllipticCurve([1090871, 85305973140, 85334209417109340, 0, 0]), //16
EllipticCurve([-458249, -43920474780, 23492403152700300, 0, 0]), //16
EllipticCurve([-589415, 16857079680, -9373075728629760, 0, 0]), //16
EllipticCurve([-73097, 143888304, -10216213472304, 0, 0]), //16
EllipticCurve([-161431, -7415117424, 1451227461285888, 0, 0]), //16
EllipticCurve([-614899, 16790511060, -9809016561252000, 0, 0]), //16
EllipticCurve([-171599, 438791808, -74138263879680, 0, 0]), //16
EllipticCurve([-168905, 237797196, -39803445855264, 0, 0]), //14
EllipticCurve([177839, -422767968, -76118104334496, 0, 0]), //14
EllipticCurve([-24632, -3511431, 87062420214, 0, 0]), //14
EllipticCurve([-782277, 5600266560, -4339235871129600, 0, 0]), //14
EllipticCurve([1161097, 11071126682, 12753052247529440, 0, 0]), //14
EllipticCurve([72608, -146860875, -10920280943250, 0, 0]), //14
EllipticCurve([-321939, -3732810224, 1245993388720080, 0, 0]), //14
EllipticCurve([636532, 8478380526, 5286897658119924, 0, 0]), //14
EllipticCurve([-318529, -918601398, 295428639806586, 0, 0]), //14
EllipticCurve([-225769, 831855750, -184567994531250, 0, 0]), //14
EllipticCurve([73757, 584813768, 38656774878568, 0, 0]), //14
EllipticCurve([-461201, 6232059240, -2782645610956200, 0, 0]), //14
EllipticCurve([496271, -8485450974, -4344559384138974, 0, 0]), //14
EllipticCurve([-311963, 2303236100, -700586840717500, 0, 0]), //14
EllipticCurve([-70381, -350541870, 26238409511370, 0, 0]), //14
EllipticCurve([-1327915, -3378291336, 4495019320028160, 0, 0]), //14
EllipticCurve([594248, 3751737990, 2206247042399400, 0, 0]), //14
EllipticCurve([375568, 2663660538, 982262114635032, 0, 0]), //14
EllipticCurve([-4453, 328575, -1437515625, 0, 0]), //14
EllipticCurve([-9183, -34208265, 407523060945, 0, 0]), //14
EllipticCurve([-9392, -213402870, 4193793201240, 0, 0]), //14
EllipticCurve([-66032, -722697030, 54303454834200, 0, 0]), //14
EllipticCurve([-423567, 6346029690, -2583003311288400, 0, 0]), //14
EllipticCurve([1073987, 4870311732, 5209480241016480, 0, 0]), //14
EllipticCurve([208911, 1520217270, 306386108813070, 0, 0]), //14
EllipticCurve([54799, 754974120, 25650245727000, 0, 0]), //14
EllipticCurve([-184825, 1143281620, -203454967250340, 0, 0]), //14
EllipticCurve([-103249, 409715488, -40506521721120, 0, 0]), //14
EllipticCurve([-154316, -585273870, 92444007766500, 0, 0]), //14
EllipticCurve([54447, 118666464, 6183828105504, 0, 0]), //14
EllipticCurve([-1803595, -7708013214, 13935964562700576, 0, 0]), //14
EllipticCurve([174259, 766100170, 130390248934000, 0, 0]), //14
EllipticCurve([-69152, 15561399, -1072087022706, 0, 0]), //14
EllipticCurve([53269, -78377145, -4277119179795, 0, 0]), //14
EllipticCurve([-39883, 25994150, -1019178633200, 0, 0]), //14
EllipticCurve([-198127, 654273408, -127295434260480, 0, 0]), //14
EllipticCurve([-186079, 654438528, -119285819375616, 0, 0]), //14
EllipticCurve([-875131, 9545410784, -8244438112016288, 0, 0]), //12
EllipticCurve([-468225, 7334803476, -3307487821301664, 0, 0]), //12
EllipticCurve([-16243, -49151760, 932064824880, 0, 0]), //12
EllipticCurve([-65387, -3973644480, 408597940944960, 0, 0]), //12
EllipticCurve([-1548797, 49344270720, -74740122050560000, 0, 0]), //12
EllipticCurve([31823, 27094184, 837914734384, 0, 0]), //12
EllipticCurve([-139010, 522091386, -70489646389404, 0, 0]), //12
EllipticCurve([-111511, 251049232, -27346290743296, 0, 0]), //12
EllipticCurve([-166717, -229936176, 38683772441712, 0, 0]), //12
EllipticCurve([193907, 3940268640, 682979897600000, 0, 0]), //12
EllipticCurve([-1276367, 27863362098, -34918393244575696, 0, 0]), //4
EllipticCurve([2036599, -17513242362, -35811866077723888, 0, 0]), //4
EllipticCurve([-2576625, 34930233954, -89509667623441760, 0, 0]), //4
EllipticCurve([1958564, -43388992350, -85897795601187904, 0, 0]), //4
EllipticCurve([-1980241, 41667096900, -81589384117312496, 0, 0]), //4
EllipticCurve([-1787809, 41884428300, -73847482646437504, 0, 0]), //4
EllipticCurve([-1291705, 29842879374, -37822477361175736, 0, 0]), //4
EllipticCurve([-1989763, 68316994760, -133467018593910688, 0, 0]), //4
EllipticCurve([2671484, 20287757490, 54048087247414256, 0, 0]), //4
EllipticCurve([1768972, 27020483490, 47401980145540016, 0, 0]), //4
EllipticCurve([1659956, 39599086170, 64807310038615616, 0, 0]), //4
EllipticCurve([1653376, 37581564150, 61304926519687504, 0, 0]), //4
EllipticCurve([2396519, -60662999760, -146850502636017856, 0, 0]), //4
EllipticCurve([2646113, -92530317110, -247944977970492864, 0, 0]), //4
EllipticCurve([-2206096, 60103899570, -130883814405020816, 0, 0]), //4
EllipticCurve([-1571176, 41640775110, -64266956518420256, 0, 0]), //4
EllipticCurve([-1282616, 34790153970, -43617459736808096, 0, 0]), //4
EllipticCurve([-3477059, 57479549400, -198869699318799616, 0, 0]), //4
EllipticCurve([2320847, 41058607044, 94590613614931984, 0, 0]), //4
EllipticCurve([-2466089, 34106169930, -83611923600623664, 0, 0]), //4
EllipticCurve([-2028449, 51158010750, -102402938960264256, 0, 0]), //4
EllipticCurve([1911676, -45830642550, -88646820416916304, 0, 0]), //4
EllipticCurve([1301156, -45238835070, -60340734426077824, 0, 0]), //4
EllipticCurve([-979289, 24802107330, -23614557628932272, 0, 0]), //4
EllipticCurve([1665619, -12354714270, -20666335940428232, 0, 0]) //4
];


